Assessment of the second-order statically screened exchange correction to the random phase approximation for correlation energies

With increasing inter-electronic distance, the screening of the electron-electron interaction by the presence of other electrons becomes the dominant source of electron correlation. This effect is described by the random phase approximation (RPA) which is therefore a promising method for the calculation of weak interactions. The success of the RPA relies on the cancellation of errors, which can be traced back to the violation of the crossing symmetry of the 4-point vertex, leading to strongly overestimated total correlation energies. By addition of second-order screened exchange (SOSEX) to the correlation energy, this issue is substantially reduced. In the adiabatic connection (AC) SOSEX formalism, one of the two electron-electron interaction lines in the second-order exchange term is dynamically screened (SOSEX($W$,$v_c$)). A related SOSEX expression in which both electron-electron interaction lines are statically screened (SOSEX($W(0)$,$W(0)$)) is obtained from the $G3W2$ contribution to the electronic self-energy. In contrast to SOSEX($W$,$v_c$), the evaluation of this correlation energy expression does not require an expensive numerical frequency integration and is therefore advantageous from a computational perspective. We compare the accuracy of the statically screened variant to RPA and RPA+SOSEX($W$,$v_c$) for a wide range of chemical reactions. While both methods fail for barrier heights, SOSEX($W(0)$,$W(0)$) agrees very well with SOSEX($W$,$v_c$) for charged excitations and non-covalent interactions where they lead to major improvements over RPA.

==> anc/text_files/absolute_energies/dsd_results.txt <==
                                                       06_MeOH-MeNH2_Q, -4357.7920, -2519.3485
                                                    06_MeOH-MeNH2Acp_Q, -2307.4441, -1333.9911
                                                    06_MeOH-MeNH2Bcp_Q, -2037.7408, -1178.0689
                                                       09_MeNH2-MeOH_Q, -4350.2718, -2515.0009
                                                    09_MeNH2-MeOHAcp_Q, -2038.5027, -1178.5094
                                                    09_MeNH2-MeOHBcp_Q, -2306.9270, -1333.6922
                                                  34_Pentane-Pentane_Q, -11120.2066, -6428.8695
                                               34_Pentane-PentaneAcp_Q, -5557.3121, -3212.8211
                                               34_Pentane-PentaneBcp_Q, -5557.3118, -3212.8209
                                                  15_Peptide-Peptide_Q, -9063.4053, -5239.7812
                                               15_Peptide-PeptideAcp_Q, -4525.0988, -2616.0728
                                               15_Peptide-PeptideBcp_Q, -4524.3339, -2615.6306
                                               35_Neopentane-Pentane_Q, -11124.8246, -6431.5392
                                            35_Neopentane-PentaneAcp_Q, -5563.5898, -3216.4504
                                            35_Neopentane-PentaneBcp_Q, -5557.2660, -3212.7944
                                                     07_MeOH-Peptide_Q, -6576.3089, -3801.9286
                                                  07_MeOH-PeptideAcp_Q, -4524.9271, -2615.9735
                                                  07_MeOH-PeptideBcp_Q, -2038.0338, -1178.2383
                                                  65_Pyridine-Ethyne_Q, -6126.4632, -3541.8616
                                               65_Pyridine-EthyneAcp_Q, -1506.0731, -870.6985
                                               65_Pyridine-EthyneBcp_Q, -4613.4220, -2667.1346
                                                  33_Pyridine-Ethene_Q, -6619.2376, -3826.7467
                                               33_Pyridine-EtheneAcp_Q, -2003.0266, -1157.9997
                                               33_Pyridine-EtheneBcp_Q, -4613.3442, -2667.0896
                                                      01_Water-Water_Q, -2084.7066, -1205.2210
                                                   01_Water-WaterAcp_Q, -1038.4267, -600.3404
                                                   01_Water-WaterBcp_Q, -1038.0327, -600.1127
                                                   64_Peptide-Ethene_Q, -6532.5861, -3776.6513
                                                64_Peptide-EtheneAcp_Q, -2003.1464, -1158.0690
                                                64_Peptide-EtheneBcp_Q, -4524.8844, -2615.9488
                                                        20_AcOH-AcOH_Q, -6522.7555, -3770.9680
                                                     20_AcOH-AcOHAcp_Q, -3245.4570, -1876.2798
                                                     20_AcOH-AcOHBcp_Q, -3245.4583, -1876.2806
                                                60_Ethyne-AcOH_OH-pi_Q, -4761.4140, -2752.6924
                                             60_Ethyne-AcOH_OH-piAcp_Q, -3246.7791, -1877.0442
                                             60_Ethyne-AcOH_OH-piBcp_Q, -1506.3607, -870.8648
                                                      12_MeNH2-Water_Q, -3357.7138, -1941.1783
                                                   12_MeNH2-WaterAcp_Q, -1038.0061, -600.0973
                                                   12_MeNH2-WaterBcp_Q, -2307.3776, -1333.9527
                                              26_Uracil-Uracil_pi-pi_Q, -11389.9196, -6584.7973
                                           26_Uracil-Uracil_pi-piAcp_Q, -5687.1579, -3287.8882
                                           26_Uracil-Uracil_pi-piBcp_Q, -5687.1578, -3287.8881
                                                    19_MeOH-Pyridine_Q, -6664.1129, -3852.6903
                                                 19_MeOH-PyridineAcp_Q, -4613.8173, -2667.3631
                                                 19_MeOH-PyridineBcp_Q, -2037.7868, -1178.0955
                                                      10_MeNH2-MeNH2_Q, -4620.8966, -2671.4559
                                                   10_MeNH2-MeNH2Acp_Q, -2307.2680, -1333.8893
                                                   10_MeNH2-MeNH2Bcp_Q, -2307.0899, -1333.7863
                                                    16_Peptide-Water_Q, -5571.2418, -3220.8742
                                                 16_Peptide-WaterAcp_Q, -1038.4332, -600.3442
                                                 16_Peptide-WaterBcp_Q, -4524.2873, -2615.6036
                                                 51_Ethyne-Ethyne_TS_Q, -3014.8666, -1742.9697
                                              51_Ethyne-Ethyne_TSAcp_Q, -1506.0723, -870.6980
                                              51_Ethyne-Ethyne_TSBcp_Q, -1506.1414, -870.7380
                                                      03_Water-MeNH2_Q, -3357.1287, -1940.8400
                                                   03_Water-MeNH2Acp_Q, -2307.4361, -1333.9865
                                                   03_Water-MeNH2Bcp_Q, -1037.9929, -600.0896
                                                     23_AcNH2-Uracil_Q, -9226.9005, -5334.3018
                                                  23_AcNH2-UracilAcp_Q, -5685.8472, -3287.1304
                                                  23_AcNH2-UracilBcp_Q, -3508.7612, -2028.5025
                                                     61_Pentane-AcOH_Q, -8808.6782, -5092.5171
                                                  61_Pentane-AcOHAcp_Q, -3247.3253, -1877.3600
                                                  61_Pentane-AcOHBcp_Q, -5557.1604, -3212.7333
                                                        05_MeOH-MeOH_Q, -4086.0329, -2362.2378
                                                     05_MeOH-MeOHAcp_Q, -2038.6340, -1178.5853
                                                     05_MeOH-MeOHBcp_Q, -2038.0575, -1178.2520
                                                    14_Peptide-MeNH2_Q, -6844.1342, -3956.7651
                                                 14_Peptide-MeNH2Acp_Q, -2307.5169, -1334.0332
                                                 14_Peptide-MeNH2Bcp_Q, -4524.3507, -2615.6403
                                             28_Benzene-Uracil_pi-pi_Q, -10486.3363, -6062.4132
                                          28_Benzene-Uracil_pi-piAcp_Q, -5687.5684, -3288.1255
                                          28_Benzene-Uracil_pi-piBcp_Q, -4789.7872, -2769.0957
                                                     13_Peptide-MeOH_Q, -6573.2388, -3800.1537
                                                  13_Peptide-MeOHAcp_Q, -2038.6800, -1178.6119
                                                  13_Peptide-MeOHBcp_Q, -4524.6057, -2615.7877
                                           58_Pyridine-Pyridine_CH-N_Q, -9233.5212, -5338.1294
                                        58_Pyridine-Pyridine_CH-NAcp_Q, -4613.3982, -2667.1208
                                        58_Pyridine-Pyridine_CH-NBcp_Q, -4613.3980, -2667.1207
                                                   18_Water-Pyridine_Q, -5663.5173, -3274.2209
                                                18_Water-PyridineAcp_Q, -4613.6794, -2667.2834
                                                18_Water-PyridineBcp_Q, -1038.0350, -600.1140
                                                43_Uracil-Neopentane_Q, -11256.7901, -6507.8318
                                             43_Uracil-NeopentaneAcp_Q, -5563.7336, -3216.5335
                                             43_Uracil-NeopentaneBcp_Q, -5687.5033, -3288.0879
                                          37_Cyclopentane-Neopentane_Q, -10675.3726, -6171.6998
                                       37_Cyclopentane-NeopentaneAcp_Q, -5563.7187, -3216.5249
                                       37_Cyclopentane-NeopentaneBcp_Q, -5107.9141, -2953.0129
                                                    62_Pentane-AcNH2_Q, -9072.2720, -5244.9073
                                                 62_Pentane-AcNH2Acp_Q, -3509.9347, -2029.1810
                                                 62_Pentane-AcNH2Bcp_Q, -5557.2343, -3212.7761
                                             48_Pyridine-Pyridine_TS_Q, -9233.3161, -5338.0109
                                          48_Pyridine-Pyridine_TSAcp_Q, -4613.4891, -2667.1734
                                          48_Pyridine-Pyridine_TSBcp_Q, -4613.8784, -2667.3985
                                               40_Benzene-Neopentane_Q, -10358.1441, -5988.3021
                                            40_Benzene-NeopentaneAcp_Q, -5563.6842, -3216.5049
                                            40_Benzene-NeopentaneBcp_Q, -4789.8026, -2769.1046
                                                   44_Ethene-Pentane_Q, -7563.2215, -4372.4875
                                                44_Ethene-PentaneAcp_Q, -5557.1580, -3212.7320
                                                44_Ethene-PentaneBcp_Q, -2003.1794, -1158.0881
                                        38_Cyclopentane-Cyclopentane_Q, -10220.1780, -5908.5404
                                     38_Cyclopentane-CyclopentaneAcp_Q, -5107.8815, -2952.9940
                                     38_Cyclopentane-CyclopentaneBcp_Q, -5107.8788, -2952.9924
                                               52_Benzene-AcOH_OH-pi_Q, -8044.5296, -4650.7437
                                            52_Benzene-AcOH_OH-piAcp_Q, -3246.9104, -1877.1201
                                            52_Benzene-AcOH_OH-piBcp_Q, -4789.7116, -2769.0520
                                            36_Neopentane-Neopentane_Q, -11129.6944, -6434.3546
                                         36_Neopentane-NeopentaneAcp_Q, -5563.8242, -3216.5859
                                         36_Neopentane-NeopentaneBcp_Q, -5563.8243, -3216.5860
                                                    11_MeNH2-Peptide_Q, -6840.5015, -3954.6649
                                                 11_MeNH2-PeptideAcp_Q, -4524.9657, -2615.9958
                                                 11_MeNH2-PeptideBcp_Q, -2307.1540, -1333.8234
                                              42_Uracil-Cyclopentane_Q, -10801.6227, -6244.6881
                                           42_Uracil-CyclopentaneAcp_Q, -5107.8090, -2952.9521
                                           42_Uracil-CyclopentaneBcp_Q, -5688.0264, -3288.3903
                                               55_Benzene-MeOH_OH-pi_Q, -6834.7231, -3951.3243
                                            55_Benzene-MeOH_OH-piAcp_Q, -2038.1698, -1178.3169
                                            55_Benzene-MeOH_OH-piBcp_Q, -4789.7231, -2769.0587
                                                 17_Uracil-Uracil_BP_Q, -11401.1268, -6591.2764
                                              17_Uracil-Uracil_BPAcp_Q, -5686.4979, -3287.5066
                                              17_Uracil-Uracil_BPBcp_Q, -5686.4223, -3287.4629
                                                59_Ethyne-Water_CH-O_Q, -2549.0563, -1473.6732
                                             59_Ethyne-Water_CH-OAcp_Q, -1038.1876, -600.2022
                                             59_Ethyne-Water_CH-OBcp_Q, -1506.0966, -870.7121
                                                    04_Water-Peptide_Q, -5576.4666, -3223.8948
                                                 04_Water-PeptideAcp_Q, -4525.2045, -2616.1338
                                                 04_Water-PeptideBcp_Q, -1038.0797, -600.1398
                                            24_Benzene-Benzene_pi-pi_Q, -9583.7738, -5540.6192
                                         24_Benzene-Benzene_pi-piAcp_Q, -4789.4886, -2768.9231
                                         24_Benzene-Benzene_pi-piBcp_Q, -4789.4892, -2768.9235
                                              49_Benzene-Pyridine_TS_Q, -9408.7730, -5439.4469
                                           49_Benzene-Pyridine_TSAcp_Q, -4613.5951, -2667.2347
                                           49_Benzene-Pyridine_TSBcp_Q, -4789.6344, -2769.0074
                                                       02_Water-MeOH_Q, -3085.8451, -1784.0042
                                                    02_Water-MeOHAcp_Q, -2038.4630, -1178.4864
                                                    02_Water-MeOHBcp_Q, -1038.1300, -600.1689
                                            29_Pyridine-Uracil_pi-pi_Q, -10312.2657, -5961.7786
                                         29_Pyridine-Uracil_pi-piAcp_Q, -5687.5528, -3288.1164
                                         29_Pyridine-Uracil_pi-piBcp_Q, -4613.7176, -2667.3055
                                                       08_MeOH-Water_Q, -3084.6688, -1783.3242
                                                    08_MeOH-WaterAcp_Q, -1038.4895, -600.3768
                                                    08_MeOH-WaterBcp_Q, -2038.0004, -1178.2190
                                                  46_Peptide-Pentane_Q, -10088.6036, -5832.4740
                                               46_Peptide-PentaneAcp_Q, -5557.2117, -3212.7630
                                               46_Peptide-PentaneBcp_Q, -4525.2565, -2616.1639
                                              54_Benzene-Water_OH-pi_Q, -5833.1230, -3372.2742
                                           54_Benzene-Water_OH-piAcp_Q, -1038.1504, -600.1807
                                           54_Benzene-Water_OH-piBcp_Q, -4789.5323, -2768.9484
                                                   30_Benzene-Ethene_Q, -6794.3875, -3928.0053
                                                30_Benzene-EtheneAcp_Q, -2003.0100, -1157.9902
                                                30_Benzene-EtheneBcp_Q, -4789.2556, -2768.7884
                                             39_Benzene-Cyclopentane_Q, -9903.3986, -5725.4023
                                          39_Benzene-CyclopentaneAcp_Q, -5107.7404, -2952.9124
                                          39_Benzene-CyclopentaneBcp_Q, -4789.9763, -2769.2051
                                                   66_MeNH2-Pyridine_Q, -6927.2105, -4004.7936
                                                66_MeNH2-PyridineAcp_Q, -4613.9371, -2667.4324
                                                66_MeNH2-PyridineBcp_Q, -2306.9850, -1333.7257
                                                    32_Uracil-Ethyne_Q, -7199.0932, -4161.9758
                                                 32_Uracil-EthyneAcp_Q, -1506.3798, -870.8758
                                                 32_Uracil-EthyneBcp_Q, -5686.8084, -3287.6861
                                              53_Benzene-AcNH2_NH-pi_Q, -8306.2118, -4802.0287
                                           53_Benzene-AcNH2_NH-piAcp_Q, -3509.5093, -2028.9351
                                           53_Benzene-AcNH2_NH-piBcp_Q, -4789.7872, -2769.0957
                                          25_Pyridine-Pyridine_pi-pi_Q, -9233.9774, -5338.3932
                                       25_Pyridine-Pyridine_pi-piAcp_Q, -4613.7044, -2667.2979
                                       25_Pyridine-Pyridine_pi-piBcp_Q, -4613.7050, -2667.2982
                                                      21_AcNH2-AcNH2_Q, -7044.7166, -4072.7268
                                                   21_AcNH2-AcNH2Acp_Q, -3508.9044, -2028.5854
                                                   21_AcNH2-AcNH2Bcp_Q, -3508.9006, -2028.5831
                                                   45_Ethyne-Pentane_Q, -7066.1194, -4085.1003
                                                45_Ethyne-PentaneAcp_Q, -5556.9129, -3212.5902
                                                45_Ethyne-PentaneBcp_Q, -1506.4763, -870.9316
                                               47_Benzene-Benzene_TS_Q, -9583.8568, -5540.6672
                                            47_Benzene-Benzene_TSAcp_Q, -4789.5138, -2768.9377
                                            47_Benzene-Benzene_TSBcp_Q, -4789.6227, -2769.0006
                                                   41_Uracil-Pentane_Q, -11252.3838, -6505.2844
                                                41_Uracil-PentaneAcp_Q, -5557.0800, -3212.6869
                                                41_Uracil-PentaneBcp_Q, -5688.1587, -3288.4668
                                                      22_AcOH-Uracil_Q, -8963.9896, -5182.3065
                                                   22_AcOH-UracilAcp_Q, -5686.2276, -3287.3503
                                                   22_AcOH-UracilBcp_Q, -3245.3674, -1876.2280
                                            57_Benzene-Peptide_NH-pi_Q, -9323.3158, -5390.0419
                                         57_Benzene-Peptide_NH-piAcp_Q, -4524.5601, -2615.7613
                                         57_Benzene-Peptide_NH-piBcp_Q, -4789.9447, -2769.1868
                                                     63_Benzene-AcOH_Q, -8042.5829, -4649.6182
                                                  63_Benzene-AcOHAcp_Q, -3246.7988, -1877.0556
                                                  63_Benzene-AcOHBcp_Q, -4789.6358, -2769.0082
                                             50_Benzene-Ethyne_CH-pi_Q, -6300.6059, -3642.5378
                                          50_Benzene-Ethyne_CH-piAcp_Q, -1506.2921, -870.8251
                                          50_Benzene-Ethyne_CH-piBcp_Q, -4789.4062, -2768.8755
                                           27_Benzene-Pyridine_pi-pi_Q, -9408.9292, -5439.5372
                                        27_Benzene-Pyridine_pi-piAcp_Q, -4613.6113, -2667.2440
                                        27_Benzene-Pyridine_pi-piBcp_Q, -4789.5417, -2768.9538
                                                    31_Uracil-Ethene_Q, -7695.4907, -4448.9556
                                                 31_Uracil-EtheneAcp_Q, -2003.0788, -1158.0299
                                                 31_Uracil-EtheneBcp_Q, -5687.2199, -3287.9240
                                              56_Benzene-MeNH2_NH-pi_Q, -7101.8732, -4105.7704
                                           56_Benzene-MeNH2_NH-piAcp_Q, -2307.0171, -1333.7443
                                           56_Benzene-MeNH2_NH-piBcp_Q, -4789.7004, -2769.0456
                                                       06_MeOH-MeNH2_T, -1834.7515, -2514.2891
                                                    06_MeOH-MeNH2Acp_T, -971.5393, -1331.3686
                                                    06_MeOH-MeNH2Bcp_T, -858.0183, -1175.8028
                                                       09_MeNH2-MeOH_T, -1831.6488, -2510.0373
                                                    09_MeNH2-MeOHAcp_T, -858.3229, -1176.2202
                                                    09_MeNH2-MeOHBcp_T, -971.3627, -1331.1267
                                                  34_Pentane-Pentane_T, -4684.2082, -6419.1002
                                               34_Pentane-PentaneAcp_T, -2341.0424, -3208.0951
                                               34_Pentane-PentaneBcp_T, -2341.0423, -3208.0950
                                                  15_Peptide-Peptide_T, -3814.7662, -5227.6426
                                               15_Peptide-PeptideAcp_T, -1904.6563, -2610.0845
                                               15_Peptide-PeptideBcp_T, -1904.4163, -2609.7557
                                               35_Neopentane-Pentane_T, -4686.1121, -6421.7092
                                            35_Neopentane-PentaneAcp_T, -2343.6867, -3211.7188
                                            35_Neopentane-PentaneBcp_T, -2340.9004, -3207.9006
                                                     07_MeOH-Peptide_T, -2768.2039, -3793.4646
                                                  07_MeOH-PeptideAcp_T, -1904.6169, -2610.0306
                                                  07_MeOH-PeptideBcp_T, -858.1024, -1175.9181
                                                  65_Pyridine-Ethyne_T, -2575.6443, -3529.5866
                                               65_Pyridine-EthyneAcp_T, -632.8835, -867.2848
                                               65_Pyridine-EthyneBcp_T, -1939.8785, -2658.3520
                                                  33_Pyridine-Ethene_T, -2784.2354, -3815.4338
                                               33_Pyridine-EtheneAcp_T, -843.0962, -1155.3541
                                               33_Pyridine-EtheneBcp_T, -1940.1491, -2658.7229
                                                      01_Water-Water_T, -877.6139, -1202.6561
                                                   01_Water-WaterAcp_T, -437.2340, -599.1726
                                                   01_Water-WaterBcp_T, -437.0350, -598.8998
                                                   64_Peptide-Ethene_T, -2749.2900, -3767.5455
                                                64_Peptide-EtheneAcp_T, -843.0993, -1155.3583
                                                64_Peptide-EtheneBcp_T, -1904.5220, -2609.9005
                                                        20_AcOH-AcOH_T, -2744.5054, -3760.9889
                                                     20_AcOH-AcOHAcp_T, -1365.7089, -1871.5270
                                                     20_AcOH-AcOHBcp_T, -1365.7093, -1871.5276
                                                60_Ethyne-AcOH_OH-pi_T, -2002.3801, -2744.0024
                                             60_Ethyne-AcOH_OH-piAcp_T, -1366.1098, -1872.0763
                                             60_Ethyne-AcOH_OH-piBcp_T, -633.0783, -867.5517
                                                      12_MeNH2-Water_T, -1413.5854, -1937.1356
                                                   12_MeNH2-WaterAcp_T, -437.0916, -598.9774
                                                   12_MeNH2-WaterBcp_T, -971.4422, -1331.2356
                                              26_Uracil-Uracil_pi-pi_T, -4788.7544, -6562.3671
                                           26_Uracil-Uracil_pi-piAcp_T, -2391.5172, -3277.2642
                                           26_Uracil-Uracil_pi-piBcp_T, -2391.5171, -3277.2642
                                                    19_MeOH-Pyridine_T, -2803.2277, -3841.4602
                                                 19_MeOH-PyridineAcp_T, -1940.1385, -2658.7083
                                                 19_MeOH-PyridineBcp_T, -857.9234, -1175.6728
                                                      10_MeNH2-MeNH2_T, -1945.4907, -2666.0429
                                                   10_MeNH2-MeNH2Acp_T, -971.4583, -1331.2577
                                                   10_MeNH2-MeNH2Bcp_T, -971.3827, -1331.1541
                                                    16_Peptide-Water_T, -2344.9125, -3213.3986
                                                 16_Peptide-WaterAcp_T, -437.2826, -599.2391
                                                 16_Peptide-WaterBcp_T, -1904.2346, -2609.5066
                                                 51_Ethyne-Ethyne_TS_T, -1266.7949, -1735.9782
                                              51_Ethyne-Ethyne_TSAcp_T, -632.8668, -867.2620
                                              51_Ethyne-Ethyne_TSBcp_T, -632.9041, -867.3131
                                                      03_Water-MeNH2_T, -1413.3429, -1936.8032
                                                   03_Water-MeNH2Acp_T, -971.4540, -1331.2517
                                                   03_Water-MeNH2Bcp_T, -437.0059, -598.8599
                                                     23_AcNH2-Uracil_T, -3880.0300, -5317.0781
                                                  23_AcNH2-UracilAcp_T, -2390.2965, -3275.5915
                                                  23_AcNH2-UracilBcp_T, -1476.6061, -2023.4972
                                                     61_Pentane-AcOH_T, -3708.8980, -5082.5639
                                                  61_Pentane-AcOHAcp_T, -1366.6126, -1872.7653
                                                  61_Pentane-AcOHBcp_T, -2340.7245, -3207.6595
                                                        05_MeOH-MeOH_T, -1720.2598, -2357.3931
                                                     05_MeOH-MeOHAcp_T, -858.3780, -1176.2957
                                                     05_MeOH-MeOHBcp_T, -858.0496, -1175.8457
                                                    14_Peptide-MeNH2_T, -2880.9043, -3947.9059
                                                 14_Peptide-MeNH2Acp_T, -971.5448, -1331.3762
                                                 14_Peptide-MeNH2Bcp_T, -1904.3160, -2609.6183
                                             28_Benzene-Uracil_pi-pi_T, -4409.6925, -6042.9119
                                          28_Benzene-Uracil_pi-piAcp_T, -2391.5746, -3277.3429
                                          28_Benzene-Uracil_pi-piBcp_T, -2014.9475, -2761.2244
                                                     13_Peptide-MeOH_T, -2766.6893, -3791.3890
                                                  13_Peptide-MeOHAcp_T, -858.4307, -1176.3680
                                                  13_Peptide-MeOHBcp_T, -1904.2227, -2609.4904
                                           58_Pyridine-Pyridine_CH-N_T, -3882.5658, -5320.5532
                                        58_Pyridine-Pyridine_CH-NAcp_T, -1939.8893, -2658.3669
                                        58_Pyridine-Pyridine_CH-NBcp_T, -1939.8893, -2658.3668
                                                   18_Water-Pyridine_T, -2381.8388, -3264.0013
                                                18_Water-PyridineAcp_T, -1939.9956, -2658.5125
                                                18_Water-PyridineBcp_T, -436.9568, -598.7927
                                                43_Uracil-Neopentane_T, -4736.7802, -6491.1433
                                             43_Uracil-NeopentaneAcp_T, -2343.5785, -3211.5705
                                             43_Uracil-NeopentaneBcp_T, -2391.3317, -3277.0101
                                          37_Cyclopentane-Neopentane_T, -4495.5623, -6160.5854
                                       37_Cyclopentane-NeopentaneAcp_T, -2343.6676, -3211.6927
                                       37_Cyclopentane-NeopentaneBcp_T, -2150.4416, -2946.9014
                                                    62_Pentane-AcNH2_T, -3819.8635, -5234.6278
                                                 62_Pentane-AcNH2Acp_T, -1477.1953, -2024.3047
                                                 62_Pentane-AcNH2Bcp_T, -2340.7904, -3207.7498
                                             48_Pyridine-Pyridine_TS_T, -3882.5077, -5320.4735
                                          48_Pyridine-Pyridine_TSAcp_T, -1939.9715, -2658.4795
                                          48_Pyridine-Pyridine_TSBcp_T, -1940.3312, -2658.9724
                                               40_Benzene-Neopentane_T, -4360.1663, -5975.0427
                                            40_Benzene-NeopentaneAcp_T, -2343.5393, -3211.5168
                                            40_Benzene-NeopentaneBcp_T, -2014.8687, -2761.1164
                                                   44_Ethene-Pentane_T, -3184.9752, -4364.5956
                                                44_Ethene-PentaneAcp_T, -2340.6869, -3207.6080
                                                44_Ethene-PentaneBcp_T, -843.1954, -1155.4899
                                        38_Cyclopentane-Cyclopentane_T, -4302.7488, -5896.3595
                                     38_Cyclopentane-CyclopentaneAcp_T, -2150.5150, -2947.0021
                                     38_Cyclopentane-CyclopentaneBcp_T, -2150.5138, -2947.0004
                                               52_Benzene-AcOH_OH-pi_T, -3383.7177, -4636.9465
                                            52_Benzene-AcOH_OH-piAcp_T, -1366.1611, -1872.1467
                                            52_Benzene-AcOH_OH-piBcp_T, -2014.6659, -2760.8385
                                            36_Neopentane-Neopentane_T, -4688.1902, -6424.5569
                                         36_Neopentane-NeopentaneAcp_T, -2343.5697, -3211.5585
                                         36_Neopentane-NeopentaneBcp_T, -2343.5698, -3211.5586
                                                    11_MeNH2-Peptide_T, -2879.4980, -3945.9788
                                                 11_MeNH2-PeptideAcp_T, -1904.6872, -2610.1268
                                                 11_MeNH2-PeptideBcp_T, -971.4479, -1331.2434
                                              42_Uracil-Cyclopentane_T, -4544.1944, -6227.2293
                                           42_Uracil-CyclopentaneAcp_T, -2150.4585, -2946.9247
                                           42_Uracil-CyclopentaneBcp_T, -2391.5845, -3277.3565
                                               55_Benzene-MeOH_OH-pi_T, -2875.4529, -3940.4354
                                            55_Benzene-MeOH_OH-piAcp_T, -858.1713, -1176.0126
                                            55_Benzene-MeOH_OH-piBcp_T, -2014.7306, -2760.9272
                                                 17_Uracil-Uracil_BP_T, -4792.8185, -6567.9365
                                              17_Uracil-Uracil_BPAcp_T, -2390.7132, -3276.1625
                                              17_Uracil-Uracil_BPBcp_T, -2390.5965, -3276.0026
                                                59_Ethyne-Water_CH-O_T, -1071.8766, -1468.8679
                                             59_Ethyne-Water_CH-OAcp_T, -437.1598, -599.0708
                                             59_Ethyne-Water_CH-OBcp_T, -632.8199, -867.1977
                                                    04_Water-Peptide_T, -2347.1729, -3216.4962
                                                 04_Water-PeptideAcp_T, -1904.5527, -2609.9426
                                                 04_Water-PeptideBcp_T, -437.1543, -599.0633
                                            24_Benzene-Benzene_pi-pi_T, -4031.0753, -5524.0661
                                         24_Benzene-Benzene_pi-piAcp_T, -2014.7273, -2760.9226
                                         24_Benzene-Benzene_pi-piBcp_T, -2014.7275, -2760.9229
                                              49_Benzene-Pyridine_TS_T, -3956.7507, -5422.2139
                                           49_Benzene-Pyridine_TSAcp_T, -1939.9966, -2658.5138
                                           49_Benzene-Pyridine_TSBcp_T, -2014.6557, -2760.8244
                                                       02_Water-MeOH_T, -1299.2299, -1780.4262
                                                    02_Water-MeOHAcp_T, -858.3318, -1176.2325
                                                    02_Water-MeOHBcp_T, -437.1020, -598.9916
                                            29_Pyridine-Uracil_pi-pi_T, -4336.0852, -5942.0427
                                         29_Pyridine-Uracil_pi-piAcp_T, -2391.4996, -3277.2402
                                         29_Pyridine-Uracil_pi-piBcp_T, -1940.5878, -2659.3240
                                                       08_MeOH-Water_T, -1298.6476, -1779.6282
                                                    08_MeOH-WaterAcp_T, -437.2786, -599.2337
                                                    08_MeOH-WaterBcp_T, -858.0201, -1175.8053
                                                  46_Peptide-Pentane_T, -4248.2187, -5821.6331
                                               46_Peptide-PentaneAcp_T, -2340.9345, -3207.9473
                                               46_Peptide-PentaneBcp_T, -1904.9813, -2610.5299
                                              54_Benzene-Water_OH-pi_T, -2453.5921, -3362.3299
                                           54_Benzene-Water_OH-piAcp_T, -437.0495, -598.9196
                                           54_Benzene-Water_OH-piBcp_T, -2014.4383, -2760.5266
                                                   30_Benzene-Ethene_T, -2858.2517, -3916.8634
                                                30_Benzene-EtheneAcp_T, -843.0972, -1155.3554
                                                30_Benzene-EtheneBcp_T, -2014.4720, -2760.5728
                                             39_Benzene-Cyclopentane_T, -4167.5344, -5711.0656
                                          39_Benzene-CyclopentaneAcp_T, -2150.4338, -2946.8907
                                          39_Benzene-CyclopentaneBcp_T, -2014.9949, -2761.2893
                                                   66_MeNH2-Pyridine_T, -2914.1696, -3993.4917
                                                66_MeNH2-PyridineAcp_T, -1940.3143, -2658.9492
                                                66_MeNH2-PyridineBcp_T, -971.4187, -1331.2034
                                                    32_Uracil-Ethyne_T, -3026.2121, -4147.0314
                                                 32_Uracil-EthyneAcp_T, -633.1059, -867.5895
                                                 32_Uracil-EthyneBcp_T, -2390.9718, -3276.5168
                                              53_Benzene-AcNH2_NH-pi_T, -3493.9573, -4788.0156
                                           53_Benzene-AcNH2_NH-piAcp_T, -1476.7772, -2023.7317
                                           53_Benzene-AcNH2_NH-piBcp_T, -2014.4597, -2760.5558
                                          25_Pyridine-Pyridine_pi-pi_T, -3883.2580, -5321.5018
                                       25_Pyridine-Pyridine_pi-piAcp_T, -1940.4239, -2659.0994
                                       25_Pyridine-Pyridine_pi-piBcp_T, -1940.4222, -2659.0971
                                                      21_AcNH2-AcNH2_T, -2964.1642, -4062.0028
                                                   21_AcNH2-AcNH2Acp_T, -1476.5574, -2023.4305
                                                   21_AcNH2-AcNH2Bcp_T, -1476.5559, -2023.4284
                                                   45_Ethyne-Pentane_T, -2974.6585, -4076.3838
                                                45_Ethyne-PentaneAcp_T, -2340.5270, -3207.3888
                                                45_Ethyne-PentaneBcp_T, -633.1568, -867.6594
                                               47_Benzene-Benzene_TS_T, -4030.6910, -5523.5396
                                            47_Benzene-Benzene_TSAcp_T, -2014.2912, -2760.3250
                                            47_Benzene-Benzene_TSBcp_T, -2014.6414, -2760.8049
                                                   41_Uracil-Pentane_T, -4735.0560, -6488.7805
                                                41_Uracil-PentaneAcp_T, -2340.9405, -3207.9555
                                                41_Uracil-PentaneBcp_T, -2391.6238, -3277.4104
                                                      22_AcOH-Uracil_T, -3769.5285, -5165.6502
                                                   22_AcOH-UracilAcp_T, -2390.6076, -3276.0178
                                                   22_AcOH-UracilBcp_T, -1365.5937, -1871.3691
                                            57_Benzene-Peptide_NH-pi_T, -3922.7990, -5375.6875
                                         57_Benzene-Peptide_NH-piAcp_T, -1904.5415, -2609.9272
                                         57_Benzene-Peptide_NH-piBcp_T, -2014.9457, -2761.2218
                                                     63_Benzene-AcOH_T, -3383.3610, -4636.4576
                                                  63_Benzene-AcOHAcp_T, -1366.4171, -1872.4975
                                                  63_Benzene-AcOHBcp_T, -2014.7488, -2760.9521
                                             50_Benzene-Ethyne_CH-pi_T, -2649.3581, -3630.6019
                                          50_Benzene-Ethyne_CH-piAcp_T, -633.0506, -867.5138
                                          50_Benzene-Ethyne_CH-piBcp_T, -2014.4813, -2760.5855
                                           27_Benzene-Pyridine_pi-pi_T, -3957.2343, -5422.8766
                                        27_Benzene-Pyridine_pi-piAcp_T, -1940.4321, -2659.1107
                                        27_Benzene-Pyridine_pi-piBcp_T, -2014.7358, -2760.9342
                                                    31_Uracil-Ethene_T, -3236.2019, -4434.7952
                                                 31_Uracil-EtheneAcp_T, -843.1462, -1155.4225
                                                 31_Uracil-EtheneBcp_T, -2391.1777, -3276.7991
                                              56_Benzene-MeNH2_NH-pi_T, -2988.1183, -4094.8288
                                           56_Benzene-MeNH2_NH-piAcp_T, -971.4870, -1331.2970
                                           56_Benzene-MeNH2_NH-piBcp_T, -2014.7115, -2760.9010


==> anc/text_files/absolute_energies/pbe0_results.txt <==
                                                    32_Uracil-Ethyne_Q, -3008.0789
                                                 32_Uracil-EthyneAcp_Q, -644.5579
                                                 32_Uracil-EthyneBcp_Q, -2359.8784
                                                  34_Pentane-Pentane_Q, -4986.2573
                                               34_Pentane-PentaneAcp_Q, -2491.2124
                                               34_Pentane-PentaneBcp_Q, -2491.2122
                                                      12_MeNH2-Water_Q, -1435.6681
                                                   12_MeNH2-WaterAcp_Q, -422.3818
                                                   12_MeNH2-WaterBcp_Q, -1005.4390
                                                      22_AcOH-Uracil_Q, -3732.7706
                                                   22_AcOH-UracilAcp_Q, -2359.2118
                                                   22_AcOH-UracilBcp_Q, -1352.6728
                                                       08_MeOH-Water_Q, -1294.5048
                                                    08_MeOH-WaterAcp_Q, -422.4892
                                                    08_MeOH-WaterBcp_Q, -866.7248
                                                  65_Pyridine-Ethyne_Q, -2648.0407
                                               65_Pyridine-EthyneAcp_Q, -644.5160
                                               65_Pyridine-EthyneBcp_Q, -1998.9761
                                               52_Benzene-AcOH_OH-pi_Q, -3468.9732
                                            52_Benzene-AcOH_OH-piAcp_Q, -1353.8832
                                            52_Benzene-AcOH_OH-piBcp_Q, -2110.1482
                                                       02_Water-MeOH_Q, -1294.9667
                                                    02_Water-MeOHAcp_Q, -866.6929
                                                    02_Water-MeOHBcp_Q, -422.4533
                                                    11_MeNH2-Peptide_Q, -2952.9812
                                                 11_MeNH2-PeptideAcp_Q, -1942.1443
                                                 11_MeNH2-PeptideBcp_Q, -1005.4301
                                            57_Benzene-Peptide_NH-pi_Q, -4057.9308
                                         57_Benzene-Peptide_NH-piAcp_Q, -1942.2606
                                         57_Benzene-Peptide_NH-piBcp_Q, -2110.1772
                                                   18_Water-Pyridine_Q, -2428.9085
                                                18_Water-PyridineAcp_Q, -1998.9747
                                                18_Water-PyridineBcp_Q, -422.3980
                                                   44_Ethene-Pentane_Q, -3379.9497
                                                44_Ethene-PentaneAcp_Q, -2491.2315
                                                44_Ethene-PentaneBcp_Q, -886.6289
                                                     07_MeOH-Peptide_Q, -2817.3569
                                                  07_MeOH-PeptideAcp_Q, -1942.0588
                                                  07_MeOH-PeptideBcp_Q, -866.6258
                                                      03_Water-MeNH2_Q, -1435.5571
                                                   03_Water-MeNH2Acp_Q, -1005.4685
                                                   03_Water-MeNH2Bcp_Q, -422.3908
                                              42_Uracil-Cyclopentane_Q, -4645.3981
                                           42_Uracil-CyclopentaneAcp_Q, -2281.6152
                                           42_Uracil-CyclopentaneBcp_Q, -2360.0164
                                                    04_Water-Peptide_Q, -2373.1315
                                                 04_Water-PeptideAcp_Q, -1942.2348
                                                 04_Water-PeptideBcp_Q, -422.4096
                                                    62_Pentane-AcNH2_Q, -3983.9759
                                                 62_Pentane-AcNH2Acp_Q, -1489.3684
                                                 62_Pentane-AcNH2Bcp_Q, -2491.1852
                                                      21_AcNH2-AcNH2_Q, -2994.7901
                                                   21_AcNH2-AcNH2Acp_Q, -1488.7842
                                                   21_AcNH2-AcNH2Bcp_Q, -1488.7819
                                                    31_Uracil-Ethene_Q, -3249.8319
                                                 31_Uracil-EtheneAcp_Q, -886.6033
                                                 31_Uracil-EtheneBcp_Q, -2359.9605
                                           27_Benzene-Pyridine_pi-pi_Q, -4112.5134
                                        27_Benzene-Pyridine_pi-piAcp_Q, -1998.9231
                                        27_Benzene-Pyridine_pi-piBcp_Q, -2110.1887
                                                     63_Benzene-AcOH_Q, -3467.8520
                                                  63_Benzene-AcOHAcp_Q, -1353.8729
                                                  63_Benzene-AcOHBcp_Q, -2110.1911
                                                59_Ethyne-Water_CH-O_Q, -1070.1570
                                             59_Ethyne-Water_CH-OAcp_Q, -422.4896
                                             59_Ethyne-Water_CH-OBcp_Q, -644.5706
                                                     61_Pentane-AcOH_Q, -3847.9643
                                                  61_Pentane-AcOHAcp_Q, -1353.9358
                                                  61_Pentane-AcOHBcp_Q, -2491.2003
                                                 17_Uracil-Uracil_BP_Q, -4736.8897
                                              17_Uracil-Uracil_BPAcp_Q, -2359.3782
                                              17_Uracil-Uracil_BPBcp_Q, -2359.2927
                                             50_Benzene-Ethyne_CH-pi_Q, -2757.8815
                                          50_Benzene-Ethyne_CH-piAcp_Q, -644.5830
                                          50_Benzene-Ethyne_CH-piBcp_Q, -2110.1675
                                            24_Benzene-Benzene_pi-pi_Q, -4223.1916
                                         24_Benzene-Benzene_pi-piAcp_Q, -2110.1897
                                         24_Benzene-Benzene_pi-piBcp_Q, -2110.1900
                                                43_Uracil-Neopentane_Q, -4857.3450
                                             43_Uracil-NeopentaneAcp_Q, -2493.8411
                                             43_Uracil-NeopentaneBcp_Q, -2359.9532
                                                    14_Peptide-MeNH2_Q, -2955.2961
                                                 14_Peptide-MeNH2Acp_Q, -1005.4199
                                                 14_Peptide-MeNH2Bcp_Q, -1941.9509
                                                     13_Peptide-MeOH_Q, -2814.9965
                                                  13_Peptide-MeOHAcp_Q, -866.7215
                                                  13_Peptide-MeOHBcp_Q, -1942.0871
                                            29_Pyridine-Uracil_pi-pi_Q, -4365.0302
                                         29_Pyridine-Uracil_pi-piAcp_Q, -2359.9020
                                         29_Pyridine-Uracil_pi-piBcp_Q, -1998.8633
                                            36_Neopentane-Neopentane_Q, -4989.6985
                                         36_Neopentane-NeopentaneAcp_Q, -2493.8596
                                         36_Neopentane-NeopentaneBcp_Q, -2493.8597
                                                   64_Peptide-Ethene_Q, -2831.8421
                                                64_Peptide-EtheneAcp_Q, -886.5983
                                                64_Peptide-EtheneBcp_Q, -1942.2209
                                                    16_Peptide-Water_Q, -2369.9823
                                                 16_Peptide-WaterAcp_Q, -422.4956
                                                 16_Peptide-WaterBcp_Q, -1942.2376
                                          37_Cyclopentane-Neopentane_Q, -4778.1413
                                       37_Cyclopentane-NeopentaneAcp_Q, -2493.8483
                                       37_Cyclopentane-NeopentaneBcp_Q, -2281.7051
                                        38_Cyclopentane-Cyclopentane_Q, -4566.3361
                                     38_Cyclopentane-CyclopentaneAcp_Q, -2281.6473
                                     38_Cyclopentane-CyclopentaneBcp_Q, -2281.6437
                                                     23_AcNH2-Uracil_Q, -3868.1610
                                                  23_AcNH2-UracilAcp_Q, -2359.1018
                                                  23_AcNH2-UracilBcp_Q, -1488.7112
                                                    19_MeOH-Pyridine_Q, -2873.6124
                                                 19_MeOH-PyridineAcp_Q, -1998.9811
                                                 19_MeOH-PyridineBcp_Q, -866.5867
                                                60_Ethyne-AcOH_OH-pi_Q, -2003.8850
                                             60_Ethyne-AcOH_OH-piAcp_Q, -1353.8696
                                             60_Ethyne-AcOH_OH-piBcp_Q, -644.5182
                                              54_Benzene-Water_OH-pi_Q, -2536.1862
                                           54_Benzene-Water_OH-piAcp_Q, -422.4458
                                           54_Benzene-Water_OH-piBcp_Q, -2110.1768
                                              49_Benzene-Pyridine_TS_Q, -4112.5201
                                           49_Benzene-Pyridine_TSAcp_Q, -1998.9040
                                           49_Benzene-Pyridine_TSBcp_Q, -2110.1785
                                                        20_AcOH-AcOH_Q, -2726.3441
                                                     20_AcOH-AcOHAcp_Q, -1352.7244
                                                     20_AcOH-AcOHBcp_Q, -1352.7265
                                               55_Benzene-MeOH_OH-pi_Q, -2981.3116
                                            55_Benzene-MeOH_OH-piAcp_Q, -866.7579
                                            55_Benzene-MeOH_OH-piBcp_Q, -2110.1898
                                              53_Benzene-AcNH2_NH-pi_Q, -3604.0823
                                           53_Benzene-AcNH2_NH-piAcp_Q, -1489.3582
                                           53_Benzene-AcNH2_NH-piBcp_Q, -2110.2149
                                           58_Pyridine-Pyridine_CH-N_Q, -4001.9238
                                        58_Pyridine-Pyridine_CH-NAcp_Q, -1998.9184
                                        58_Pyridine-Pyridine_CH-NBcp_Q, -1998.9183
                                                   41_Uracil-Pentane_Q, -4855.6581
                                                41_Uracil-PentaneAcp_Q, -2491.1776
                                                41_Uracil-PentaneBcp_Q, -2360.0039
                                                       06_MeOH-MeNH2_Q, -1880.3146
                                                    06_MeOH-MeNH2Acp_Q, -1005.4461
                                                    06_MeOH-MeNH2Bcp_Q, -866.5797
                                                 51_Ethyne-Ethyne_TS_Q, -1291.0365
                                              51_Ethyne-Ethyne_TSAcp_Q, -644.5943
                                              51_Ethyne-Ethyne_TSBcp_Q, -644.5965
                                             39_Benzene-Cyclopentane_Q, -4395.4622
                                          39_Benzene-CyclopentaneAcp_Q, -2281.6519
                                          39_Benzene-CyclopentaneBcp_Q, -2110.2266
                                               40_Benzene-Neopentane_Q, -4607.1194
                                            40_Benzene-NeopentaneAcp_Q, -2493.8301
                                            40_Benzene-NeopentaneBcp_Q, -2110.2171
                                               35_Neopentane-Pentane_Q, -4987.8454
                                            35_Neopentane-PentaneAcp_Q, -2493.8333
                                            35_Neopentane-PentaneBcp_Q, -2491.2297
                                                   66_MeNH2-Pyridine_Q, -3008.2900
                                                66_MeNH2-PyridineAcp_Q, -1998.9675
                                                66_MeNH2-PyridineBcp_Q, -1005.4358
                                              56_Benzene-MeNH2_NH-pi_Q, -3118.9802
                                           56_Benzene-MeNH2_NH-piAcp_Q, -1005.4377
                                           56_Benzene-MeNH2_NH-piBcp_Q, -2110.2041
                                                  46_Peptide-Pentane_Q, -4437.4602
                                               46_Peptide-PentaneAcp_Q, -2491.1659
                                               46_Peptide-PentaneBcp_Q, -1942.2630
                                               47_Benzene-Benzene_TS_Q, -4223.3365
                                            47_Benzene-Benzene_TSAcp_Q, -2110.2244
                                            47_Benzene-Benzene_TSBcp_Q, -2110.1836
                                                  33_Pyridine-Ethene_Q, -2887.3940
                                               33_Pyridine-EtheneAcp_Q, -886.6086
                                               33_Pyridine-EtheneBcp_Q, -1998.9179
                                             28_Benzene-Uracil_pi-pi_Q, -4475.3666
                                          28_Benzene-Uracil_pi-piAcp_Q, -2359.9786
                                          28_Benzene-Uracil_pi-piBcp_Q, -2110.1892
                                                      10_MeNH2-MeNH2_Q, -2015.1513
                                                   10_MeNH2-MeNH2Acp_Q, -1005.4300
                                                   10_MeNH2-MeNH2Bcp_Q, -1005.4520
                                                       09_MeNH2-MeOH_Q, -1875.3794
                                                    09_MeNH2-MeOHAcp_Q, -866.7364
                                                    09_MeNH2-MeOHBcp_Q, -1005.4480
                                          25_Pyridine-Pyridine_pi-pi_Q, -4001.6933
                                       25_Pyridine-Pyridine_pi-piAcp_Q, -1998.9313
                                       25_Pyridine-Pyridine_pi-piBcp_Q, -1998.9302
                                                  15_Peptide-Peptide_Q, -3893.2313
                                               15_Peptide-PeptideAcp_Q, -1942.2224
                                               15_Peptide-PeptideBcp_Q, -1942.1066
                                              26_Uracil-Uracil_pi-pi_Q, -4728.4897
                                           26_Uracil-Uracil_pi-piAcp_Q, -2359.6234
                                           26_Uracil-Uracil_pi-piBcp_Q, -2359.6235
                                                   30_Benzene-Ethene_Q, -2998.2890
                                                30_Benzene-EtheneAcp_Q, -886.6148
                                                30_Benzene-EtheneBcp_Q, -2110.1979
                                             48_Pyridine-Pyridine_TS_Q, -4001.3734
                                          48_Pyridine-Pyridine_TSAcp_Q, -1998.9251
                                          48_Pyridine-Pyridine_TSBcp_Q, -1998.9430
                                                   45_Ethyne-Pentane_Q, -3137.7090
                                                45_Ethyne-PentaneAcp_Q, -2491.1884
                                                45_Ethyne-PentaneBcp_Q, -644.6013
                                                        05_MeOH-MeOH_Q, -1739.3645
                                                     05_MeOH-MeOHAcp_Q, -866.7035
                                                     05_MeOH-MeOHBcp_Q, -866.7107
                                                      01_Water-Water_Q, -850.2052
                                                   01_Water-WaterAcp_Q, -422.4830
                                                   01_Water-WaterBcp_Q, -422.4616
                                                32_Uracil-Ethyne_T, -3001.6296
                                             32_Uracil-EthyneAcp_T, -643.2529
                                             32_Uracil-EthyneBcp_T, -2354.8049
                                              34_Pentane-Pentane_T, -4980.5541
                                           34_Pentane-PentaneAcp_T, -2488.3856
                                           34_Pentane-PentaneBcp_T, -2488.3854
                                                  12_MeNH2-Water_T, -1433.8722
                                               12_MeNH2-WaterAcp_T, -421.8843
                                               12_MeNH2-WaterBcp_T, -1004.1416
                                                  22_AcOH-Uracil_T, -3725.4056
                                               22_AcOH-UracilAcp_T, -2354.1121
                                               22_AcOH-UracilBcp_T, -1350.4868
                                                   08_MeOH-Water_T, -1292.7540
                                                08_MeOH-WaterAcp_T, -421.9782
                                                08_MeOH-WaterBcp_T, -865.5332
                                              65_Pyridine-Ethyne_T, -2643.1463
                                           65_Pyridine-EthyneAcp_T, -643.3083
                                           65_Pyridine-EthyneBcp_T, -1995.2551
                                           52_Benzene-AcOH_OH-pi_T, -3463.0124
                                        52_Benzene-AcOH_OH-piAcp_T, -1351.7075
                                        52_Benzene-AcOH_OH-piBcp_T, -2106.5855
                                                   02_Water-MeOH_T, -1293.2552
                                                02_Water-MeOHAcp_T, -865.5192
                                                02_Water-MeOHBcp_T, -421.9431
                                                11_MeNH2-Peptide_T, -2948.8396
                                             11_MeNH2-PeptideAcp_T, -1939.2667
                                             11_MeNH2-PeptideBcp_T, -1004.1647
                                        57_Benzene-Peptide_NH-pi_T, -4051.3843
                                     57_Benzene-Peptide_NH-piAcp_T, -1939.4286
                                     57_Benzene-Peptide_NH-piBcp_T, -2106.6327
                                               18_Water-Pyridine_T, -2424.6318
                                            18_Water-PyridineAcp_T, -1995.2610
                                            18_Water-PyridineBcp_T, -421.8603
                                               44_Ethene-Pentane_T, -3375.8099
                                            44_Ethene-PentaneAcp_T, -2488.3252
                                            44_Ethene-PentaneBcp_T, -885.3973
                                                 07_MeOH-Peptide_T, -2813.2870
                                              07_MeOH-PeptideAcp_T, -1939.1846
                                              07_MeOH-PeptideBcp_T, -865.4453
                                                  03_Water-MeNH2_T, -1433.7112
                                               03_Water-MeNH2Acp_T, -1004.1515
                                               03_Water-MeNH2Bcp_T, -421.8674
                                          42_Uracil-Cyclopentane_T, -4637.2922
                                       42_Uracil-CyclopentaneAcp_T, -2278.5471
                                       42_Uracil-CyclopentaneBcp_T, -2355.0175
                                                04_Water-Peptide_T, -2369.6687
                                             04_Water-PeptideAcp_T, -1939.3448
                                             04_Water-PeptideBcp_T, -421.9176
                                                62_Pentane-AcNH2_T, -3978.9133
                                             62_Pentane-AcNH2Acp_T, -1487.1693
                                             62_Pentane-AcNH2Bcp_T, -2488.3160
                                                  21_AcNH2-AcNH2_T, -2990.1845
                                               21_AcNH2-AcNH2Acp_T, -1486.5130
                                               21_AcNH2-AcNH2Bcp_T, -1486.5107
                                                31_Uracil-Ethene_T, -3243.4852
                                             31_Uracil-EtheneAcp_T, -885.3658
                                             31_Uracil-EtheneBcp_T, -2354.8968
                                       27_Benzene-Pyridine_pi-pi_T, -4105.3036
                                    27_Benzene-Pyridine_pi-piAcp_T, -1995.3122
                                    27_Benzene-Pyridine_pi-piBcp_T, -2106.6476
                                                 63_Benzene-AcOH_T, -3462.0545
                                              63_Benzene-AcOHAcp_T, -1351.7483
                                              63_Benzene-AcOHBcp_T, -2106.6405
                                            59_Ethyne-Water_CH-O_T, -1068.3454
                                         59_Ethyne-Water_CH-OAcp_T, -421.9814
                                         59_Ethyne-Water_CH-OBcp_T, -643.3006
                                                 61_Pentane-AcOH_T, -3842.9456
                                              61_Pentane-AcOHAcp_T, -1351.8096
                                              61_Pentane-AcOHBcp_T, -2488.3097
                                             17_Uracil-Uracil_BP_T, -4726.6080
                                          17_Uracil-Uracil_BPAcp_T, -2354.2797
                                          17_Uracil-Uracil_BPBcp_T, -2354.1856
                                         50_Benzene-Ethyne_CH-pi_T, -2753.0261
                                      50_Benzene-Ethyne_CH-piAcp_T, -643.3988
                                      50_Benzene-Ethyne_CH-piBcp_T, -2106.6089
                                        24_Benzene-Benzene_pi-pi_T, -4216.0510
                                     24_Benzene-Benzene_pi-piAcp_T, -2106.6527
                                     24_Benzene-Benzene_pi-piBcp_T, -2106.6530
                                            43_Uracil-Neopentane_T, -4849.3690
                                         43_Uracil-NeopentaneAcp_T, -2490.9354
                                         43_Uracil-NeopentaneBcp_T, -2354.9456
                                                14_Peptide-MeNH2_T, -2951.1682
                                             14_Peptide-MeNH2Acp_T, -1004.1529
                                             14_Peptide-MeNH2Bcp_T, -1939.0575
                                                 13_Peptide-MeOH_T, -2810.9036
                                              13_Peptide-MeOHAcp_T, -865.5747
                                              13_Peptide-MeOHBcp_T, -1939.1544
                                        29_Pyridine-Uracil_pi-pi_T, -4356.3286
                                     29_Pyridine-Uracil_pi-piAcp_T, -2354.9263
                                     29_Pyridine-Uracil_pi-piBcp_T, -1995.2760
                                        36_Neopentane-Neopentane_T, -4983.9957
                                     36_Neopentane-NeopentaneAcp_T, -2490.9725
                                     36_Neopentane-NeopentaneBcp_T, -2490.9725
                                               64_Peptide-Ethene_T, -2827.7134
                                            64_Peptide-EtheneAcp_T, -885.3560
                                            64_Peptide-EtheneBcp_T, -1939.3672
                                                16_Peptide-Water_T, -2366.5001
                                             16_Peptide-WaterAcp_T, -421.9875
                                             16_Peptide-WaterBcp_T, -1939.3443
                                      37_Cyclopentane-Neopentane_T, -4772.1832
                                   37_Cyclopentane-NeopentaneAcp_T, -2490.9890
                                   37_Cyclopentane-NeopentaneBcp_T, -2278.5886
                                    38_Cyclopentane-Cyclopentane_T, -4560.2047
                                 38_Cyclopentane-CyclopentaneAcp_T, -2278.5622
                                 38_Cyclopentane-CyclopentaneBcp_T, -2278.5587
                                                 23_AcNH2-Uracil_T, -3860.7221
                                              23_AcNH2-UracilAcp_T, -2353.9709
                                              23_AcNH2-UracilBcp_T, -1486.4623
                                                19_MeOH-Pyridine_T, -2868.7176
                                             19_MeOH-PyridineAcp_T, -1995.2860
                                             19_MeOH-PyridineBcp_T, -865.4018
                                            60_Ethyne-AcOH_OH-pi_T, -2000.3025
                                         60_Ethyne-AcOH_OH-piAcp_T, -1351.6792
                                         60_Ethyne-AcOH_OH-piBcp_T, -643.2149
                                          54_Benzene-Water_OH-pi_T, -2531.9563
                                       54_Benzene-Water_OH-piAcp_T, -421.9195
                                       54_Benzene-Water_OH-piBcp_T, -2106.5917
                                          49_Benzene-Pyridine_TS_T, -4105.2846
                                       49_Benzene-Pyridine_TSAcp_T, -1995.2768
                                       49_Benzene-Pyridine_TSBcp_T, -2106.6292
                                                    20_AcOH-AcOH_T, -2721.8727
                                                 20_AcOH-AcOHAcp_T, -1350.5481
                                                 20_AcOH-AcOHBcp_T, -1350.5502
                                           55_Benzene-MeOH_OH-pi_T, -2976.4427
                                        55_Benzene-MeOH_OH-piAcp_T, -865.6094
                                        55_Benzene-MeOH_OH-piBcp_T, -2106.6227
                                          53_Benzene-AcNH2_NH-pi_T, -3598.1046
                                       53_Benzene-AcNH2_NH-piAcp_T, -1487.0833
                                       53_Benzene-AcNH2_NH-piBcp_T, -2106.5640
                                       58_Pyridine-Pyridine_CH-N_T, -3994.5976
                                    58_Pyridine-Pyridine_CH-NAcp_T, -1995.1956
                                    58_Pyridine-Pyridine_CH-NBcp_T, -1995.1955
                                               41_Uracil-Pentane_T, -4847.7798
                                            41_Uracil-PentaneAcp_T, -2488.3455
                                            41_Uracil-PentaneBcp_T, -2355.0191
                                                   06_MeOH-MeNH2_T, -1877.8963
                                                06_MeOH-MeNH2Acp_T, -1004.1744
                                                06_MeOH-MeNH2Bcp_T, -865.4293
                                             51_Ethyne-Ethyne_TS_T, -1288.4377
                                          51_Ethyne-Ethyne_TSAcp_T, -643.3597
                                          51_Ethyne-Ethyne_TSBcp_T, -643.2551
                                         39_Benzene-Cyclopentane_T, -4388.7455
                                      39_Benzene-CyclopentaneAcp_T, -2278.5440
                                      39_Benzene-CyclopentaneBcp_T, -2106.6837
                                           40_Benzene-Neopentane_T, -4600.6257
                                        40_Benzene-NeopentaneAcp_T, -2490.9603
                                        40_Benzene-NeopentaneBcp_T, -2106.6711
                                           35_Neopentane-Pentane_T, -4982.1684
                                        35_Neopentane-PentaneAcp_T, -2491.0076
                                        35_Neopentane-PentaneBcp_T, -2488.3571
                                               66_MeNH2-Pyridine_T, -3003.3510
                                            66_MeNH2-PyridineAcp_T, -1995.3054
                                            66_MeNH2-PyridineBcp_T, -1004.1909
                                          56_Benzene-MeNH2_NH-pi_T, -3114.0904
                                       56_Benzene-MeNH2_NH-piAcp_T, -1004.2231
                                       56_Benzene-MeNH2_NH-piBcp_T, -2106.6357
                                              46_Peptide-Pentane_T, -4431.8367
                                           46_Peptide-PentaneAcp_T, -2488.3394
                                           46_Peptide-PentaneBcp_T, -1939.5016
                                           47_Benzene-Benzene_TS_T, -4216.1221
                                        47_Benzene-Benzene_TSAcp_T, -2106.6117
                                        47_Benzene-Benzene_TSBcp_T, -2106.6336
                                              33_Pyridine-Ethene_T, -2882.4927
                                           33_Pyridine-EtheneAcp_T, -885.3596
                                           33_Pyridine-EtheneBcp_T, -1995.2810
                                         28_Benzene-Uracil_pi-pi_T, -4466.6950
                                      28_Benzene-Uracil_pi-piAcp_T, -2354.9928
                                      28_Benzene-Uracil_pi-piBcp_T, -2106.6443
                                                  10_MeNH2-MeNH2_T, -2012.6462
                                               10_MeNH2-MeNH2Acp_T, -1004.1660
                                               10_MeNH2-MeNH2Bcp_T, -1004.1788
                                                   09_MeNH2-MeOH_T, -1872.9626
                                                09_MeNH2-MeOHAcp_T, -865.5691
                                                09_MeNH2-MeOHBcp_T, -1004.2002
                                      25_Pyridine-Pyridine_pi-pi_T, -3994.3836
                                   25_Pyridine-Pyridine_pi-piAcp_T, -1995.2969
                                   25_Pyridine-Pyridine_pi-piBcp_T, -1995.2950
                                              15_Peptide-Peptide_T, -3887.5342
                                           15_Peptide-PeptideAcp_T, -1939.3492
                                           15_Peptide-PeptideBcp_T, -1939.2814
                                          26_Uracil-Uracil_pi-pi_T, -4718.4057
                                       26_Uracil-Uracil_pi-piAcp_T, -2354.6787
                                       26_Uracil-Uracil_pi-piBcp_T, -2354.6787
                                               30_Benzene-Ethene_T, -2993.4490
                                            30_Benzene-EtheneAcp_T, -885.3649
                                            30_Benzene-EtheneBcp_T, -2106.6424
                                         48_Pyridine-Pyridine_TS_T, -3994.0351
                                      48_Pyridine-Pyridine_TSAcp_T, -1995.2591
                                      48_Pyridine-Pyridine_TSBcp_T, -1995.3029
                                               45_Ethyne-Pentane_T, -3133.4614
                                            45_Ethyne-PentaneAcp_T, -2488.2824
                                            45_Ethyne-PentaneBcp_T, -643.3039
                                                    05_MeOH-MeOH_T, -1736.9783
                                                 05_MeOH-MeOHAcp_T, -865.5321
                                                 05_MeOH-MeOHBcp_T, -865.5205
                                                  01_Water-Water_T, -849.1102
                                               01_Water-WaterAcp_T, -421.9670
                                               01_Water-WaterBcp_T, -421.9380


==> anc/text_files/absolute_energies/sosex_S66x8_results.txt <==
                                  S66x8_3149_57BenzenePeptideNHpi100_Q, -7075.0681, -4419.9420, -5954.9368, -6775.5674, -1534.9948, -2355.6253, 820.6305
                                       S66x8_2838_18WaterPyridine105_Q, -4339.4972, -2630.0000, -3618.3031, -4139.1683, -988.3030, -1509.1683, 520.8653
                                            S66x8_2731_05MeOHMeOH090_Q, -3102.5213, -1951.3754, -2616.8816, -2977.7845, -665.5062, -1026.4091, 360.9029
                                       S66x8_3050_44EthenePentane200_Q, -5574.5383, -3830.2596, -4838.6707, -5417.2712, -1008.4112, -1587.0116, 578.6005
                              S66x8_2991_37CyclopentaneNeopentane110_Q, -7889.2947, -5379.6115, -6830.5221, -7648.8027, -1450.9106, -2269.1912, 818.2806
                                     S66x8_3109_52BenzeneAcOHOHpi100_Q, -6150.3363, -3732.8547, -5130.4613, -5868.1642, -1397.6065, -2135.3094, 737.7029
                                        S66x8_2725_04WaterPeptide100_Q, -4259.9739, -2620.2607, -3568.2199, -4071.3940, -947.9592, -1451.1333, 503.1741
                                        S66x8_3189_62PentaneAcNH2100_Q, -6788.1730, -4457.8231, -5805.0567, -6547.0410, -1347.2335, -2089.2179, 741.9844
                                       S66x8_3206_64PeptideEthene105_Q, -4934.6625, -3147.1515, -4180.5563, -4745.1620, -1033.4048, -1598.0105, 564.6058
                                        S66x8_2847_19MeOHPyridine110_Q, -5082.2894, -3130.8728, -4259.0355, -4860.8005, -1128.1627, -1729.9276, 601.7650
                                      S66x8_3214_65PyridineEthyne105_Q, -4679.7723, -2866.0728, -3914.6178, -4478.0116, -1048.5451, -1611.9388, 563.3938
                                   S66x8_2975_35NeopentanePentane110_Q, -8193.0643, -5648.3339, -7119.5062, -7956.5399, -1471.1723, -2308.2061, 837.0338
                                      S66x8_3163_59EthyneWaterCHO090_Q, -1956.3757, -1186.5301, -1631.5971, -1872.8895, -445.0670, -686.3595, 241.2925
                                  S66x8_2888_24BenzeneBenzenepipi125_Q, -7243.0257, -4557.6656, -6110.1394, -6943.1155, -1552.4738, -2385.4499, 832.9761
                                          S66x8_2861_21AcNH2AcNH2100_Q, -5401.6639, -3279.5859, -4506.4122, -5153.5030, -1226.8263, -1873.9171, 647.0908
                                    S66x8_3070_47BenzeneBenzeneTS105_Q, -7245.3820, -4557.4653, -6111.4171, -6944.3583, -1553.9518, -2386.8930, 832.9412
                                           S66x8_2755_08MeOHWater090_Q, -2358.4598, -1450.5941, -1975.4539, -2255.2213, -524.8598, -804.6272, 279.7673
                                        S66x8_2783_11MeNH2Peptide110_Q, -5170.9788, -3304.1091, -4383.3932, -4970.2677, -1079.2840, -1666.1586, 586.8746
                                      S66x8_2963_34PentanePentane090_Q, -8193.4314, -5640.5698, -7116.4429, -7953.8541, -1475.8731, -2313.2843, 837.4112
                                          S66x8_2867_22AcOHUracil090_Q, -7021.6348, -3936.3786, -5720.0423, -6628.7617, -1783.6638, -2692.3832, 908.7194
                                   S66x8_2919_28BenzeneUracilpipi110_Q, -8103.4575, -4752.9049, -6689.9431, -7694.8602, -1937.0383, -2941.9554, 1004.9171
                                    S66x8_3067_47BenzeneBenzeneTS090_Q, -7248.2419, -4552.4943, -6110.9734, -6944.5153, -1558.4791, -2392.0210, 833.5419
                                    S66x8_3124_54BenzeneWaterOHpi095_Q, -4430.0273, -2752.9204, -3722.4978, -4238.4427, -969.5774, -1485.5223, 515.9449
                                      S66x8_3172_60EthyneAcOHOHpi095_Q, -3677.3935, -2166.0856, -3039.8105, -3502.7706, -873.7249, -1336.6850, 462.9601
                                   S66x8_3088_49BenzenePyridineTS125_Q, -7149.6206, -4431.9594, -6003.1073, -6840.8858, -1571.1479, -2408.9264, 837.7785
                                    S66x8_3139_56BenzeneMeNH2NHpi090_Q, -5347.5012, -3435.1943, -4540.7467, -5140.8878, -1105.5524, -1705.6934, 600.1411
                                 S66x8_2914_27BenzenePyridinepipi200_Q, -7146.0912, -4431.5272, -6000.8845, -6838.3208, -1569.3573, -2406.7936, 837.4363
                                         S66x8_3179_61PentaneAcOH090_Q, -6620.0219, -4273.6184, -5630.1329, -6369.7179, -1356.5145, -2096.0995, 739.5850
                                S66x8_2898_25PyridinePyridinepipi200_Q, -7052.9369, -4304.5357, -5893.4551, -6735.9881, -1588.9194, -2431.4523, 842.5329
                                        S66x8_2844_19MeOHPyridine095_Q, -5084.6750, -3129.8469, -4259.9819, -4861.9184, -1130.1350, -1732.0716, 601.9365
                                       S66x8_2840_18WaterPyridine125_Q, -4336.2078, -2629.4257, -3616.1591, -4136.7532, -986.7334, -1507.3275, 520.5941
                                         S66x8_2878_23AcNH2Uracil105_Q, -7187.2264, -4121.9045, -5894.0438, -6805.2700, -1772.1392, -2683.3655, 911.2263
                                      S66x8_3101_51EthyneEthyneTS100_Q, -2298.2837, -1423.5729, -1929.2651, -2213.3148, -505.6922, -789.7419, 284.0497
                                        S66x8_2810_14PeptideMeNH2200_Q, -5164.4402, -3303.2788, -4379.2627, -4965.8622, -1075.9839, -1662.5834, 586.5994
                                 S66x8_3008_39BenzeneCyclopentane125_Q, -7409.6358, -4834.9158, -6323.4258, -7139.2466, -1488.5100, -2304.3308, 815.8208
                                S66x8_2979_36NeopentaneNeopentane090_Q, -8201.6508, -5645.4441, -7123.2511, -7960.7962, -1477.8070, -2315.3521, 837.5451
                                           S66x8_2746_06MeOHMeNH2200_Q, -3266.6988, -2135.9663, -2789.6710, -3152.8998, -653.7047, -1016.9335, 363.2288
                                          S66x8_2699_01WaterWater090_Q, -1615.3135, -949.8433, -1334.5682, -1533.2704, -384.7250, -583.4272, 198.7022
                                      S66x8_2833_17UracilUracilBP150_Q, -8955.7946, -4954.4097, -7267.7104, -8443.5792, -2313.3006, -3489.1694, 1175.8688
                                          S66x8_2704_01WaterWater125_Q, -1611.9597, -950.3987, -1332.8637, -1531.2521, -382.4649, -580.8534, 198.3885
                                            S66x8_2734_05MeOHMeOH105_Q, -3101.3759, -1952.9995, -2616.9046, -2977.7686, -663.9051, -1024.7691, 360.8640
                                      S66x8_3105_51EthyneEthyneTS150_Q, -2295.9370, -1423.4681, -1927.8642, -2211.6898, -504.3961, -788.2217, 283.8257
                                S66x8_2980_36NeopentaneNeopentane095_Q, -8200.8763, -5646.8032, -7123.3767, -7960.8063, -1476.5735, -2314.0031, 837.4296
                                            S66x8_2852_20AcOHAcOH095_Q, -5068.4732, -2915.9802, -4160.3902, -4802.1973, -1244.4100, -1886.2171, 641.8071
                                           S66x8_2770_09MeNH2MeOH200_Q, -3265.7317, -2135.6138, -2788.9632, -3152.0894, -653.3494, -1016.4755, 363.1262
                                      S66x8_2814_15PeptidePeptide105_Q, -6901.0348, -4287.1737, -5798.3121, -6605.9008, -1511.1384, -2318.7271, 807.5886
                                       S66x8_2835_18WaterPyridine090_Q, -4340.7544, -2628.3789, -3618.3460, -4139.2671, -989.9671, -1510.8883, 520.9212
                                      S66x8_3174_60EthyneAcOHOHpi105_Q, -3676.5023, -2167.1141, -3039.7291, -3502.7298, -872.6151, -1335.6158, 463.0007
                                 S66x8_3004_39BenzeneCyclopentane095_Q, -7416.8582, -4829.6416, -6325.3762, -7141.9086, -1495.7346, -2312.2671, 816.5324
                                      S66x8_2812_15PeptidePeptide095_Q, -6902.3063, -4286.0008, -5798.5524, -6606.1403, -1512.5516, -2320.1395, 807.5879
                                      S66x8_3064_46PeptidePentane125_Q, -7539.6188, -4965.9896, -6453.8690, -7275.9645, -1487.8793, -2309.9749, 822.0955
                                          S66x8_2794_12MeNH2Water200_Q, -2523.7401, -1634.9539, -2148.7834, -2430.8625, -513.8295, -795.9085, 282.0790
                                           S66x8_2765_09MeNH2MeOH100_Q, -3270.9528, -2136.0992, -2792.1864, -3155.7592, -656.0873, -1019.6601, 363.5728
                                    S66x8_3119_53BenzeneAcNH2NHpi110_Q, -6315.6372, -3915.8545, -5303.2289, -6042.9304, -1387.3744, -2127.0759, 739.7015
                                   S66x8_3092_50BenzeneEthyneCHpi095_Q, -4774.0083, -2989.6710, -4021.2410, -4580.0006, -1031.5700, -1590.3296, 558.7596
                                 S66x8_3162_58PyridinePyridineCHN200_Q, -7052.8414, -4304.4616, -5893.3687, -6735.9087, -1588.9070, -2431.4470, 842.5400
                                    S66x8_3071_47BenzeneBenzeneTS110_Q, -7244.3221, -4557.9863, -6111.0242, -6943.8408, -1553.0379, -2385.8545, 832.8166
                                       S66x8_3054_45EthynePentane105_Q, -5242.0253, -3535.2476, -4521.9784, -5082.4847, -986.7309, -1547.2371, 560.5062
                                        S66x8_2779_11MeNH2Peptide090_Q, -5174.0129, -3301.3359, -4383.9773, -4971.1609, -1082.6414, -1669.8250, 587.1836
                                      S66x8_2967_34PentanePentane110_Q, -8187.7718, -5647.6978, -7116.1781, -7952.9407, -1468.4803, -2305.2429, 836.7626
                                        S66x8_2949_32UracilEthyne100_Q, -5628.3459, -3185.6932, -4597.8518, -5328.0567, -1412.1586, -2142.3635, 730.2049
                                      S66x8_2832_17UracilUracilBP125_Q, -8962.7184, -4957.8083, -7273.1469, -8449.0956, -2315.3386, -3491.2872, 1175.9486
                                  S66x8_2885_24BenzeneBenzenepipi100_Q, -7247.9616, -4553.2020, -6111.1099, -6944.6054, -1557.9079, -2391.4034, 833.4955
                                      S66x8_2818_15PeptidePeptide200_Q, -6890.5257, -4284.2195, -5790.9903, -6598.2525, -1506.7708, -2314.0330, 807.2622
                                  S66x8_3030_42UracilCyclopentane105_Q, -8269.3325, -5028.7697, -6902.2201, -7890.2734, -1873.4504, -2861.5038, 988.0534
                                    S66x8_3123_54BenzeneWaterOHpi090_Q, -4430.6006, -2751.6526, -3722.2944, -4238.4317, -970.6418, -1486.7791, 516.1373
                                    S66x8_2899_26UracilUracilpipi090_Q, -8968.9664, -4940.1860, -7269.3246, -8446.5503, -2329.1387, -3506.3643, 1177.2256
                                 S66x8_2912_27BenzenePyridinepipi125_Q, -7150.2883, -4431.0169, -6003.0957, -6841.0954, -1572.0788, -2410.0785, 837.9997
                                      S66x8_2962_33PyridineEthene200_Q, -5010.6571, -3157.7545, -4228.9638, -4810.6831, -1071.2093, -1652.9286, 581.7193
                                       S66x8_2935_30BenzeneEthene110_Q, -5106.8479, -3283.1050, -4337.4564, -4914.4562, -1054.3513, -1631.3512, 576.9999
                                    S66x8_2903_26UracilUracilpipi110_Q, -8961.6068, -4950.4670, -7269.4072, -8445.8931, -2318.9402, -3495.4261, 1176.4860
                                   S66x8_2918_28BenzeneUracilpipi105_Q, -8105.1096, -4751.8247, -6690.4426, -7695.4714, -1938.6178, -2943.6466, 1005.0288
                                          S66x8_2790_12MeNH2Water105_Q, -2532.8335, -1638.2329, -2155.4239, -2438.0869, -517.1909, -799.8540, 282.6630
                                   S66x8_3090_49BenzenePyridineTS200_Q, -7146.7410, -4431.7200, -6001.3416, -6838.9494, -1569.6215, -2407.2293, 837.6078
                                  S66x8_3148_57BenzenePeptideNHpi095_Q, -7075.9050, -4417.9484, -5954.5796, -6775.3053, -1536.6311, -2357.3568, 820.7257
                                          S66x8_2702_01WaterWater105_Q, -1614.3718, -950.9501, -1334.4908, -1533.1131, -383.5407, -582.1630, 198.6223
                                        S66x8_2785_11MeNH2Peptide150_Q, -5164.9658, -3303.1700, -4379.5207, -4966.1681, -1076.3507, -1662.9981, 586.6474
                                   S66x8_3018_40BenzeneNeopentane200_Q, -7717.9523, -5104.0970, -6615.2321, -7450.0407, -1511.1351, -2345.9436, 834.8085
                                        S66x8_2729_04WaterPeptide150_Q, -4252.5893, -2618.2321, -3563.0949, -4065.8733, -944.8627, -1447.6412, 502.7785
                              S66x8_2987_37CyclopentaneNeopentane090_Q, -7892.2780, -5374.1113, -6829.9264, -7648.2235, -1455.8151, -2274.1123, 818.2972
                                       S66x8_3220_66MeNH2Pyridine095_Q, -5254.5920, -3310.9223, -4434.6064, -5039.6494, -1123.6840, -1728.7271, 605.0430
                                          S66x8_2778_10MeNH2MeNH2200_Q, -3438.6577, -2321.0735, -2967.1768, -3333.2730, -646.1034, -1012.1996, 366.0962
                                          S66x8_2706_01WaterWater200_Q, -1607.9991, -948.3673, -1329.7169, -1527.7411, -381.3496, -579.3738, 198.0241
                                   S66x8_3093_50BenzeneEthyneCHpi100_Q, -4773.2581, -2990.7172, -4021.2486, -4579.8558, -1030.5315, -1589.1386, 558.6072
                                       S66x8_2839_18WaterPyridine110_Q, -4338.6644, -2629.9923, -3617.8184, -4138.6097, -987.8261, -1508.6174, 520.7913
                                      S66x8_3061_46PeptidePentane100_Q, -7544.9931, -4963.3670, -6455.8696, -7278.4354, -1492.5026, -2315.0684, 822.5659
                                           S66x8_2709_02WaterMeOH100_Q, -2358.7039, -1451.8801, -1976.1376, -2255.9729, -524.2575, -804.0928, 279.8353
                                      S66x8_3102_51EthyneEthyneTS105_Q, -2297.9475, -1423.7556, -1929.1478, -2213.1501, -505.3922, -789.3945, 284.0023
                                      S66x8_2956_33PyridineEthene095_Q, -5016.5315, -3153.2464, -4230.4581, -4812.7460, -1077.2117, -1659.4996, 582.2879
                                      S66x8_3062_46PeptidePentane105_Q, -7543.5757, -4964.3602, -6455.4692, -7277.8484, -1491.1090, -2313.4882, 822.3793
                                    S66x8_3130_54BenzeneWaterOHpi200_Q, -4423.8383, -2753.3413, -3719.0974, -4234.4028, -965.7561, -1481.0615, 515.3054
                                    S66x8_3116_53BenzeneAcNH2NHpi095_Q, -6318.2444, -3914.2039, -5304.0398, -6044.0807, -1389.8359, -2129.8768, 740.0409
                                S66x8_2981_36NeopentaneNeopentane100_Q, -8200.0902, -5647.6845, -7123.2940, -7960.6251, -1475.6095, -2312.9406, 837.3311
                                       S66x8_3057_45EthynePentane150_Q, -5238.4334, -3536.2336, -4520.3179, -5080.3798, -984.0842, -1544.1461, 560.0619
                                    S66x8_3037_43UracilNeopentane100_Q, -8580.5129, -5297.4382, -7195.4658, -8202.7677, -1898.0275, -2905.3295, 1007.3020
                                        S66x8_2805_14PeptideMeNH2100_Q, -5174.6274, -3305.0232, -4385.8881, -4972.9612, -1080.8649, -1667.9380, 587.0731
                                         S66x8_2795_13PeptideMeOH090_Q, -5001.6366, -3117.9617, -4206.9612, -4791.4008, -1088.9996, -1673.4391, 584.4396
                                            S66x8_2738_05MeOHMeOH200_Q, -3093.8349, -1950.5598, -2611.5157, -2971.8905, -660.9559, -1021.3307, 360.3748
                                       S66x8_3223_66MeNH2Pyridine110_Q, -5252.0471, -3312.9892, -4434.0070, -5038.7430, -1121.0178, -1725.7538, 604.7359
                                      S66x8_2970_34PentanePentane200_Q, -8180.3341, -5649.3882, -7112.5913, -7948.7476, -1463.2031, -2299.3595, 836.1563
                                       S66x8_2932_30BenzeneEthene095_Q, -5109.3550, -3279.7669, -4337.4975, -4914.8749, -1057.7306, -1635.1079, 577.3774
                                     S66x8_3110_52BenzeneAcOHOHpi105_Q, -6149.1892, -3733.4675, -5130.0566, -5867.5900, -1396.5891, -2134.1225, 737.5333
                                  S66x8_3078_48PyridinePyridineTS105_Q, -7060.1428, -4304.0532, -5897.4175, -6740.5660, -1593.3643, -2436.5128, 843.1485
                                        S66x8_2803_14PeptideMeNH2090_Q, -5175.6539, -3302.8918, -4385.5824, -4972.8155, -1082.6906, -1669.9237, 587.2331
                                       S66x8_3023_41UracilPentane110_Q, -8572.2989, -5298.1380, -7191.0123, -8197.6821, -1892.8743, -2899.5441, 1006.6698
                                            S66x8_2733_05MeOHMeOH100_Q, -3102.0625, -1952.7864, -2617.2117, -2978.1326, -664.4253, -1025.3462, 360.9210
                                 S66x8_3159_58PyridinePyridineCHN110_Q, -7058.3756, -4305.7860, -5897.1269, -6740.0282, -1591.3409, -2434.2422, 842.9013
                            S66x8_2997_38CyclopentaneCyclopentane100_Q, -7580.2691, -5108.9707, -6537.6901, -7336.7096, -1428.7194, -2227.7389, 799.0195
                                  S66x8_3031_42UracilCyclopentane110_Q, -8267.5169, -5029.5089, -6901.4822, -7889.3004, -1871.9734, -2859.7915, 987.8182
                                      S66x8_3103_51EthyneEthyneTS110_Q, -2297.6096, -1423.8248, -1928.9816, -2212.9452, -505.1569, -789.1204, 283.9636
                                            S66x8_2735_05MeOHMeOH110_Q, -3100.6284, -1953.0349, -2616.4874, -2977.2958, -663.4525, -1024.2609, 360.8084
                                    S66x8_3129_54BenzeneWaterOHpi150_Q, -4424.8957, -2753.8177, -3719.9097, -4235.3161, -966.0920, -1481.4983, 515.4064
                                 S66x8_3161_58PyridinePyridineCHN150_Q, -7053.6734, -4304.8922, -5894.0313, -6736.5323, -1589.1391, -2431.6401, 842.5010
                              S66x8_2990_37CyclopentaneNeopentane105_Q, -7890.2956, -5379.0204, -6830.8514, -7649.2282, -1451.8310, -2270.2079, 818.3769
                                           S66x8_2744_06MeOHMeNH2125_Q, -3273.0896, -2138.6155, -2794.4833, -3158.0844, -655.8678, -1019.4688, 363.6010
                                 S66x8_3005_39BenzeneCyclopentane100_Q, -7415.8631, -4831.8507, -6325.7328, -7142.1790, -1493.8822, -2310.3284, 816.4462
                                        S66x8_3193_62PentaneAcNH2150_Q, -6781.7476, -4460.0756, -5802.2923, -6543.7863, -1342.2166, -2083.7106, 741.4940
                                          S66x8_2701_01WaterWater100_Q, -1614.9411, -950.8479, -1334.7768, -1533.4662, -383.9289, -582.6183, 198.6894
                                   S66x8_2974_35NeopentanePentane105_Q, -8194.0915, -5647.7765, -7119.8648, -7957.0003, -1472.0884, -2309.2238, 837.1355
                                   S66x8_3098_50BenzeneEthyneCHpi200_Q, -4767.7148, -2990.9889, -4018.1586, -4576.3310, -1027.1696, -1585.3421, 558.1724
                                           S66x8_2758_08MeOHWater105_Q, -2357.2041, -1451.9200, -1975.2874, -2254.8735, -523.3674, -802.9535, 279.5862
                                        S66x8_2950_32UracilEthyne105_Q, -5627.3129, -3186.4544, -4597.5757, -5327.6551, -1411.1213, -2141.2007, 730.0794
                                    S66x8_3121_53BenzeneAcNH2NHpi150_Q, -6311.5777, -3915.4224, -5300.6997, -6040.2518, -1385.2773, -2124.8293, 739.5521
                                        S66x8_2808_14PeptideMeNH2125_Q, -5170.6430, -3305.5454, -4383.8049, -4970.7576, -1078.2595, -1665.2122, 586.9527
                                     S66x8_3114_52BenzeneAcOHOHpi200_Q, -6140.9533, -3732.6859, -5124.9655, -5861.7534, -1392.2796, -2129.0675, 736.7879
                                      S66x8_3216_65PyridineEthyne125_Q, -4677.5009, -2865.7455, -3913.1666, -4476.3879, -1047.4210, -1610.6423, 563.2213
                                        S66x8_2945_31UracilEthene150_Q, -5959.0188, -3480.7230, -4913.4877, -5661.8850, -1432.7648, -2181.1620, 748.3973
                                   S66x8_3014_40BenzeneNeopentane105_Q, -7724.1938, -5102.5430, -6618.1849, -7453.6294, -1515.6419, -2351.0864, 835.4445
                                         S66x8_2797_13PeptideMeOH100_Q, -5000.6360, -3119.7044, -4207.1180, -4791.4339, -1087.4136, -1671.7295, 584.3159
                                     S66x8_3134_55BenzeneMeOHOHpi105_Q, -5173.5969, -3254.5426, -4363.9959, -4960.8947, -1109.4533, -1706.3521, 596.8988
                                     S66x8_3131_55BenzeneMeOHOHpi090_Q, -5176.4163, -3250.6354, -4363.9775, -4961.4224, -1113.3421, -1710.7870, 597.4450
                                       S66x8_3219_66MeNH2Pyridine090_Q, -5254.8132, -3309.3082, -4434.0533, -5039.1130, -1124.7451, -1729.8048, 605.0597
                                         S66x8_3202_63BenzeneAcOH200_Q, -6140.7137, -3732.4612, -5124.7322, -5861.4678, -1392.2710, -2129.0066, 736.7356
                                      S66x8_3212_65PyridineEthyne095_Q, -4680.7703, -2865.4831, -3914.9460, -4478.4377, -1049.4629, -1612.9546, 563.4917
                                        S66x8_2947_32UracilEthyne090_Q, -5629.2550, -3182.0312, -4596.8325, -5327.1993, -1414.8013, -2145.1681, 730.3668
                                       S66x8_3026_41UracilPentane200_Q, -8562.8147, -5299.4103, -7186.0660, -8191.7840, -1886.6557, -2892.3736, 1005.7180
                                          S66x8_2869_22AcOHUracil100_Q, -7020.0795, -3939.3650, -5720.4031, -6628.9868, -1781.0381, -2689.6218, 908.5837
                                          S66x8_2874_22AcOHUracil200_Q, -6996.7789, -3928.9865, -5702.5540, -6610.9455, -1773.5675, -2681.9590, 908.3915
                                       S66x8_3221_66MeNH2Pyridine100_Q, -5253.7916, -3311.9414, -4434.5735, -5039.5047, -1122.6322, -1727.5633, 604.9312
                                        S66x8_2944_31UracilEthene125_Q, -5961.0464, -3480.7833, -4914.6854, -5663.2035, -1433.9021, -2182.4202, 748.5181
                                        S66x8_2726_04WaterPeptide105_Q, -4259.1675, -2620.4041, -3567.8142, -4070.9349, -947.4101, -1450.5308, 503.1207
                                       S66x8_2931_30BenzeneEthene090_Q, -5109.5824, -3277.0730, -4336.4925, -4913.9808, -1059.4195, -1636.9078, 577.4883
                                        S66x8_2780_11MeNH2Peptide095_Q, -5173.5039, -3302.6217, -4384.2255, -4971.3289, -1081.6038, -1668.7072, 587.1034
                                    S66x8_3072_47BenzeneBenzeneTS125_Q, -7242.0278, -4558.5131, -6109.9200, -6942.5221, -1551.4069, -2384.0089, 832.6020
                                       S66x8_2837_18WaterPyridine100_Q, -4340.2707, -2629.8152, -3618.6723, -4139.6084, -988.8571, -1509.7932, 520.9361
                                      S66x8_2817_15PeptidePeptide150_Q, -6894.1951, -4285.9807, -5793.8547, -6601.2430, -1507.8739, -2315.2622, 807.3883
                            S66x8_2998_38CyclopentaneCyclopentane105_Q, -7579.4625, -5110.0608, -6537.6836, -7336.7519, -1427.6229, -2226.6911, 799.0683
                                          S66x8_2772_10MeNH2MeNH2095_Q, -3445.8103, -2320.6390, -2971.1287, -3337.5506, -650.4896, -1016.9116, 366.4220
                                    S66x8_3036_43UracilNeopentane095_Q, -8582.1868, -5295.8734, -7195.7733, -8203.2876, -1899.8999, -2907.4142, 1007.5143
                                  S66x8_2925_29PyridineUracilpipi100_Q, -8014.8012, -4624.2230, -6584.4010, -7594.6224, -1960.1780, -2970.3994, 1010.2214
                                    S66x8_3142_56BenzeneMeNH2NHpi105_Q, -5344.7364, -3439.1419, -4540.8137, -5140.4385, -1101.6718, -1701.2966, 599.6248
                                          S66x8_2868_22AcOHUracil095_Q, -7021.2525, -3938.3859, -5720.6681, -6629.3253, -1782.2823, -2690.9395, 908.6572
                                           S66x8_2763_09MeNH2MeOH090_Q, -3271.8627, -2134.8678, -2792.1930, -3155.9060, -657.3252, -1021.0381, 363.7130
                                            S66x8_2851_20AcOHAcOH090_Q, -5068.4939, -2914.0348, -4159.5815, -4801.3937, -1245.5467, -1887.3588, 641.8122
                                       S66x8_3205_64PeptideEthene100_Q, -4935.4368, -3146.6510, -4180.7928, -4745.5133, -1034.1418, -1598.8624, 564.7206
                                          S66x8_2863_21AcNH2AcNH2110_Q, -5398.5043, -3279.8652, -4504.7034, -5151.6080, -1224.8382, -1871.7428, 646.9046
                                         S66x8_3199_63BenzeneAcOH110_Q, -6146.7930, -3732.3225, -5128.1883, -5865.4535, -1395.8658, -2133.1310, 737.2652
                                         S66x8_2800_13PeptideMeOH125_Q, -4996.6585, -3119.9608, -4204.9267, -4788.9179, -1084.9659, -1668.9572, 583.9913
                                  S66x8_2929_29PyridineUracilpipi150_Q, -8007.0763, -4627.7028, -6575.00  , -7587.4515, -1953.7003, -2959.7487, 1006.0484
                                         S66x8_2751_07MeOHPeptide110_Q, -5001.5631, -3121.1806, -4208.2767, -4792.4604, -1087.0962, -1671.2798, 584.1837
                                         S66x8_2752_07MeOHPeptide125_Q, -4998.7487, -3120.6233, -4206.4145, -4790.4638, -1085.7912, -1669.8404, 584.0492
                                         S66x8_2753_07MeOHPeptide150_Q, -4994.9681, -3119.1225, -4203.5957, -4787.5028, -1084.4732, -1668.3803, 583.9071
                                            S66x8_2736_05MeOHMeOH125_Q, -3098.4394, -1952.6320, -2615.0519, -2975.6927, -662.4199, -1023.0607, 360.6408
                                   S66x8_2977_35NeopentanePentane150_Q, -8189.5314, -5649.4271, -7117.9249, -7954.7593, -1468.4978, -2305.3323, 836.8345
                                  S66x8_3151_57BenzenePeptideNHpi110_Q, -7072.0643, -4421.6470, -5953.9195, -6774.1610, -1532.2725, -2352.5140, 820.2415
                                    S66x8_3141_56BenzeneMeNH2NHpi100_Q, -5345.8116, -3438.3458, -4541.0995, -5140.8742, -1102.7537, -1702.5283, 599.7746
                                      S66x8_3060_46PeptidePentane095_Q, -7546.0868, -4961.8666, -6455.8689, -7278.5228, -1494.0023, -2316.6562, 822.6539
                                        S66x8_2953_32UracilEthyne150_Q, -5621.9681, -3186.7915, -4594.6280, -5324.3357, -1407.8365, -2137.5441, 729.7077
                                   S66x8_3091_50BenzeneEthyneCHpi090_Q, -4774.4551, -2987.7947, -4020.7078, -4579.6623, -1032.9131, -1591.8676, 558.9545
                                  S66x8_3147_57BenzenePeptideNHpi090_Q, -7076.3318, -4414.5865, -5953.4080, -6774.3257, -1538.8215, -2359.7392, 820.9177
                                 S66x8_2910_27BenzenePyridinepipi105_Q, -7154.2091, -4428.5283, -6004.3125, -6842.6155, -1575.7842, -2414.0872, 838.3030
                                       S66x8_2938_30BenzeneEthene200_Q, -5104.2369, -3284.7982, -4336.6612, -4913.4290, -1051.8630, -1628.6308, 576.7678
                                   S66x8_2973_35NeopentanePentane100_Q, -8194.8695, -5646.8465, -7119.9223, -7957.0463, -1473.0758, -2310.1998, 837.1240
                                        S66x8_2843_19MeOHPyridine090_Q, -5084.5499, -3128.6889, -4259.4210, -4861.3179, -1130.7321, -1732.6290, 601.8968
                                    S66x8_3039_43UracilNeopentane110_Q, -8578.0542, -5298.9249, -7194.6715, -8201.7052, -1895.7466, -2902.7802, 1007.0336
                                       S66x8_3225_66MeNH2Pyridine150_Q, -5247.7985, -3313.2745, -4431.6712, -5036.1285, -1118.3967, -1722.8539, 604.4573
                                S66x8_2984_36NeopentaneNeopentane125_Q, -8198.3570, -5649.2891, -7122.9690, -7960.4235, -1473.6799, -2311.1344, 837.4545
                                  S66x8_2884_24BenzeneBenzenepipi095_Q, -7249.3154, -4550.2200, -6110.6346, -6944.4402, -1560.4145, -2394.2202, 833.8057
                                        S66x8_2730_04WaterPeptide200_Q, -4249.7723, -2616.3482, -3560.6715, -4063.4645, -944.3233, -1447.1163, 502.7930
                                        S66x8_2939_31UracilEthene090_Q, -5966.8071, -3475.1406, -4915.6353, -5664.7354, -1440.4946, -2189.5947, 749.1001
                                        S66x8_2845_19MeOHPyridine100_Q, -5084.0100, -3130.4858, -4259.8670, -4861.7425, -1129.3812, -1731.2567, 601.8755
                                         S66x8_3198_63BenzeneAcOH105_Q, -6148.0028, -3731.8082, -5128.6707, -5866.0918, -1396.8625, -2134.2835, 737.4211
                                       S66x8_2836_18WaterPyridine095_Q, -4340.8812, -2629.3364, -3618.8232, -4139.8286, -989.4869, -1510.4922, 521.0053
                            S66x8_2995_38CyclopentaneCyclopentane090_Q, -7582.3237, -5105.0027, -6537.2039, -7336.3657, -1432.2012, -2231.3630, 799.1618
                                         S66x8_3186_61PentaneAcOH200_Q, -6610.7931, -4277.8200, -5626.5701, -6365.1119, -1348.7501, -2087.2919, 738.5418
                                    S66x8_3125_54BenzeneWaterOHpi100_Q, -4429.2650, -2753.6405, -3722.3609, -4238.1508, -968.7205, -1484.5104, 515.7899
                                    S66x8_3127_54BenzeneWaterOHpi110_Q, -4427.6777, -2754.1994, -3721.6790, -4237.2347, -967.4796, -1483.0353, 515.5556
                                     S66x8_3133_55BenzeneMeOHOHpi100_Q, -5174.6522, -3253.8047, -4364.2946, -4961.3475, -1110.4900, -1707.5428, 597.0529
                                       S66x8_3020_41UracilPentane095_Q, -8578.3109, -5293.6849, -7192.6093, -8200.0766, -1898.9244, -2906.3917, 1007.4674
                                  S66x8_2883_24BenzeneBenzenepipi090_Q, -7249.6686, -4545.2470, -6108.7407, -6942.8475, -1563.4937, -2397.6005, 834.1067
                                      S66x8_2834_17UracilUracilBP200_Q, -8948.3945, -4950.2896, -7261.6940, -8437.2030, -2311.4044, -3486.9135, 1175.5091
                                  S66x8_3152_57BenzenePeptideNHpi125_Q, -7069.2922, -4422.1513, -5952.5296, -6772.6787, -1530.3783, -2350.5274, 820.1491
                                          S66x8_2865_21AcNH2AcNH2150_Q, -5388.1842, -3275.3502, -4496.8324, -5143.6641, -1221.4821, -1868.3138, 646.8317
                                       S66x8_3025_41UracilPentane150_Q, -8565.0324, -5299.4469, -7187.3635, -8193.4336, -1887.9166, -2893.9867, 1006.0701
                                   S66x8_3083_49BenzenePyridineTS090_Q, -7155.2972, -4425.9741, -6003.8640, -6842.3669, -1577.8900, -2416.3928, 838.5028
                                          S66x8_2705_01WaterWater150_Q, -1609.8177, -949.4308, -1331.2170, -1529.4040, -381.7862, -579.9731, 198.1870
                                        S66x8_2849_19MeOHPyridine150_Q, -5076.6262, -3129.2695, -4255.0851, -4856.5905, -1125.8156, -1727.3209, 601.5054
                                   S66x8_2976_35NeopentanePentane125_Q, -8191.0518, -5649.1031, -7118.6672, -7955.5893, -1469.5641, -2306.4862, 836.9221
                                        S66x8_2943_31UracilEthene110_Q, -5963.1364, -3480.2421, -4915.6654, -5664.2744, -1435.4232, -2184.0323, 748.6091
                                  S66x8_2928_29PyridineUracilpipi125_Q, -8005.9500, -4628.0176, -6580.8847, -7590.3730, -1952.8672, -2962.3555, 1009.4883
                                          S66x8_2872_22AcOHUracil125_Q, -7012.3207, -3937.6703, -5715.2025, -6624.0653, -1777.5322, -2686.3950, 908.8628
                                      S66x8_2811_15PeptidePeptide090_Q, -6902.7434, -4284.7371, -5798.2720, -6605.9351, -1513.5349, -2321.1979, 807.6630
                                     S66x8_3107_52BenzeneAcOHOHpi090_Q, -6150.7530, -3729.9026, -5129.4567, -5867.1158, -1399.5541, -2137.2132, 737.6591
                                      S66x8_3167_59EthyneWaterCHO110_Q, -1955.1225, -1187.4113, -1631.2443, -1872.3874, -443.8331, -684.9762, 241.1431
                                         S66x8_3200_63BenzeneAcOH125_Q, -6144.1007, -3732.7612, -5126.8169, -5863.8348, -1394.0557, -2131.0736, 737.0179
                                          S66x8_2722_03WaterMeNH2200_Q, -2523.6803, -1634.9513, -2148.7477, -2430.8129, -513.7964, -795.8616, 282.0651
                                    S66x8_3073_47BenzeneBenzeneTS150_Q, -7241.0663, -4558.7253, -6109.4537, -6942.1228, -1550.7284, -2383.3975, 832.6691
                                         S66x8_3185_61PentaneAcOH150_Q, -6612.5281, -4277.8197, -5627.5730, -6366.3821, -1349.7533, -2088.5623, 738.8091
                                           S66x8_2740_06MeOHMeNH2095_Q, -3276.8757, -2137.9349, -2796.3850, -3159.8866, -658.4501, -1021.9517, 363.5016
                            S66x8_3000_38CyclopentaneCyclopentane125_Q, -7576.1283, -5111.6005, -6536.4056, -7335.3290, -1424.8051, -2223.7285, 798.9234
                                       S66x8_3046_44EthenePentane105_Q, -5579.0785, -3829.1551, -4840.8296, -5419.8774, -1011.6745, -1590.7223, 579.0478
                                  S66x8_3075_48PyridinePyridineTS090_Q, -7061.9877, -4299.5612, -5896.5890, -6740.0194, -1597.0278, -2440.4581, 843.4303
                                            S66x8_2854_20AcOHAcOH105_Q, -5065.7064, -2917.0633, -4159.2476, -4800.8558, -1242.1843, -1883.7926, 641.6082
                                    S66x8_3120_53BenzeneAcNH2NHpi125_Q, -6313.7022, -3915.9448, -5302.1483, -6041.7807, -1386.2035, -2125.8359, 739.6324
                                           S66x8_2710_02WaterMeOH105_Q, -2358.3099, -1452.0458, -1975.9797, -2255.8536, -523.9339, -803.8077, 279.8738
                                      S66x8_3178_60EthyneAcOHOHpi200_Q, -3668.9960, -2164.9787, -3034.4887, -3496.9426, -869.5100, -1331.9639, 462.4539
                                 S66x8_3158_58PyridinePyridineCHN105_Q, -7059.0943, -4305.6302, -5897.4766, -6740.3344, -1591.8465, -2434.7043, 842.8578
                                          S66x8_2720_03WaterMeNH2125_Q, -2529.1009, -1637.6285, -2153.0110, -2435.4588, -515.3825, -797.8303, 282.4478
                                 S66x8_3160_58PyridinePyridineCHN125_Q, -7055.7550, -4305.4803, -5895.4828, -6738.1669, -1590.0026, -2432.6866, 842.6841
                                  S66x8_2926_29PyridineUracilpipi105_Q, -8012.7956, -4626.1947, -6584.0734, -7594.0764, -1957.8786, -2967.8817, 1010.0030
                                            S66x8_2853_20AcOHAcOH100_Q, -5067.3712, -2916.8689, -4160.1281, -4801.8314, -1243.2591, -1884.9625, 641.7034
                                          S66x8_2873_22AcOHUracil150_Q, -7004.3241, -3933.7754, -5708.9364, -6617.5044, -1775.1610, -2683.7290, 908.5681
                                   S66x8_3085_49BenzenePyridineTS100_Q, -7153.5446, -4430.0677, -6004.5778, -6842.6401, -1574.5101, -2412.5724, 838.0623
                                       S66x8_3019_41UracilPentane090_Q, -8580.1110, -5290.3590, -7192.2469, -8200.0454, -1901.8879, -2909.6865, 1007.7986
                                        S66x8_2946_31UracilEthene200_Q, -5957.3488, -3480.4725, -4912.4166, -5660.5835, -1431.9441, -2180.1110, 748.1669
                                       S66x8_2936_30BenzeneEthene125_Q, -5105.7691, -3284.0755, -4337.2421, -4914.2322, -1053.1666, -1630.1568, 576.9901
                                  S66x8_2930_29PyridineUracilpipi200_Q, -7999.3417, -4627.1791, -6576.7106, -7585.5561, -1949.5315, -2958.3770, 1008.8455
                                           S66x8_2762_08MeOHWater200_Q, -2350.8736, -1449.5015, -1970.6072, -2249.7592, -521.1057, -800.2577, 279.1520
                                 S66x8_2913_27BenzenePyridinepipi150_Q, -7147.5612, -4431.4209, -6001.6895, -6839.3849, -1570.2686, -2407.9640, 837.6954
                                           S66x8_2743_06MeOHMeNH2110_Q, -3275.7486, -2139.0544, -2796.2057, -3160.0006, -657.1513, -1020.9462, 363.7948
                                          S66x8_2775_10MeNH2MeNH2110_Q, -3444.0810, -2322.0607, -2970.7287, -3337.0787, -648.6680, -1015.0181, 366.3500
                                S66x8_2895_25PyridinePyridinepipi110_Q, -7060.8531, -4302.9482, -5897.3619, -6740.7121, -1594.4138, -2437.7639, 843.3501
                                     S66x8_3137_55BenzeneMeOHOHpi150_Q, -5168.1913, -3255.0127, -4361.0691, -4957.5832, -1106.0564, -1702.5705, 596.5141
                                            S66x8_2732_05MeOHMeOH095_Q, -3102.6079, -1952.2936, -2617.3191, -2978.2978, -665.0255, -1026.0042, 360.9787
                                            S66x8_2858_20AcOHAcOH200_Q, -5043.9669, -2906.2437, -4142.1149, -4783.4787, -1235.8712, -1877.2350, 641.3638
                                     S66x8_3135_55BenzeneMeOHOHpi110_Q, -5172.5587, -3254.9649, -4363.5738, -4960.3442, -1108.6089, -1705.3793, 596.7704
                                       S66x8_3055_45EthynePentane110_Q, -5241.3544, -3535.6467, -4521.7590, -5082.1798, -986.1123, -1546.5331, 560.4208
                                    S66x8_2902_26UracilUracilpipi105_Q, -8963.6874, -4949.5889, -7270.2396, -8446.8627, -2320.6507, -3497.2738, 1176.6231
                                  S66x8_2890_24BenzeneBenzenepipi200_Q, -7239.6571, -4558.5291, -6108.5562, -6941.0471, -1550.0271, -2382.5179, 832.4908
                                           S66x8_2708_02WaterMeOH095_Q, -2359.1723, -1451.4693, -1976.2351, -2256.1143, -524.7658, -804.6450, 279.8792
                                   S66x8_3017_40BenzeneNeopentane150_Q, -7719.2372, -5104.0819, -6615.9686, -7450.9681, -1511.8867, -2346.8862, 834.9995
                                           S66x8_2764_09MeNH2MeOH095_Q, -3271.4772, -2135.6468, -2792.2987, -3155.9419, -656.6519, -1020.2951, 363.6432
                                     S66x8_3111_52BenzeneAcOHOHpi110_Q, -6148.0548, -3733.7806, -5129.5329, -5866.9203, -1395.7523, -2133.1397, 737.3874
                                          S66x8_2862_21AcNH2AcNH2105_Q, -5400.1973, -3279.9418, -4505.7145, -5152.7055, -1225.7728, -1872.7638, 646.9910
                                   S66x8_3012_40BenzeneNeopentane095_Q, -7726.2282, -5099.9419, -6618.2636, -7453.9283, -1518.3217, -2353.9864, 835.6647
                                           S66x8_2768_09MeNH2MeOH125_Q, -3268.5204, -2136.4022, -2790.9081, -3154.3112, -654.5058, -1017.9090, 363.4032
                                   S66x8_2972_35NeopentanePentane095_Q, -8196.1223, -5645.3923, -7120.0331, -7957.3141, -1474.6408, -2311.9218, 837.2810
                              S66x8_2988_37CyclopentaneNeopentane095_Q, -7891.5656, -5376.5254, -6830.5330, -7648.8330, -1454.0076, -2272.3076, 818.3000
                                    S66x8_3128_54BenzeneWaterOHpi125_Q, -4425.9433, -2754.1536, -3720.6570, -4236.0394, -966.5035, -1481.8859, 515.3824
                                        S66x8_3187_62PentaneAcNH2090_Q, -6790.5468, -4454.8088, -5805.1573, -6547.4923, -1350.3485, -2092.6836, 742.3350
                                          S66x8_2773_10MeNH2MeNH2100_Q, -3445.2260, -2321.3855, -2971.1057, -3337.4645, -649.7203, -1016.0790, 366.3587
                                      S66x8_3171_60EthyneAcOHOHpi090_Q, -3677.7595, -2164.8304, -3039.4925, -3502.5462, -874.6621, -1337.7158, 463.0536
                                  S66x8_3080_48PyridinePyridineTS125_Q, -7056.8132, -4305.0073, -5895.8951, -6738.7371, -1590.8878, -2433.7298, 842.8420
                                    S66x8_2906_26UracilUracilpipi200_Q, -8946.2024, -4949.1990, -7259.9666, -8435.3793, -2310.7676, -3486.1803, 1175.4127
                                       S66x8_3226_66MeNH2Pyridine200_Q, -5245.7676, -3312.8752, -4430.3286, -5034.5356, -1117.4534, -1721.6603, 604.2070
                                          S66x8_2792_12MeNH2Water125_Q, -2529.5158, -1637.6806, -2153.2728, -2435.7292, -515.5922, -798.0486, 282.4564
                                        S66x8_2824_16PeptideWater125_Q, -4252.5182, -2618.3285, -3563.0944, -4065.7718, -944.7659, -1447.4433, 502.6774
                                        S66x8_3190_62PentaneAcNH2105_Q, -6787.2889, -4458.6520, -5804.8952, -6546.8211, -1346.2432, -2088.1692, 741.9260
                                         S66x8_3181_61PentaneAcOH100_Q, -6618.6143, -4275.8752, -5630.2713, -6369.7417, -1354.3961, -2093.8665, 739.4705
                                    S66x8_3038_43UracilNeopentane105_Q, -8579.1312, -5298.3597, -7195.0557, -8202.0211, -1896.6961, -2903.6615, 1006.9654
                              S66x8_2989_37CyclopentaneNeopentane100_Q, -7890.8625, -5378.0704, -6830.7783, -7649.0643, -1452.7079, -2270.9939, 818.2860
                                       S66x8_3048_44EthenePentane125_Q, -5577.0613, -3830.0719, -4840.0501, -5418.9866, -1009.9783, -1588.9147, 578.9364
                                      S66x8_2813_15PeptidePeptide100_Q, -6901.9886, -4286.7858, -5798.6999, -6606.3548, -1511.9141, -2319.5690, 807.6549
                                         S66x8_2801_13PeptideMeOH150_Q, -4993.9597, -3119.1191, -4203.0113, -4786.8322, -1083.8922, -1667.7131, 583.8209
                                      S66x8_3065_46PeptidePentane150_Q, -7536.5490, -4966.3089, -6452.2290, -7274.0961, -1485.9201, -2307.7872, 821.8671
                                          S66x8_2864_21AcNH2AcNH2125_Q, -5393.8055, -3278.4335, -4501.3829, -5148.1759, -1222.9494, -1869.7424, 646.7930
                                        S66x8_2952_32UracilEthyne125_Q, -5624.3706, -3187.1360, -4596.1623, -5326.0808, -1409.0262, -2138.9447, 729.9185
                                       S66x8_2937_30BenzeneEthene150_Q, -5104.3493, -3284.4589, -4336.5830, -4913.3592, -1052.1242, -1628.9004, 576.7762
                                  S66x8_3154_57BenzenePeptideNHpi200_Q, -7064.3940, -4421.2062, -5949.2992, -6769.0936, -1528.0930, -2347.8874, 819.7945
                                           S66x8_2745_06MeOHMeNH2150_Q, -3269.5906, -2137.4016, -2791.9484, -3155.3491, -654.5468, -1017.9475, 363.4007
                                    S66x8_3035_43UracilNeopentane090_Q, -8583.5757, -5293.2556, -7195.4719, -8203.2880, -1902.2163, -2910.0325, 1007.8161
                                      S66x8_2966_34PentanePentane105_Q, -8189.1917, -5646.8844, -7116.6558, -7953.5563, -1469.7714, -2306.6719, 836.9005
                                        S66x8_2825_16PeptideWater150_Q, -4250.9384, -2617.5086, -3561.8352, -4064.5316, -944.3266, -1447.0230, 502.6964
                              S66x8_2992_37CyclopentaneNeopentane125_Q, -7887.4318, -5380.4370, -6829.7934, -7647.9993, -1449.3564, -2267.5623, 818.2059
                                    S66x8_2901_26UracilUracilpipi100_Q, -8966.3997, -4947.9732, -7271.1260, -8448.0909, -2323.1529, -3500.1177, 1176.9649
                                          S66x8_2715_03WaterMeNH2090_Q, -2533.3958, -1636.8178, -2155.1519, -2437.8635, -518.3341, -801.0456, 282.7115
                                          S66x8_2860_21AcNH2AcNH2095_Q, -5402.1162, -3278.5620, -4506.2418, -5153.2266, -1227.6798, -1874.6646, 646.9848
                                  S66x8_3032_42UracilCyclopentane125_Q, -8263.9231, -5030.4479, -6899.8007, -7887.2576, -1869.3529, -2856.8097, 987.4568
                                   S66x8_3084_49BenzenePyridineTS095_Q, -7154.5811, -4428.5467, -6004.5354, -6842.7927, -1575.9886, -2414.2459, 838.2573
                                      S66x8_3106_51EthyneEthyneTS200_Q, -2295.3545, -1423.2075, -1927.4174, -2211.1783, -504.2100, -787.9709, 283.7609
                                S66x8_2891_25PyridinePyridinepipi090_Q, -7064.0941, -4292.0120, -5894.6220, -6738.5914, -1602.6100, -2446.5795, 843.9695
                                         S66x8_2880_23AcNH2Uracil125_Q, -7180.4323, -4120.2292, -5889.4091, -6800.6108, -1769.1800, -2680.3816, 911.2016
                                  S66x8_3081_48PyridinePyridineTS150_Q, -7054.6971, -4304.9056, -5894.6288, -6737.3432, -1589.7232, -2432.4376, 842.7144
                                     S66x8_3132_55BenzeneMeOHOHpi095_Q, -5175.6468, -3252.5862, -4364.3556, -4961.5850, -1111.7694, -1708.9988, 597.2294
                                      S66x8_3164_59EthyneWaterCHO095_Q, -1956.2349, -1187.0805, -1631.7479, -1873.0032, -444.6674, -685.9227, 241.2553
                                      S66x8_3218_65PyridineEthyne200_Q, -4674.8008, -2864.1911, -3910.9498, -4474.2040, -1046.7587, -1610.0129, 563.2542
                                        S66x8_2806_14PeptideMeNH2105_Q, -5174.0103, -3305.5011, -4385.7330, -4972.8355, -1080.2319, -1667.3345, 587.1026
                                         S66x8_3197_63BenzeneAcOH100_Q, -6149.3362, -3730.8870, -5129.0529, -5866.6280, -1398.1659, -2135.7411, 737.5751
                                   S66x8_2978_35NeopentanePentane200_Q, -8188.0477, -5649.4793, -7117.0892, -7953.6936, -1467.6098, -2304.2143, 836.6045
                                           S66x8_2767_09MeNH2MeOH110_Q, -3270.1112, -2136.4788, -2791.8600, -3155.4340, -655.3812, -1018.9552, 363.5740
                              S66x8_2994_37CyclopentaneNeopentane200_Q, -7884.1594, -5380.8479, -6828.0749, -7645.8855, -1447.2269, -2265.0376, 817.8107
                                          S66x8_2787_12MeNH2Water090_Q, -2534.0705, -1636.3858, -2155.3598, -2438.1091, -518.9740, -801.7234, 282.7494
                                    S66x8_3069_47BenzeneBenzeneTS100_Q, -7246.4850, -4556.5654, -6111.6752, -6944.7730, -1555.1098, -2388.2076, 833.0978
                                 S66x8_2911_27BenzenePyridinepipi110_Q, -7153.1439, -4429.6620, -6004.1750, -6842.4035, -1574.5130, -2412.7415, 838.2285
                                          S66x8_2793_12MeNH2Water150_Q, -2526.5705, -1636.4305, -2151.0427, -2433.3463, -514.6122, -796.9158, 282.3036
                                          S66x8_2866_21AcNH2AcNH2200_Q, -5381.2424, -3271.2035, -4491.0697, -5137.5059, -1219.8662, -1866.3024, 646.4362
                                      S66x8_3170_59EthyneWaterCHO200_Q, -1951.6317, -1185.7625, -1628.5307, -1869.4215, -442.7681, -683.6590, 240.8909
                                  S66x8_3079_48PyridinePyridineTS110_Q, -7059.0969, -4304.5257, -5897.0121, -6740.0396, -1592.4865, -2435.5139, 843.0274
                                   S66x8_2971_35NeopentanePentane090_Q, -8197.3132, -5642.9633, -7119.6969, -7957.1739, -1476.7335, -2314.2106, 837.4771
                                          S66x8_2717_03WaterMeNH2100_Q, -2532.6330, -1638.1180, -2155.2595, -2437.8661, -517.1415, -799.7481, 282.6067
                                   S66x8_3097_50BenzeneEthyneCHpi150_Q, -4768.6381, -2991.3310, -4018.8366, -4577.0894, -1027.5057, -1585.7585, 558.2528
                                S66x8_2897_25PyridinePyridinepipi150_Q, -7054.3140, -4304.5297, -5894.2487, -6736.9242, -1589.7191, -2432.3946, 842.6755
                                       S66x8_2934_30BenzeneEthene105_Q, -5107.6784, -3282.4596, -4337.6642, -4914.7626, -1055.2046, -1632.3029, 577.0983
                                      S66x8_3104_51EthyneEthyneTS125_Q, -2296.7529, -1423.7434, -1928.4520, -2212.3395, -504.7086, -788.5961, 283.8875
                                  S66x8_2889_24BenzeneBenzenepipi150_Q, -7240.8951, -4558.2746, -6109.1646, -6941.8954, -1550.8900, -2383.6208, 832.7308
                                 S66x8_3003_39BenzeneCyclopentane090_Q, -7417.9989, -4826.2892, -6324.6214, -7141.4372, -1498.3322, -2315.1480, 816.8158
                                       S66x8_3208_64PeptideEthene125_Q, -4932.4237, -3147.7678, -4179.5220, -4744.0374, -1031.7542, -1596.2696, 564.5154
                                   S66x8_3011_40BenzeneNeopentane090_Q, -7727.2376, -5097.3425, -6617.7506, -7453.6840, -1520.4081, -2356.3416, 835.9335
                                         S66x8_2747_07MeOHPeptide090_Q, -5003.3658, -3119.1823, -4208.4759, -4792.4987, -1089.2936, -1673.3164, 584.0228
                                        S66x8_3192_62PentaneAcNH2125_Q, -6783.7518, -4459.8620, -5803.3608, -6544.9341, -1343.4988, -2085.0722, 741.5733
                                      S66x8_3215_65PyridineEthyne110_Q, -4679.1827, -2866.0964, -3914.2870, -4477.6340, -1048.1905, -1611.5376, 563.3470
                                          S66x8_2777_10MeNH2MeNH2150_Q, -3439.7826, -2321.5845, -2968.0427, -3334.1315, -646.4583, -1012.5470, 366.0887
                                        S66x8_2826_16PeptideWater200_Q, -4249.3305, -2616.4358, -3560.4530, -4063.1114, -944.0172, -1446.6756, 502.6583
                            S66x8_3001_38CyclopentaneCyclopentane150_Q, -7574.2067, -5111.9335, -6535.4352, -7334.2563, -1423.5017, -2222.3227, 798.8211
                                       S66x8_3053_45EthynePentane100_Q, -5242.7424, -3534.5924, -4522.1166, -5082.7229, -987.5242, -1548.1305, 560.6063
                                    S66x8_3122_53BenzeneAcNH2NHpi200_Q, -6309.4637, -3914.7248, -5299.1832, -6038.5060, -1384.4584, -2123.7812, 739.3228
                                          S66x8_2719_03WaterMeNH2110_Q, -2531.4553, -1638.2516, -2154.6350, -2437.2460, -516.3834, -798.9944, 282.6110
                                       S66x8_3224_66MeNH2Pyridine125_Q, -5250.0177, -3313.4065, -4433.0098, -5037.6263, -1119.6034, -1724.2198, 604.6164
                                       S66x8_3045_44EthenePentane100_Q, -5579.8595, -3828.5524, -4841.0268, -5420.1503, -1012.4744, -1591.5979, 579.1235
                                    S66x8_3068_47BenzeneBenzeneTS095_Q, -7247.5116, -4555.0440, -6111.6269, -6944.9218, -1556.5828, -2389.8777, 833.2949
                                 S66x8_3007_39BenzeneCyclopentane110_Q, -7412.7374, -4833.9809, -6324.8245, -7140.9034, -1490.8437, -2306.9226, 816.0789
                                           S66x8_2741_06MeOHMeNH2100_Q, -3276.6591, -2138.6202, -2796.5489, -3160.1472, -657.9287, -1021.5270, 363.5983
                                          S66x8_2700_01WaterWater095_Q, -1615.1345, -950.5182, -1334.7495, -1533.4003, -384.2313, -582.8821, 198.6508
                                           S66x8_2757_08MeOHWater100_Q, -2357.7886, -1451.7655, -1975.5601, -2255.2067, -523.7946, -803.4412, 279.6466
                                         S66x8_2877_23AcNH2Uracil100_Q, -7188.7737, -4121.5420, -5894.7853, -6806.1140, -1773.2433, -2684.5720, 911.3287
                                      S66x8_3169_59EthyneWaterCHO150_Q, -1952.6383, -1186.4239, -1629.3916, -1870.3380, -442.9677, -683.9141, 240.9464
                                           S66x8_2712_02WaterMeOH125_Q, -2355.5083, -1451.5604, -1974.1553, -2253.7861, -522.5948, -802.2256, 279.6308
                                          S66x8_2703_01WaterWater110_Q, -1613.7556, -950.9119, -1334.1184, -1532.6762, -383.2065, -581.7643, 198.5578
                                      S66x8_2960_33PyridineEthene125_Q, -5012.7982, -3157.2603, -4229.9932, -4811.9333, -1072.7329, -1654.6730, 581.9401
                                  S66x8_2924_29PyridineUracilpipi095_Q, -8016.9443, -4620.6242, -6584.1218, -7594.3445, -1963.4975, -2973.7203, 1010.2228
                                         S66x8_3184_61PentaneAcOH125_Q, -6615.1385, -4277.5991, -5628.9891, -6368.1531, -1351.3900, -2090.5540, 739.1640
                                      S66x8_3059_46PeptidePentane090_Q, -7547.3499, -4959.6225, -6455.6524, -7278.5136, -1496.0299, -2318.8911, 822.8612
                                      S66x8_3165_59EthyneWaterCHO100_Q, -1955.9296, -1187.3471, -1631.6839, -1872.9017, -444.3368, -685.5545, 241.2178
                                          S66x8_2776_10MeNH2MeNH2125_Q, -3442.2358, -2322.1186, -2969.6864, -3335.9421, -647.5678, -1013.8235, 366.2558
                                           S66x8_2707_02WaterMeOH090_Q, -2359.3902, -1450.6680, -1976.0230, -2255.9510, -525.3550, -805.2830, 279.9280
                                        S66x8_2848_19MeOHPyridine125_Q, -5080.0253, -3130.4605, -4257.5527, -4859.3017, -1127.0921, -1728.8411, 601.7490
                                           S66x8_2761_08MeOHWater150_Q, -2352.8447, -1450.5682, -1972.1968, -2251.5331, -521.6286, -800.9650, 279.3364
                                      S66x8_3175_60EthyneAcOHOHpi110_Q, -3675.6680, -2167.2084, -3039.2866, -3502.2131, -872.0782, -1335.0047, 462.9265
                                   S66x8_2922_28BenzeneUracilpipi200_Q, -8092.8866, -4754.0185, -6684.3016, -7688.2511, -1930.2831, -2934.2326, 1003.9495
                                        S66x8_2782_11MeNH2Peptide105_Q, -5171.8894, -3303.8733, -4383.8201, -4970.7697, -1079.9468, -1666.8963, 586.9495
                                           S66x8_2760_08MeOHWater125_Q, -2355.1112, -1451.5002, -1973.9003, -2253.4404, -522.4001, -801.9402, 279.5401
                                          S66x8_2716_03WaterMeNH2095_Q, -2533.1560, -1637.6829, -2155.3783, -2438.0355, -517.6954, -800.3527, 282.6573
                                      S66x8_3213_65PyridineEthyne100_Q, -4680.3216, -2865.8965, -3914.8610, -4478.3041, -1048.9645, -1612.4076, 563.4431
                                         S66x8_2750_07MeOHPeptide105_Q, -5002.4767, -3121.1324, -4208.7846, -4792.9960, -1087.6522, -1671.8636, 584.2114
                                        S66x8_2823_16PeptideWater110_Q, -4254.4019, -2618.7002, -3564.3402, -4067.1883, -945.6401, -1448.4882, 502.8481
                                   S66x8_3015_40BenzeneNeopentane110_Q, -7723.0607, -5103.1324, -6617.7784, -7453.0658, -1514.6460, -2349.9334, 835.2874
                                        S66x8_2942_31UracilEthene105_Q, -5964.2408, -3479.7378, -4916.0911, -5664.8216, -1436.3533, -2185.0838, 748.7305
                                        S66x8_2724_04WaterPeptide095_Q, -4260.6170, -2619.8195, -3568.4055, -4071.6181, -948.5860, -1451.7986, 503.2126
                                 S66x8_3006_39BenzeneCyclopentane105_Q, -7414.2363, -4833.1872, -6325.3562, -7141.6058, -1492.1690, -2308.4186, 816.2496
                                        S66x8_2850_19MeOHPyridine200_Q, -5073.4968, -3127.8199, -4252.6644, -4853.9182, -1124.8444, -1726.0983, 601.2539
                                       S66x8_3210_64PeptideEthene200_Q, -4928.9097, -3147.3334, -4177.3072, -4741.4344, -1029.9738, -1594.1010, 564.1272
                            S66x8_2999_38CyclopentaneCyclopentane110_Q, -7578.2763, -5110.7099, -6537.2717, -7336.2476, -1426.5618, -2225.5376, 798.9759
                                  S66x8_3150_57BenzenePeptideNHpi105_Q, -7073.5545, -4421.0477, -5954.5282, -6774.9527, -1533.4805, -2353.9050, 820.4244
                                         S66x8_3201_63BenzeneAcOH150_Q, -6142.1519, -3732.6957, -5125.6626, -5862.5844, -1392.9668, -2129.8887, 736.9218
                                          S66x8_2859_21AcNH2AcNH2090_Q, -5402.2710, -3276.6080, -4505.5069, -5152.5106, -1228.8989, -1875.9026, 647.0037
                                  S66x8_3076_48PyridinePyridineTS095_Q, -7062.1730, -4301.8787, -5897.6739, -6741.1392, -1595.7951, -2439.2604, 843.4653
                                         S66x8_2796_13PeptideMeOH095_Q, -5001.2594, -3119.0600, -4207.2065, -4791.5818, -1088.1465, -1672.5218, 584.3752
                                      S66x8_2964_34PentanePentane095_Q, -8192.3320, -5643.6785, -7117.1188, -7954.3843, -1473.4403, -2310.7058, 837.2655
                                           S66x8_2714_02WaterMeOH200_Q, -2350.9090, -1449.4239, -1970.5950, -2249.8350, -521.1710, -800.4111, 279.2400
                                    S66x8_3145_56BenzeneMeNH2NHpi150_Q, -5340.2224, -3440.0213, -4538.5751, -5137.9461, -1098.5538, -1697.9248, 599.3710
                                  S66x8_3029_42UracilCyclopentane100_Q, -8270.6653, -5027.4757, -6902.4447, -7890.5870, -1874.9690, -2863.1113, 988.1423
                                S66x8_2894_25PyridinePyridinepipi105_Q, -7061.9887, -4301.8335, -5897.5482, -6740.9767, -1595.7147, -2439.1432, 843.4284
                                          S66x8_2871_22AcOHUracil110_Q, -7017.1740, -3939.4920, -5718.7769, -6627.4281, -1779.2849, -2687.9361, 908.6512
                                   S66x8_3016_40BenzeneNeopentane125_Q, -7720.6310, -5103.8381, -6616.6715, -7451.7146, -1512.8334, -2347.8765, 835.0431
                              S66x8_2993_37CyclopentaneNeopentane150_Q, -7885.6571, -5380.7761, -6828.9104, -7646.9481, -1448.1343, -2266.1720, 818.0377
                                           S66x8_2756_08MeOHWater095_Q, -2358.2419, -1451.3669, -1975.6540, -2255.3643, -524.2871, -803.9975, 279.7103
                                        S66x8_2723_04WaterPeptide090_Q, -4260.1523, -2618.8666, -3567.7349, -4070.9010, -948.8683, -1452.0345, 503.1662
                                        S66x8_3191_62PentaneAcNH2110_Q, -6786.1575, -4459.1626, -5804.4565, -6546.2490, -1345.2939, -2087.0864, 741.7924
                                       S66x8_3044_44EthenePentane095_Q, -5580.4436, -3827.5733, -4840.9514, -5420.0901, -1013.3781, -1592.5168, 579.1387
                                 S66x8_3009_39BenzeneCyclopentane150_Q, -7407.7978, -4835.2488, -6322.5037, -7138.2907, -1487.2549, -2303.0419, 815.7870
                                       S66x8_3209_64PeptideEthene150_Q, -4930.3981, -3147.6120, -4178.2852, -4742.6014, -1030.6732, -1594.9894, 564.3162
                                         S66x8_2881_23AcNH2Uracil150_Q, -7173.9378, -4116.6571, -5884.1475, -6795.4942, -1767.4904, -2678.8371, 911.3467
                                    S66x8_3144_56BenzeneMeNH2NHpi125_Q, -5341.6652, -3440.0427, -4539.4182, -5138.8089, -1099.3755, -1698.7662, 599.3907
                                        S66x8_2804_14PeptideMeNH2095_Q, -5175.2763, -3304.2182, -4385.9237, -4973.0802, -1081.7055, -1668.8620, 587.1566
                                     S66x8_3113_52BenzeneAcOHOHpi150_Q, -6143.3035, -3733.4163, -5126.6323, -5863.7003, -1393.2160, -2130.2840, 737.0679
                                         S66x8_2875_23AcNH2Uracil090_Q, -7189.0206, -4118.4707, -5893.6323, -6804.7236, -1775.1617, -2686.2529, 911.0912
                                       S66x8_3049_44EthenePentane150_Q, -5575.5708, -3830.2355, -4839.2575, -5418.0241, -1009.0220, -1587.7885, 578.7666
                                    S66x8_3117_53BenzeneAcNH2NHpi100_Q, -6317.4294, -3915.0892, -5303.9421, -6043.8558, -1388.8529, -2128.7665, 739.9136
                                        S66x8_3194_62PentaneAcNH2200_Q, -6779.8182, -4460.0245, -5801.1552, -6542.3796, -1341.1307, -2082.3552, 741.2244
                                          S66x8_2774_10MeNH2MeNH2105_Q, -3444.8164, -2321.8423, -2971.0617, -3337.4694, -649.2194, -1015.6271, 366.4077
                                        S66x8_2821_16PeptideWater100_Q, -4255.7183, -2618.4831, -3565.0097, -4067.9902, -946.5266, -1449.5071, 502.9805
                                     S66x8_3136_55BenzeneMeOHOHpi125_Q, -5170.2462, -3255.2885, -4362.3734, -4958.9929, -1107.0849, -1703.7045, 596.6195
                                         S66x8_2754_07MeOHPeptide200_Q, -4991.5270, -3117.2723, -4200.8258, -4784.6613, -1083.5535, -1667.3890, 583.8355
                                      S66x8_2957_33PyridineEthene100_Q, -5016.0939, -3154.7986, -4230.8600, -4813.1300, -1076.0613, -1658.3314, 582.2700
                                S66x8_2893_25PyridinePyridinepipi100_Q, -7063.5838, -4300.0329, -5897.7108, -6741.4208, -1597.6778, -2441.3879, 843.7100
                                       S66x8_3058_45EthynePentane200_Q, -5237.5886, -3536.2100, -4519.8195, -5079.7405, -983.6095, -1543.5305, 559.9210
                                       S66x8_3021_41UracilPentane100_Q, -8576.2827, -5295.7989, -7192.3286, -8199.4709, -1896.5297, -2903.6720, 1007.1423
                                    S66x8_2900_26UracilUracilpipi095_Q, -8968.4242, -4945.0985, -7271.0837, -8448.2451, -2325.9852, -3503.1466, 1177.1614
                                      S66x8_2955_33PyridineEthene090_Q, -5017.1222, -3150.8382, -4229.7836, -4812.2343, -1078.9454, -1661.3960, 582.4506
                                        S66x8_2954_32UracilEthyne200_Q, -5620.4144, -3186.3765, -4593.5546, -5323.0531, -1407.1782, -2136.6766, 729.4984
                                           S66x8_2713_02WaterMeOH150_Q, -2352.9477, -1450.5468, -1972.2473, -2251.6360, -521.7005, -801.0893, 279.3887
                                          S66x8_2771_10MeNH2MeNH2090_Q, -3446.1652, -2319.4191, -2970.8192, -3337.3053, -651.4001, -1017.8863, 366.4861
                                  S66x8_2927_29PyridineUracilpipi110_Q, -8010.4144, -4627.2058, -6583.1233, -7592.8657, -1955.9175, -2965.6599, 1009.7424
                            S66x8_3002_38CyclopentaneCyclopentane200_Q, -7572.4858, -5111.9924, -6534.4652, -7333.0260, -1422.4727, -2221.0336, 798.5609
                                       S66x8_3022_41UracilPentane105_Q, -8574.6112, -5297.1713, -7191.9412, -8198.9094, -1894.7700, -2901.7382, 1006.9682
                                  S66x8_3077_48PyridinePyridineTS100_Q, -7061.2006, -4303.2376, -5897.6849, -6740.9804, -1594.4474, -2437.7429, 843.2955
                                  S66x8_2886_24BenzeneBenzenepipi105_Q, -7246.4530, -4554.9988, -6110.9958, -6944.2401, -1555.9970, -2389.2414, 833.2444
                                    S66x8_3143_56BenzeneMeNH2NHpi110_Q, -5343.6786, -3439.6069, -4540.3983, -5139.8960, -1100.7915, -1700.2892, 599.4977
                                      S66x8_3211_65PyridineEthyne090_Q, -4681.0239, -2864.7077, -3914.7655, -4478.3029, -1050.0578, -1613.5952, 563.5374
                                    S66x8_3118_53BenzeneAcNH2NHpi105_Q, -6316.5346, -3915.5960, -5303.6386, -6043.4401, -1388.0426, -2127.8441, 739.8015
                                      S66x8_2969_34PentanePentane150_Q, -8182.1221, -5649.2639, -7113.5725, -7949.9140, -1464.3086, -2300.6501, 836.3415
                                           S66x8_2769_09MeNH2MeOH150_Q, -3266.8200, -2136.0281, -2789.7672, -3152.9742, -653.7391, -1016.9460, 363.2069
                                      S66x8_2965_34PentanePentane100_Q, -8190.7390, -5645.6290, -7117.0207, -7954.0867, -1471.3917, -2308.4577, 837.0659
                                      S66x8_3177_60EthyneAcOHOHpi150_Q, -3670.9057, -2165.9391, -3035.9979, -3498.5912, -870.0589, -1332.6522, 462.5933
                                  S66x8_3153_57BenzenePeptideNHpi150_Q, -7066.9190, -4421.8694, -5951.0387, -6771.1309, -1529.1693, -2349.2615, 820.0922
                                      S66x8_2815_15PeptidePeptide110_Q, -6900.0096, -4287.3220, -5797.7820, -6605.3001, -1510.4601, -2317.9781, 807.5180
                                      S66x8_2829_17UracilUracilBP100_Q, -8970.2888, -4958.9611, -7278.0099, -8453.6630, -2319.0488, -3494.7020, 1175.6531
                                  S66x8_2887_24BenzeneBenzenepipi110_Q, -7244.9831, -4556.0835, -6110.6036, -6943.6524, -1554.5200, -2387.5689, 833.0488
                                    S66x8_3140_56BenzeneMeNH2NHpi095_Q, -5346.7548, -3437.1277, -4541.1308, -5141.0737, -1104.0032, -1703.9460, 599.9429
                                          S66x8_2870_22AcOHUracil105_Q, -7018.4574, -3939.6435, -5719.5828, -6628.0679, -1779.9393, -2688.4244, 908.4851
                                         S66x8_3180_61PentaneAcOH095_Q, -6619.6012, -4274.9717, -5630.4606, -6370.0836, -1355.4889, -2095.1119, 739.6230
                                      S66x8_3217_65PyridineEthyne150_Q, -4675.9929, -2864.9936, -3911.9776, -4475.1978, -1046.9840, -1610.2042, 563.2202
                                S66x8_2896_25PyridinePyridinepipi125_Q, -7057.4926, -4304.2327, -5895.9611, -6738.9857, -1591.7283, -2434.7530, 843.0246
                                    S66x8_3074_47BenzeneBenzeneTS200_Q, -7239.9251, -4558.6488, -6108.7617, -6941.2947, -1550.1129, -2382.6459, 832.5331
                                       S66x8_3204_64PeptideEthene095_Q, -4935.8740, -3145.8080, -4180.6899, -4745.3727, -1034.8819, -1599.5647, 564.6828
                                  S66x8_3033_42UracilCyclopentane150_Q, -8261.4684, -5030.7953, -6898.5282, -7885.8611, -1867.7329, -2855.0658, 987.3329
                                    S66x8_3146_56BenzeneMeNH2NHpi200_Q, -5339.2683, -3439.8214, -4537.9391, -5137.2501, -1098.1178, -1697.4288, 599.3110
                                       S66x8_3207_64PeptideEthene110_Q, -4933.8756, -3147.4435, -4180.2245, -4744.7455, -1032.7810, -1597.3020, 564.5209
                                        S66x8_2941_31UracilEthene100_Q, -5965.3899, -3478.8757, -4916.3917, -5665.2745, -1437.5161, -2186.3988, 748.8828
                                    S66x8_2905_26UracilUracilpipi150_Q, -8950.1460, -4950.2070, -7262.6718, -8438.4308, -2312.4647, -3488.2237, 1175.7590
                                  S66x8_3027_42UracilCyclopentane090_Q, -8273.7462, -5022.1184, -6901.9657, -7890.5167, -1879.8473, -2868.3983, 988.5510
                                     S66x8_3138_55BenzeneMeOHOHpi200_Q, -5166.4314, -3254.4627, -4359.8196, -4956.1812, -1105.3569, -1701.7186, 596.3616
                                   S66x8_3094_50BenzeneEthyneCHpi105_Q, -4772.4178, -2991.2714, -4020.9966, -4579.4821, -1029.7253, -1588.2107, 558.4854
                                        S66x8_2819_16PeptideWater090_Q, -4255.7801, -2617.1432, -3564.4802, -4067.3740, -947.3370, -1450.2307, 502.8938
                                 S66x8_3155_58PyridinePyridineCHN090_Q, -7061.3218, -4301.5103, -5897.0263, -6740.1226, -1595.5160, -2438.6123, 843.0963
                                      S66x8_3173_60EthyneAcOHOHpi100_Q, -3677.2971, -2166.7877, -3040.0509, -3503.1376, -873.2632, -1336.3499, 463.0867
                                        S66x8_2820_16PeptideWater095_Q, -4255.7912, -2617.9845, -3564.8415, -4067.7495, -946.8570, -1449.7650, 502.9080
                                        S66x8_2728_04WaterPeptide125_Q, -4255.9169, -2619.6702, -3565.6253, -4068.6250, -945.9551, -1448.9548, 502.9997
                                       S66x8_3051_45EthynePentane090_Q, -5243.9514, -3531.7752, -4521.6270, -5082.4979, -989.8519, -1550.7227, 560.8709
                                        S66x8_2951_32UracilEthyne110_Q, -5626.2951, -3186.8572, -4597.1572, -5327.1296, -1410.3000, -2140.2724, 729.9724
                                    S66x8_3115_53BenzeneAcNH2NHpi090_Q, -6318.8436, -3912.7442, -5303.7705, -6043.9658, -1391.0262, -2131.2216, 740.1953
                                         S66x8_2748_07MeOHPeptide095_Q, -5003.1695, -3120.2559, -4208.8153, -4792.8353, -1088.5594, -1672.5795, 584.0200
                                      S66x8_2961_33PyridineEthene150_Q, -5011.7590, -3157.6287, -4229.5478, -4811.4982, -1071.9190, -1653.8695, 581.9504
                                        S66x8_2786_11MeNH2Peptide200_Q, -5163.5878, -3302.5896, -4378.4792, -4965.0703, -1075.8896, -1662.4807, 586.5911
                                            S66x8_2856_20AcOHAcOH125_Q, -5059.4263, -2914.8051, -4154.6642, -4796.5925, -1239.8591, -1881.7874, 641.9283
                                           S66x8_2766_09MeNH2MeOH105_Q, -3270.6947, -2136.3603, -2792.1474, -3155.7848, -655.7871, -1019.4245, 363.6374
                                       S66x8_2933_30BenzeneEthene100_Q, -5108.5410, -3281.4276, -4337.7275, -4914.9539, -1056.2999, -1633.5263, 577.2264
                                      S66x8_3099_51EthyneEthyneTS090_Q, -2298.7309, -1422.5233, -1929.0808, -2213.2663, -506.5575, -790.7430, 284.1855
                                         S66x8_3195_63BenzeneAcOH090_Q, -6150.9766, -3726.6081, -5128.1961, -5866.1135, -1401.5880, -2139.5054, 737.9174
                                  S66x8_3028_42UracilCyclopentane095_Q, -8272.5037, -5025.4551, -6902.6550, -7891.1590, -1877.2000, -2865.7039, 988.5040
                                            S66x8_2737_05MeOHMeOH150_Q, -3096.0439, -1951.6815, -2613.2660, -2973.8006, -661.5845, -1022.1191, 360.5346
                                   S66x8_3013_40BenzeneNeopentane100_Q, -7725.4670, -5101.5688, -6618.5100, -7454.1050, -1516.9412, -2352.5362, 835.5950
                                       S66x8_3043_44EthenePentane090_Q, -5581.2062, -3826.0407, -4840.7457, -5420.0043, -1014.7051, -1593.9636, 579.2586
                                          S66x8_2791_12MeNH2Water110_Q, -2532.0111, -1638.2477, -2154.9547, -2437.5606, -516.7069, -799.3129, 282.6060
                                         S66x8_2799_13PeptideMeOH110_Q, -4999.0564, -3120.1777, -4206.4045, -4790.5937, -1086.2267, -1670.4160, 584.1892
                                        S66x8_2846_19MeOHPyridine105_Q, -5083.1875, -3130.7917, -4259.5205, -4861.3410, -1128.7288, -1730.5493, 601.8205
                                    S66x8_3041_43UracilNeopentane150_Q, -8572.7778, -5299.6457, -7191.9252, -8198.4280, -1892.2795, -2898.7823, 1006.5028
                                     S66x8_3112_52BenzeneAcOHOHpi125_Q, -6145.3848, -3733.8615, -5128.0234, -5865.1409, -1394.1619, -2131.2794, 737.1175
                                   S66x8_2916_28BenzeneUracilpipi095_Q, -8108.7351, -4746.9521, -6690.4829, -7696.0335, -1943.5308, -2949.0814, 1005.5506
                                       S66x8_3052_45EthynePentane095_Q, -5243.4294, -3533.5238, -4522.0630, -5082.7899, -988.5392, -1549.2661, 560.7270
                                      S66x8_2958_33PyridineEthene105_Q, -5015.2147, -3155.7710, -4230.7619, -4812.9144, -1074.9909, -1657.1434, 582.1525
                                   S66x8_2921_28BenzeneUracilpipi150_Q, -8094.9766, -4754.1137, -6685.5501, -7689.7220, -1931.4364, -2935.6084, 1004.1720
                                   S66x8_3086_49BenzenePyridineTS105_Q, -7153.0890, -4430.9878, -6004.7026, -6842.5696, -1573.7148, -2411.5818, 837.8670
                                         S66x8_2802_13PeptideMeOH200_Q, -4991.7862, -3118.0017, -4201.2834, -4785.0384, -1083.2817, -1667.0368, 583.7551
                                S66x8_2982_36NeopentaneNeopentane105_Q, -8200.3972, -5648.3217, -7123.7403, -7961.4177, -1475.4187, -2313.0961, 837.6774
                                          S66x8_2718_03WaterMeNH2105_Q, -2531.9460, -1638.2673, -2154.9253, -2437.4832, -516.6580, -799.2159, 282.5579
                                      S66x8_2816_15PeptidePeptide125_Q, -6897.7660, -4287.0936, -5796.3886, -6603.9515, -1509.2950, -2316.8579, 807.5629
                                   S66x8_2915_28BenzeneUracilpipi090_Q, -8110.1901, -4741.9785, -6689.2258, -7695.1890, -1947.2473, -2953.2105, 1005.9632
                                        S66x8_2948_32UracilEthyne095_Q, -5629.2686, -3184.3496, -4597.8184, -5328.1706, -1413.4688, -2143.8210, 730.3522
                                   S66x8_3089_49BenzenePyridineTS150_Q, -7148.0222, -4431.9434, -6002.1765, -6839.9175, -1570.2330, -2407.9740, 837.7410
                                      S66x8_2827_17UracilUracilBP090_Q, -8972.3926, -4955.8635, -7277.9194, -8453.5460, -2322.0558, -3497.6824, 1175.6266
                                 S66x8_3156_58PyridinePyridineCHN095_Q, -7061.0097, -4303.5835, -5897.7205, -6740.6998, -1594.1370, -2437.1163, 842.9793
                                            S66x8_2855_20AcOHAcOH110_Q, -5064.9027, -2916.8234, -4158.6817, -4800.6072, -1241.8584, -1883.7839, 641.9255
                                      S66x8_3066_46PeptidePentane200_Q, -7534.7285, -4966.3115, -6451.1776, -7272.8938, -1484.8660, -2306.5823, 821.7162
                                        S66x8_2781_11MeNH2Peptide100_Q, -5172.7494, -3303.4137, -4384.1234, -4971.1539, -1080.7097, -1667.7402, 587.0305
                                 S66x8_3157_58PyridinePyridineCHN100_Q, -7060.3625, -4305.0978, -5897.9852, -6740.9632, -1592.8874, -2435.8654, 842.9780
                                       S66x8_3056_45EthynePentane125_Q, -5239.7889, -3536.1260, -4521.0561, -5081.2927, -984.9301, -1545.1666, 560.2366
                                  S66x8_3034_42UracilCyclopentane200_Q, -8259.1327, -5030.7851, -6897.1735, -7884.1256, -1866.3884, -2853.3405, 986.9520
                                   S66x8_3095_50BenzeneEthyneCHpi110_Q, -4771.5954, -2991.5344, -4020.6321, -4579.0223, -1029.0978, -1587.4879, 558.3902
                                       S66x8_2842_18WaterPyridine200_Q, -4331.3399, -2626.8566, -3612.2610, -4132.6792, -985.4044, -1505.8225, 520.4182
                                    S66x8_2904_26UracilUracilpipi125_Q, -8956.5204, -4951.0031, -7266.6928, -8443.0636, -2315.6896, -3492.0604, 1176.3708
                                           S66x8_2759_08MeOHWater110_Q, -2356.5641, -1451.9176, -1974.9163, -2254.4448, -522.9988, -802.5272, 279.5284
                                           S66x8_2739_06MeOHMeNH2090_Q, -3276.8772, -2136.7494, -2795.8858, -3159.3454, -659.1364, -1022.5960, 363.4596
                                    S66x8_3040_43UracilNeopentane125_Q, -8574.7745, -5299.5142, -7193.0240, -8199.6450, -1893.5099, -2900.1309, 1006.6210
                                        S66x8_2727_04WaterPeptide110_Q, -4258.2894, -2620.3522, -3567.2846, -4070.3485, -946.9324, -1449.9963, 503.0639
                                        S66x8_2940_31UracilEthene095_Q, -5966.4915, -3477.4657, -4916.4337, -5665.4987, -1438.9680, -2188.0330, 749.0649
                                      S66x8_2831_17UracilUracilBP110_Q, -8967.2964, -4959.3184, -7276.4307, -8452.1502, -2317.1123, -3492.8318, 1175.7195
                                        S66x8_2809_14PeptideMeNH2150_Q, -5167.3735, -3304.5878, -4381.5108, -4968.2752, -1076.9230, -1663.6874, 586.7644
                                S66x8_2892_25PyridinePyridinepipi095_Q, -7064.2602, -4296.9980, -5896.8215, -6740.6408, -1599.8235, -2443.6428, 843.8193
                                        S66x8_3188_62PentaneAcNH2095_Q, -6789.3997, -4456.6302, -5805.2626, -6547.4146, -1348.6324, -2090.7844, 742.1520
                                         S66x8_3183_61PentaneAcOH110_Q, -6617.0649, -4276.9446, -5629.8267, -6369.1607, -1352.8820, -2092.2161, 739.3341
                                 S66x8_2907_27BenzenePyridinepipi090_Q, -7156.8138, -4418.3612, -6001.5291, -6840.5307, -1583.1679, -2422.1695, 839.0016
                                      S66x8_2959_33PyridineEthene110_Q, -5014.8152, -3156.4477, -4230.8164, -4812.9912, -1074.3687, -1656.5434, 582.1748
                                   S66x8_2920_28BenzeneUracilpipi125_Q, -8098.9324, -4754.0351, -6687.8039, -7692.3385, -1933.7687, -2938.3034, 1004.5347
                                 S66x8_3010_39BenzeneCyclopentane200_Q, -7406.1735, -4835.2765, -6321.5763, -7137.1323, -1486.2999, -2301.8558, 815.5559
                                         S66x8_3182_61PentaneAcOH105_Q, -6617.9781, -4276.5309, -5630.1800, -6369.6310, -1353.6491, -2093.1001, 739.4509
                                        S66x8_2822_16PeptideWater105_Q, -4255.0716, -2618.6726, -3564.7157, -4067.6276, -946.0432, -1448.9550, 502.9119
                                        S66x8_2784_11MeNH2Peptide125_Q, -5167.9343, -3303.9926, -4381.5839, -4968.3984, -1077.5913, -1664.4059, 586.8146
                                          S66x8_2721_03WaterMeNH2150_Q, -2526.2770, -1636.3759, -2150.8500, -2433.1174, -514.4740, -796.7415, 282.2674
                                         S66x8_2798_13PeptideMeOH105_Q, -4999.8762, -3120.0431, -4206.8216, -4791.0762, -1086.7785, -1671.0330, 584.2546
                                       S66x8_2841_18WaterPyridine150_Q, -4333.1801, -2628.1932, -3613.8887, -4134.2311, -985.6955, -1506.0379, 520.3423
                                      S66x8_3063_46PeptidePentane110_Q, -7542.5781, -4965.0541, -6455.1852, -7277.5213, -1490.1311, -2312.4672, 822.3361
                                  S66x8_2923_29PyridineUracilpipi090_Q, -8017.3573, -4614.1759, -6581.6401, -7592.5260, -1967.4643, -2978.3502, 1010.8859
                                          S66x8_2788_12MeNH2Water095_Q, -2533.8503, -1637.4148, -2155.6666, -2438.3531, -518.2518, -800.9384, 282.6866
                                           S66x8_2711_02WaterMeOH110_Q, -2357.5983, -1452.0367, -1975.5645, -2255.3764, -523.5278, -803.3397, 279.8119
                            S66x8_2996_38CyclopentaneCyclopentane095_Q, -7581.5940, -5107.3230, -6537.7609, -7336.8956, -1430.4379, -2229.5726, 799.1347
                                S66x8_2986_36NeopentaneNeopentane200_Q, -8195.8623, -5649.5984, -7121.6572, -7958.7244, -1472.0588, -2309.1260, 837.0672
                                            S66x8_2857_20AcOHAcOH150_Q, -5051.4654, -2910.8577, -4148.3965, -4790.0170, -1237.5388, -1879.1593, 641.6205
                                S66x8_2985_36NeopentaneNeopentane150_Q, -8197.0032, -5649.5370, -7122.2909, -7959.5723, -1472.7539, -2310.0354, 837.2815
                                 S66x8_2909_27BenzenePyridinepipi100_Q, -7155.8297, -4426.7083, -6004.4816, -6843.0421, -1577.7733, -2416.3338, 838.5605
                                     S66x8_3108_52BenzeneAcOHOHpi095_Q, -6150.8815, -3731.7608, -5130.3150, -5868.0402, -1398.5541, -2136.2794, 737.7252
                                  S66x8_3082_48PyridinePyridineTS200_Q, -7053.1579, -4304.6293, -5893.6224, -6736.1926, -1588.9931, -2431.5633, 842.5702
                                S66x8_2983_36NeopentaneNeopentane110_Q, -8200.0560, -5648.7457, -7123.7219, -7961.3914, -1474.9763, -2312.6457, 837.6694
                                      S66x8_2830_17UracilUracilBP105_Q, -8969.1971, -4959.3801, -7277.5556, -8453.3515, -2318.1755, -3493.9714, 1175.7959
                                      S66x8_3100_51EthyneEthyneTS095_Q, -2298.5708, -1423.2015, -1929.2744, -2213.3840, -506.0728, -790.1824, 284.1096
                                       S66x8_3203_64PeptideEthene090_Q, -4936.4727, -3144.5011, -4180.4847, -4745.2856, -1035.9836, -1600.7846, 564.8009
                                      S66x8_3168_59EthyneWaterCHO125_Q, -1953.9439, -1187.0656, -1630.4171, -1871.4627, -443.3515, -684.3970, 241.0455
                                      S66x8_2828_17UracilUracilBP095_Q, -8971.5775, -4957.9148, -7278.3135, -8454.0206, -2320.3987, -3496.1058, 1175.7071
                                         S66x8_2882_23AcNH2Uracil200_Q, -7166.2206, -4111.9557, -5877.7026, -6788.6723, -1765.7469, -2676.7166, 910.9697
                                         S66x8_3196_63BenzeneAcOH095_Q, -6150.0811, -3729.2713, -5128.8020, -5866.4517, -1399.5307, -2137.1804, 737.6497
                                   S66x8_3087_49BenzenePyridineTS110_Q, -7151.6702, -4431.4854, -6004.0922, -6841.9728, -1572.6068, -2410.4874, 837.8806
                                    S66x8_3126_54BenzeneWaterOHpi105_Q, -4428.4588, -2754.0235, -3722.0564, -4237.7168, -968.0329, -1483.6932, 515.6604
                                       S66x8_3024_41UracilPentane125_Q, -8568.6311, -5299.2367, -7189.3553, -8195.8145, -1890.1186, -2896.5779, 1006.4592
                                         S66x8_2876_23AcNH2Uracil095_Q, -7188.6487, -4120.4644, -5894.2585, -6805.2887, -1773.7941, -2684.8243, 911.0302
                                    S66x8_3042_43UracilNeopentane200_Q, -8570.8020, -5299.5422, -7190.7393, -8196.9178, -1891.1971, -2897.3756, 1006.1786
                                   S66x8_3096_50BenzeneEthyneCHpi125_Q, -4769.6146, -2991.5801, -4019.5063, -4577.7110, -1027.9262, -1586.1309, 558.2047
                                      S66x8_2968_34PentanePentane125_Q, -8184.4879, -5648.7962, -7114.7429, -7951.1990, -1465.9467, -2302.4028, 836.4560
                                       S66x8_3222_66MeNH2Pyridine105_Q, -5252.9150, -3312.5908, -4434.3407, -5039.1726, -1121.7500, -1726.5819, 604.8319
                                 S66x8_2908_27BenzenePyridinepipi095_Q, -7156.8237, -4423.6149, -6003.7513, -6842.5250, -1580.1364, -2418.9101, 838.7738
                                      S66x8_3176_60EthyneAcOHOHpi125_Q, -3673.3942, -2166.8589, -3037.8246, -3500.5754, -870.9657, -1333.7165, 462.7508
                                   S66x8_2917_28BenzeneUracilpipi100_Q, -8107.2959, -4750.0078, -6690.9400, -7696.2644, -1940.9322, -2946.2566, 1005.3245
                                          S66x8_2789_12MeNH2Water100_Q, -2533.3067, -1637.9649, -2155.5844, -2438.2125, -517.6194, -800.2475, 282.6281
                                       S66x8_3047_44EthenePentane110_Q, -5578.3710, -3829.5354, -4840.5810, -5419.5658, -1011.0456, -1590.0304, 578.9848
                                         S66x8_2879_23AcNH2Uracil110_Q, -7185.3838, -4121.8229, -5892.9440, -6804.1294, -1771.1211, -2682.3065, 911.1854
                                         S66x8_2749_07MeOHPeptide100_Q, -5002.9211, -3120.8573, -4208.9254, -4793.0373, -1088.0681, -1672.1800, 584.1119
                                           S66x8_2742_06MeOHMeNH2105_Q, -3276.2670, -2138.9469, -2796.4601, -3160.1705, -657.5132, -1021.2236, 363.7105
                                      S66x8_3166_59EthyneWaterCHO105_Q, -1955.5412, -1187.4343, -1631.4961, -1872.6761, -444.0618, -685.2417, 241.1799
                                        S66x8_2807_14PeptideMeNH2110_Q, -5172.9047, -3305.7053, -4385.1800, -4972.3618, -1079.4746, -1666.6565, 587.1818
                                 S66x8_3149_57BenzenePeptideNHpi100A_Q, -3444.7935, -2141.5647, -2894.9939, -3298.8206, -753.4292, -1157.2560, 403.8268
                                      S66x8_2838_18WaterPyridine105A_Q, -3527.4392, -2152.3214, -2947.3114, -3368.9947, -794.9900, -1216.6732, 421.6833
                                           S66x8_2731_05MeOHMeOH090A_Q, -1548.2555, -974.8941, -1306.3687, -1487.2590, -331.4745, -512.3648, 180.8903
                                      S66x8_3050_44EthenePentane200A_Q, -4089.8690, -2824.6931, -3556.1230, -3974.1683, -731.4298, -1149.4752, 418.0454
                             S66x8_2991_37CyclopentaneNeopentane110A_Q, -4098.6608, -2824.7753, -3561.2403, -3980.1473, -736.4650, -1155.3720, 418.9070
                                    S66x8_3109_52BenzeneAcOHOHpi100A_Q, -2521.9823, -1453.1133, -2071.0532, -2392.0896, -617.9399, -938.9764, 321.0364
                                       S66x8_2725_04WaterPeptide100A_Q, -3446.0019, -2141.4464, -2895.6425, -3299.9105, -754.1961, -1158.4641, 404.2680
                                       S66x8_3189_62PentaneAcNH2100A_Q, -2691.2219, -1635.3074, -2245.7580, -2569.6318, -610.4506, -934.3244, 323.8738
                                      S66x8_3206_64PeptideEthene105A_Q, -1485.1534, -1005.5255, -1282.8104, -1443.6745, -277.2849, -438.1490, 160.8641
                                       S66x8_2847_19MeOHPyridine110A_Q, -3527.3295, -2152.3044, -2947.2408, -3368.8906, -794.9364, -1216.5862, 421.6498
                                     S66x8_3214_65PyridineEthyne105A_Q, -1148.0982, -711.3114, -963.8288, -1106.0080, -252.5174, -394.6966, 142.1792
                                  S66x8_2975_35NeopentanePentane110A_Q, -4098.3257, -2824.7505, -3561.0362, -3979.8153, -736.2857, -1155.0649, 418.7792
                                     S66x8_3163_59EthyneWaterCHO090A_Q, -804.6687, -473.8314, -665.0967, -764.5871, -191.2653, -290.7556,  99.4904
                                 S66x8_2888_24BenzeneBenzenepipi125A_Q, -3620.1048, -2279.1902, -3054.4065, -3470.8753, -775.2163, -1191.6851, 416.4689
                                         S66x8_2861_21AcNH2AcNH2100A_Q, -2690.9150, -1634.1390, -2245.0877, -2569.0947, -610.9486, -934.9557, 324.0071
                                   S66x8_3070_47BenzeneBenzeneTS105A_Q, -3620.3029, -2279.1936, -3054.5224, -3471.0476, -775.3288, -1191.8540, 416.5252
                                          S66x8_2755_08MeOHWater090A_Q, -805.3705, -473.8260, -665.5002, -765.2996, -191.6742, -291.4736,  99.7995
                                       S66x8_2783_11MeNH2Peptide110A_Q, -3444.9802, -2141.8383, -2895.2172, -3299.1941, -753.3789, -1157.3558, 403.9769
                                     S66x8_2963_34PentanePentane090A_Q, -4092.1532, -2824.6916, -3557.4428, -3976.3537, -732.7513, -1151.6621, 418.9108
                                         S66x8_2867_22AcOHUracil090A_Q, -4475.2502, -2473.5058, -3630.7643, -4219.6603, -1157.2585, -1746.1545, 588.8960
                                  S66x8_2919_28BenzeneUracilpipi110A_Q, -4474.6010, -2474.7814, -3630.9271, -4219.2687, -1156.1457, -1744.4873, 588.3416
                                   S66x8_3067_47BenzeneBenzeneTS090A_Q, -3620.8218, -2279.2074, -3054.8282, -3471.5385, -775.6208, -1192.3312, 416.7104
                                   S66x8_3124_54BenzeneWaterOHpi095A_Q, -804.6883, -473.7013, -665.0531, -764.5830, -191.3519, -290.8817,  99.5299
                                     S66x8_3172_60EthyneAcOHOHpi095A_Q, -2521.8945, -1453.0919, -2070.9934, -2391.9948, -617.9015, -938.9028, 321.0013
                                  S66x8_3088_49BenzenePyridineTS125A_Q, -3527.0647, -2152.2379, -2947.0597, -3368.6109, -794.8217, -1216.3729, 421.5512
                                   S66x8_3139_56BenzeneMeNH2NHpi090A_Q, -1719.6435, -1160.3662, -1483.6984, -1666.9713, -323.3321, -506.6051, 183.2729
                                S66x8_2914_27BenzenePyridinepipi200A_Q, -3526.2947, -2152.2466, -2946.6182, -3367.8692, -794.3716, -1215.6226, 421.2511
                                        S66x8_3179_61PentaneAcOH090A_Q, -2522.7061, -1453.1240, -2071.4762, -2392.7918, -618.3521, -939.6678, 321.3157
                               S66x8_2898_25PyridinePyridinepipi200A_Q, -3526.3709, -2152.2205, -2946.6512, -3367.9425, -794.4307, -1215.7220, 421.2913
                                       S66x8_2844_19MeOHPyridine095A_Q, -3527.6734, -2152.3051, -2947.4399, -3369.2109, -795.1348, -1216.9059, 421.7711
                                      S66x8_2840_18WaterPyridine125A_Q, -3526.7570, -2152.2998, -2946.9079, -3368.3457, -794.6081, -1216.0460, 421.4379
                                        S66x8_2878_23AcNH2Uracil105A_Q, -4474.0716, -2473.2451, -3629.9729, -4218.5196, -1156.7278, -1745.2744, 588.5466
                                     S66x8_3101_51EthyneEthyneTS100A_Q, -1148.0179, -711.5320, -963.8754, -1105.9486, -252.3434, -394.4166, 142.0732
                                       S66x8_2810_14PeptideMeNH2200A_Q, -1719.0079, -1160.3940, -1483.3427, -1666.3834, -322.9486, -505.9894, 183.0407
                                S66x8_3008_39BenzeneCyclopentane125A_Q, -3786.2714, -2555.9515, -3267.2302, -3666.6102, -711.2787, -1110.6587, 399.3800
                               S66x8_2979_36NeopentaneNeopentane090A_Q, -4098.2532, -2824.7307, -3560.9859, -3979.6924, -736.2552, -1154.9617, 418.7065
                                          S66x8_2746_06MeOHMeNH2200A_Q, -1719.0768, -1160.4430, -1483.4032, -1666.4441, -322.9601, -506.0011, 183.0410
                                         S66x8_2699_01WaterWater090A_Q, -805.2057, -473.8176, -665.4013, -765.1305, -191.5837, -291.3129,  99.7292
                                     S66x8_2833_17UracilUracilBP150A_Q, -4473.1450, -2473.6599, -3629.6122, -4217.7170, -1155.9523, -1744.0570, 588.1047
                                         S66x8_2704_01WaterWater125A_Q, -804.4028, -473.8166, -664.9367, -764.3110, -191.1201, -290.4945,  99.3743
                                           S66x8_2734_05MeOHMeOH105A_Q, -1547.7145, -974.8885, -1306.0535, -1486.8362, -331.1650, -511.9478, 180.7827
                                     S66x8_3105_51EthyneEthyneTS150A_Q, -1147.7377, -711.5256, -963.7107, -1105.6612, -252.1851, -394.1356, 141.9505
                               S66x8_2980_36NeopentaneNeopentane095A_Q, -4098.0460, -2824.7242, -3560.8634, -3979.5047, -736.1392, -1154.7806, 418.6414
                                           S66x8_2852_20AcOHAcOH095A_Q, -2522.5321, -1451.4429, -2070.6663, -2392.3955, -619.2235, -940.9526, 321.7291
                                          S66x8_2770_09MeNH2MeOH200A_Q, -1546.3611, -974.9118, -1305.2809, -1485.4546, -330.3691, -510.5428, 180.1736
                                     S66x8_2814_15PeptidePeptide105A_Q, -3445.7642, -2141.4217, -2895.4947, -3299.7424, -754.0730, -1158.3207, 404.2477
                                      S66x8_2835_18WaterPyridine090A_Q, -3527.6496, -2152.3113, -2947.4287, -3369.1934, -795.1174, -1216.8821, 421.7647
                                     S66x8_3174_60EthyneAcOHOHpi105A_Q, -2521.8454, -1453.0907, -2070.9645, -2391.9450, -617.8738, -938.8542, 320.9804
                                S66x8_3004_39BenzeneCyclopentane095A_Q, -3786.7653, -2555.9183, -3267.5017, -3667.0769, -711.5834, -1111.1586, 399.5752
                                     S66x8_2812_15PeptidePeptide095A_Q, -3446.1390, -2141.4252, -2895.7129, -3300.1022, -754.2876, -1158.6770, 404.3893
                                     S66x8_3064_46PeptidePentane125A_Q, -4090.4745, -2824.6135, -3556.4394, -3974.7461, -731.8259, -1150.1326, 418.3067
                                         S66x8_2794_12MeNH2Water200A_Q, -803.5264, -473.4255, -664.2651, -763.3770, -190.8396, -289.9516,  99.1120
                                          S66x8_2765_09MeNH2MeOH100A_Q, -1547.5466, -974.9138, -1305.9671, -1486.6503, -331.0534, -511.7365, 180.6831
                                   S66x8_3119_53BenzeneAcNH2NHpi110A_Q, -2690.2344, -1635.2086, -2245.1454, -2568.6075, -609.9368, -933.3990, 323.4622
                                  S66x8_3092_50BenzeneEthyneCHpi095A_Q, -1148.6432, -711.4880, -964.2184, -1106.5770, -252.7303, -395.0890, 142.3587
                                S66x8_3162_58PyridinePyridineCHN200A_Q, -3526.2294, -2152.1338, -2946.5328, -3367.8000, -794.3990, -1215.6662, 421.2672
                                   S66x8_3071_47BenzeneBenzeneTS110A_Q, -3620.1687, -2279.1887, -3054.4428, -3470.9150, -775.2541, -1191.7263, 416.4722
                                      S66x8_3054_45EthynePentane105A_Q, -4090.4276, -2824.6515, -3556.4283, -3974.6788, -731.7768, -1150.0273, 418.2505
                                       S66x8_2779_11MeNH2Peptide090A_Q, -3445.7941, -2141.8495, -2895.6925, -3299.9735, -753.8430, -1158.1240, 404.2810
                                     S66x8_2967_34PentanePentane110A_Q, -4090.7869, -2824.6451, -3556.6333, -3975.0792, -731.9883, -1150.4341, 418.4458
                                       S66x8_2949_32UracilEthyne100A_Q, -1148.6876, -711.4551, -964.2301, -1106.6215, -252.7750, -395.1664, 142.3914
                                     S66x8_2832_17UracilUracilBP125A_Q, -4473.6356, -2473.6703, -3629.9002, -4218.2014, -1156.2299, -1744.5311, 588.3011
                                 S66x8_2885_24BenzeneBenzenepipi100A_Q, -3620.6479, -2279.1697, -3054.7118, -3471.4413, -775.5421, -1192.2716, 416.7295
                                     S66x8_2818_15PeptidePeptide200A_Q, -3443.8644, -2141.3802, -2894.3789, -3297.8758, -752.9987, -1156.4956, 403.4969
                                 S66x8_3030_42UracilCyclopentane105A_Q, -3786.7411, -2555.9652, -3267.5075, -3667.0832, -711.5423, -1111.1180, 399.5757
                                   S66x8_3123_54BenzeneWaterOHpi090A_Q, -804.8866, -473.7004, -665.1674, -764.7640, -191.4670, -291.0636,  99.5966
                                   S66x8_2899_26UracilUracilpipi090A_Q, -4475.7410, -2474.2022, -3631.3418, -4220.6017, -1157.1396, -1746.3995, 589.2599
                                S66x8_2912_27BenzenePyridinepipi125A_Q, -3526.8891, -2152.2127, -2946.9475, -3368.4400, -794.7348, -1216.2272, 421.4924
                                     S66x8_2962_33PyridineEthene200A_Q, -1484.4202, -1005.5517, -1282.3975, -1442.9326, -276.8459, -437.3809, 160.5351
                                      S66x8_2935_30BenzeneEthene110A_Q, -1484.7934, -1005.5758, -1282.6235, -1443.3052, -277.0477, -437.7294, 160.6817
                                   S66x8_2903_26UracilUracilpipi110A_Q, -4474.5725, -2474.2067, -3630.6682, -4219.1988, -1156.4615, -1744.9921, 588.5306
                                  S66x8_2918_28BenzeneUracilpipi105A_Q, -4475.0301, -2474.7905, -3631.1790, -4219.6726, -1156.3885, -1744.8820, 588.4936
                                         S66x8_2790_12MeNH2Water105A_Q, -804.1975, -473.4383, -664.6584, -764.0584, -191.2202, -290.6202,  99.4000
                                  S66x8_3090_49BenzenePyridineTS200A_Q, -3526.4655, -2152.2222, -2946.7066, -3368.0354, -794.4844, -1215.8132, 421.3288
                                 S66x8_3148_57BenzenePeptideNHpi095A_Q, -3445.0907, -2141.5811, -2895.1726, -3299.1048, -753.5915, -1157.5237, 403.9322
                                         S66x8_2702_01WaterWater105A_Q, -804.9179, -473.8218, -665.2367, -764.8351, -191.4150, -291.0133,  99.5984
                                       S66x8_2785_11MeNH2Peptide150A_Q, -3444.0878, -2141.8434, -2894.7035, -3298.3173, -752.8600, -1156.4739, 403.6139
                                  S66x8_3018_40BenzeneNeopentane200A_Q, -4097.7735, -2824.7616, -3560.7216, -3979.2415, -735.9600, -1154.4800, 418.5200
                                       S66x8_2729_04WaterPeptide150A_Q, -3444.6487, -2141.4089, -2894.8444, -3298.5940, -753.4355, -1157.1852, 403.7497
                             S66x8_2987_37CyclopentaneNeopentane090A_Q, -4098.9655, -2824.7676, -3561.4132, -3980.3742, -736.6457, -1155.6066, 418.9610
                                      S66x8_3220_66MeNH2Pyridine095A_Q, -3528.2732, -2152.2472, -2947.7622, -3369.7782, -795.5151, -1217.5310, 422.0160
                                         S66x8_2778_10MeNH2MeNH2200A_Q, -1719.1427, -1160.4185, -1483.4309, -1666.5025, -323.0124, -506.0840, 183.0716
                                         S66x8_2706_01WaterWater200A_Q, -803.6176, -473.8027, -664.4770, -763.5140, -190.6743, -289.7113,  99.0370
                                  S66x8_3093_50BenzeneEthyneCHpi100A_Q, -1148.5031, -711.4874, -964.1371, -1106.4339, -252.6497, -394.9465, 142.2968
                                      S66x8_2839_18WaterPyridine110A_Q, -3527.2344, -2152.3160, -2947.1907, -3368.8045, -794.8747, -1216.4885, 421.6138
                                     S66x8_3061_46PeptidePentane100A_Q, -4090.9814, -2824.6050, -3556.7289, -3975.2656, -732.1238, -1150.6605, 418.5367
                                          S66x8_2709_02WaterMeOH100A_Q, -1547.7346, -974.8715, -1306.0580, -1486.8542, -331.1865, -511.9827, 180.7962
                                     S66x8_3102_51EthyneEthyneTS105A_Q, -1147.9681, -711.5316, -963.8464, -1105.8970, -252.3148, -394.3654, 142.0506
                                     S66x8_2956_33PyridineEthene095A_Q, -1485.1319, -1005.5573, -1282.8114, -1443.6517, -277.2541, -438.0944, 160.8403
                                     S66x8_3062_46PeptidePentane105A_Q, -4090.7852, -2824.5939, -3556.6107, -3975.0550, -732.0169, -1150.4611, 418.4443
                                   S66x8_3130_54BenzeneWaterOHpi200A_Q, -803.5145, -473.6696, -664.3612, -763.3907, -190.6916, -289.7211,  99.0295
                                   S66x8_3116_53BenzeneAcNH2NHpi095A_Q, -2690.3471, -1635.1950, -2245.2048, -2568.7381, -610.0098, -933.5431, 323.5332
                               S66x8_2981_36NeopentaneNeopentane100A_Q, -4098.7004, -2824.7745, -3561.2629, -3980.1827, -736.4884, -1155.4083, 418.9198
                                      S66x8_3057_45EthynePentane150A_Q, -4089.9614, -2824.6446, -3556.1559, -3974.2373, -731.5113, -1149.5927, 418.0814
                                   S66x8_3037_43UracilNeopentane100A_Q, -4098.6232, -2824.7080, -3561.1902, -3980.0955, -736.4823, -1155.3875, 418.9052
                                       S66x8_2805_14PeptideMeNH2100A_Q, -1720.3643, -1160.3938, -1484.1267, -1667.7675, -323.7329, -507.3737, 183.6408
                                        S66x8_2795_13PeptideMeOH090A_Q, -1548.2838, -974.9266, -1306.3987, -1487.4208, -331.4721, -512.4942, 181.0221
                                           S66x8_2738_05MeOHMeOH200A_Q, -1546.3840, -974.8881, -1305.2842, -1485.5002, -330.3961, -510.6121, 180.2160
                                      S66x8_3223_66MeNH2Pyridine110A_Q, -3527.4593, -2152.2163, -2947.2786, -3369.0134, -795.0623, -1216.7971, 421.7348
                                     S66x8_2970_34PentanePentane200A_Q, -4089.9512, -2824.7017, -3556.1741, -3974.2576, -731.4724, -1149.5559, 418.0835
                                      S66x8_2932_30BenzeneEthene095A_Q, -1485.1091, -1005.5773, -1282.8066, -1443.6486, -277.2293, -438.0713, 160.8419
                                    S66x8_3110_52BenzeneAcOHOHpi105A_Q, -2522.3031, -1453.1365, -2071.2484, -2392.3941, -618.1120, -939.2576, 321.1456
                                 S66x8_3078_48PyridinePyridineTS105A_Q, -3526.9826, -2152.1674, -2946.9824, -3368.5295, -794.8151, -1216.3622, 421.5471
                                       S66x8_2803_14PeptideMeNH2090A_Q, -1720.6577, -1160.3960, -1484.2973, -1668.0596, -323.9013, -507.6636, 183.7623
                                      S66x8_3023_41UracilPentane110A_Q, -4090.5548, -2824.5828, -3556.4729, -3974.7212, -731.8901, -1150.1384, 418.2483
                                           S66x8_2733_05MeOHMeOH100A_Q, -1547.8733, -974.8907, -1306.1463, -1486.9925, -331.2556, -512.1018, 180.8462
                                S66x8_3159_58PyridinePyridineCHN110A_Q, -3526.5374, -2152.1267, -2946.7079, -3368.1145, -794.5812, -1215.9878, 421.4066
                           S66x8_2997_38CyclopentaneCyclopentane100A_Q, -3787.1219, -2555.9806, -3267.7342, -3667.4225, -711.7536, -1111.4419, 399.6884
                                 S66x8_3031_42UracilCyclopentane110A_Q, -3786.6187, -2555.9581, -3267.4338, -3666.9065, -711.4756, -1110.9483, 399.4727
                                     S66x8_3103_51EthyneEthyneTS110A_Q, -1147.9260, -711.5312, -963.8220, -1105.8537, -252.2908, -394.3225, 142.0318
                                           S66x8_2735_05MeOHMeOH110A_Q, -1547.5649, -974.8866, -1305.9663, -1486.6869, -331.0796, -511.8003, 180.7206
                                   S66x8_3129_54BenzeneWaterOHpi150A_Q, -803.7420, -473.6753, -664.4951, -763.6228, -190.8198, -289.9475,  99.1277
                                S66x8_3161_58PyridinePyridineCHN150A_Q, -3526.1995, -2152.1226, -2946.5108, -3367.7691, -794.3882, -1215.6464, 421.2583
                             S66x8_2990_37CyclopentaneNeopentane105A_Q, -4098.3683, -2824.7534, -3561.0620, -3979.8485, -736.3087, -1155.0952, 418.7865
                                          S66x8_2744_06MeOHMeNH2125A_Q, -1719.9022, -1160.4499, -1483.8832, -1667.2961, -323.4334, -506.8463, 183.4129
                                S66x8_3005_39BenzeneCyclopentane100A_Q, -3786.9109, -2555.9735, -3267.6092, -3667.2051, -711.6357, -1111.2316, 399.5959
                                       S66x8_3193_62PentaneAcNH2150A_Q, -2689.9840, -1635.3339, -2245.0534, -2568.4045, -609.7196, -933.0706, 323.3510
                                         S66x8_2701_01WaterWater100A_Q, -804.9909, -473.8176, -665.2771, -764.9122, -191.4595, -291.0946,  99.6350
                                  S66x8_2974_35NeopentanePentane105A_Q, -4098.5373, -2824.7573, -3561.1614, -3980.0156, -736.4041, -1155.2583, 418.8542
                                  S66x8_3098_50BenzeneEthyneCHpi200A_Q, -1147.6505, -711.4764, -963.6395, -1105.5652, -252.1632, -394.0888, 141.9256
                                          S66x8_2758_08MeOHWater105A_Q, -804.9293, -473.8236, -665.2441, -764.8490, -191.4205, -291.0255,  99.6050
                                       S66x8_2950_32UracilEthyne105A_Q, -1148.5714, -711.4547, -964.1628, -1106.5021, -252.7081, -395.0473, 142.3393
                                   S66x8_3121_53BenzeneAcNH2NHpi150A_Q, -2689.7097, -1635.2169, -2244.8455, -2568.1054, -609.6286, -932.8885, 323.2599
                                       S66x8_2808_14PeptideMeNH2125A_Q, -1719.8799, -1160.4074, -1483.8524, -1667.2738, -323.4450, -506.8664, 183.4214
                                    S66x8_3114_52BenzeneAcOHOHpi200A_Q, -2520.8083, -1453.1177, -2070.3763, -2390.9226, -617.2586, -937.8049, 320.5463
                                     S66x8_3216_65PyridineEthyne125A_Q, -1147.8838, -711.3100, -963.7042, -1105.7929, -252.3942, -394.4829, 142.0887
                                       S66x8_2945_31UracilEthene150A_Q, -1484.6712, -1005.5222, -1282.5302, -1443.1885, -277.0080, -437.6663, 160.6583
                                  S66x8_3014_40BenzeneNeopentane105A_Q, -4098.3302, -2824.7361, -3561.0327, -3979.8113, -736.2966, -1155.0752, 418.7786
                                        S66x8_2797_13PeptideMeOH100A_Q, -1547.9485, -974.9240, -1306.2038, -1487.0793, -331.2797, -512.1553, 180.8755
                                    S66x8_3134_55BenzeneMeOHOHpi105A_Q, -1547.0586, -974.9087, -1305.6829, -1486.1159, -330.7741, -511.2072, 180.4330
                                    S66x8_3131_55BenzeneMeOHOHpi090A_Q, -1547.4083, -974.9170, -1305.8885, -1486.4728, -330.9715, -511.5558, 180.5843
                                      S66x8_3219_66MeNH2Pyridine090A_Q, -3528.2824, -2152.2196, -2947.7559, -3369.7923, -795.5363, -1217.5727, 422.0364
                                        S66x8_3202_63BenzeneAcOH200A_Q, -2520.6993, -1453.0443, -2070.2823, -2390.7880, -617.2380, -937.7437, 320.5056
                                     S66x8_3212_65PyridineEthyne095A_Q, -1148.2587, -711.3112, -963.9215, -1106.1684, -252.6102, -394.8571, 142.2469
                                       S66x8_2947_32UracilEthyne090A_Q, -1149.0024, -711.4567, -964.4128, -1106.9439, -252.9561, -395.4872, 142.5311
                                      S66x8_3026_41UracilPentane200A_Q, -4089.8673, -2824.6422, -3556.1005, -3974.1717, -731.4582, -1149.5294, 418.0712
                                         S66x8_2869_22AcOHUracil100A_Q, -4474.3414, -2473.4856, -3630.2304, -4218.8213, -1156.7448, -1745.3357, 588.5909
                                         S66x8_2874_22AcOHUracil200A_Q, -4472.3891, -2473.4497, -3629.0865, -4216.9650, -1155.6369, -1743.5153, 587.8784
                                      S66x8_3221_66MeNH2Pyridine100A_Q, -3527.9751, -2152.2368, -2947.5855, -3369.4983, -795.3487, -1217.2615, 421.9128
                                       S66x8_2944_31UracilEthene125A_Q, -1484.7253, -1005.5225, -1282.5616, -1443.2411, -277.0391, -437.7186, 160.6795
                                       S66x8_2726_04WaterPeptide105A_Q, -3445.7591, -2141.4366, -2895.4980, -3299.6840, -754.0614, -1158.2474, 404.1860
                                      S66x8_2931_30BenzeneEthene090A_Q, -1485.2981, -1005.5785, -1282.9164, -1443.8203, -277.3379, -438.2419, 160.9039
                                       S66x8_2780_11MeNH2Peptide095A_Q, -3445.5345, -2141.8455, -2895.5407, -3299.7238, -753.6952, -1157.8783, 404.1831
                                   S66x8_3072_47BenzeneBenzeneTS125A_Q, -3619.8663, -2279.1782, -3054.2635, -3470.6302, -775.0853, -1191.4520, 416.3666
                                      S66x8_2837_18WaterPyridine100A_Q, -3527.4751, -2152.3134, -2947.3288, -3369.0235, -795.0154, -1216.7101, 421.6948
                                     S66x8_2817_15PeptidePeptide150A_Q, -3444.4941, -2141.4045, -2894.7532, -3298.4951, -753.3487, -1157.0906, 403.7420
                           S66x8_2998_38CyclopentaneCyclopentane105A_Q, -3786.8984, -2555.9685, -3267.5999, -3667.2167, -711.6313, -1111.2482, 399.6168
                                         S66x8_2772_10MeNH2MeNH2095A_Q, -1720.0237, -1160.3970, -1483.9312, -1667.4079, -323.5342, -507.0108, 183.4767
                                   S66x8_3036_43UracilNeopentane095A_Q, -4098.8067, -2824.7105, -3561.2974, -3980.2763, -736.5869, -1155.5658, 418.9789
                                 S66x8_2925_29PyridineUracilpipi100A_Q, -4474.8222, -2474.6410, -3630.9957, -4219.4509, -1156.3548, -1744.8099, 588.4552
                                   S66x8_3142_56BenzeneMeNH2NHpi105A_Q, -1719.3740, -1160.3564, -1483.5384, -1666.6962, -323.1821, -506.3398, 183.1577
                                         S66x8_2868_22AcOHUracil095A_Q, -4474.7301, -2473.4982, -3630.4604, -4219.2244, -1156.9622, -1745.7262, 588.7640
                                          S66x8_2763_09MeNH2MeOH090A_Q, -1547.8115, -974.9119, -1306.1195, -1486.9112, -331.2076, -511.9993, 180.7917
                                           S66x8_2851_20AcOHAcOH090A_Q, -2522.9423, -1451.4485, -2070.9059, -2392.7884, -619.4573, -941.3399, 321.8825
                                      S66x8_3205_64PeptideEthene100A_Q, -1485.2428, -1005.5268, -1282.8626, -1443.7641, -277.3359, -438.2374, 160.9015
                                         S66x8_2863_21AcNH2AcNH2110A_Q, -2690.4286, -1634.1231, -2244.7997, -2568.6237, -610.6766, -934.5006, 323.8240
                                        S66x8_3199_63BenzeneAcOH110A_Q, -2521.6962, -1453.0485, -2070.8605, -2391.7778, -617.8120, -938.7293, 320.9173
                                        S66x8_2800_13PeptideMeOH125A_Q, -1547.2463, -974.9254, -1305.7984, -1486.4090, -330.8730, -511.4835, 180.6105
                                 S66x8_2929_29PyridineUracilpipi150A_Q, -4473.1732, -2474.6658, -3628.12  , -4217.8778, -1155.3871, -1743.2120, 587.8249
                                        S66x8_2751_07MeOHPeptide110A_Q, -3445.1336, -2141.7319, -2895.2610, -3299.3385, -753.5292, -1157.6066, 404.0775
                                        S66x8_2752_07MeOHPeptide125A_Q, -3444.6208, -2141.7074, -2894.9542, -3298.8465, -753.2468, -1157.1391, 403.8923
                                        S66x8_2753_07MeOHPeptide150A_Q, -3444.2213, -2141.7087, -2894.7238, -3298.4317, -753.0151, -1156.7230, 403.7079
                                           S66x8_2736_05MeOHMeOH125A_Q, -1547.2142, -974.8873, -1305.7638, -1486.3391, -330.8765, -511.4517, 180.5753
                                  S66x8_2977_35NeopentanePentane150A_Q, -4098.1982, -2824.7983, -3560.9827, -3979.6562, -736.1843, -1154.8579, 418.6736
                                 S66x8_3151_57BenzenePeptideNHpi110A_Q, -3444.3338, -2141.5329, -2894.7147, -3298.3814, -753.1818, -1156.8486, 403.6668
                                   S66x8_3141_56BenzeneMeNH2NHpi100A_Q, -1719.4954, -1160.3601, -1483.6102, -1666.8200, -323.2501, -506.4599, 183.2098
                                     S66x8_3060_46PeptidePentane095A_Q, -4091.0790, -2824.5895, -3556.7787, -3975.3349, -732.1892, -1150.7454, 418.5561
                                       S66x8_2953_32UracilEthyne150A_Q, -1147.9200, -711.4549, -963.7863, -1105.8374, -252.3314, -394.3824, 142.0511
                                  S66x8_3091_50BenzeneEthyneCHpi090A_Q, -1148.8139, -711.4888, -964.3174, -1106.7530, -252.8285, -395.2641, 142.4356
                                 S66x8_3147_57BenzenePeptideNHpi090A_Q, -3444.8424, -2141.5516, -2895.0166, -3298.8665, -753.4650, -1157.3149, 403.8499
                                S66x8_2910_27BenzenePyridinepipi105A_Q, -3527.3178, -2152.1868, -2947.1844, -3368.8682, -794.9976, -1216.6814, 421.6838
                                      S66x8_2938_30BenzeneEthene200A_Q, -1484.4002, -1005.5705, -1282.3939, -1442.9135, -276.8234, -437.3430, 160.5196
                                  S66x8_2973_35NeopentanePentane100A_Q, -4098.3429, -2824.7375, -3561.0406, -3979.8065, -736.3031, -1155.0689, 418.7659
                                       S66x8_2843_19MeOHPyridine090A_Q, -3527.7873, -2152.3127, -2947.5089, -3369.3437, -795.1962, -1217.0310, 421.8348
                                   S66x8_3039_43UracilNeopentane110A_Q, -4098.4387, -2824.7161, -3561.0870, -3979.9164, -736.3709, -1155.2003, 418.8294
                                      S66x8_3225_66MeNH2Pyridine150A_Q, -3526.4674, -2152.1955, -2946.6964, -3368.0428, -794.5009, -1215.8473, 421.3464
                               S66x8_2984_36NeopentaneNeopentane125A_Q, -4098.3684, -2824.8000, -3561.0817, -3979.8489, -736.2817, -1155.0490, 418.7672
                                 S66x8_2884_24BenzeneBenzenepipi095A_Q, -3621.0430, -2279.1839, -3054.9462, -3471.8093, -775.7623, -1192.6254, 416.8631
                                       S66x8_2730_04WaterPeptide200A_Q, -3444.2090, -2141.3964, -2894.5849, -3298.1526, -753.1885, -1156.7562, 403.5677
                                       S66x8_2939_31UracilEthene090A_Q, -1485.3686, -1005.5261, -1282.9350, -1443.8922, -277.4089, -438.3661, 160.9572
                                       S66x8_2845_19MeOHPyridine100A_Q, -3527.7522, -2152.3173, -2947.4906, -3369.2759, -795.1733, -1216.9586, 421.7853
                                        S66x8_3198_63BenzeneAcOH105A_Q, -2521.8878, -1453.0512, -2070.9723, -2391.9682, -617.9212, -938.9170, 320.9958
                                      S66x8_2836_18WaterPyridine095A_Q, -3527.3949, -2152.2961, -2947.2751, -3368.9416, -794.9790, -1216.6455, 421.6665
                           S66x8_2995_38CyclopentaneCyclopentane090A_Q, -3787.1593, -2555.9774, -3267.7545, -3667.4386, -711.7770, -1111.4611, 399.6841
                                        S66x8_3186_61PentaneAcOH200A_Q, -2520.6950, -1453.1590, -2070.3282, -2390.8125, -617.1692, -937.6535, 320.4842
                                   S66x8_3125_54BenzeneWaterOHpi100A_Q, -804.5296, -473.6945, -664.9585, -764.4207, -191.2641, -290.7262,  99.4622
                                   S66x8_3127_54BenzeneWaterOHpi110A_Q, -804.2761, -473.6863, -664.8085, -764.1614, -191.1223, -290.4751,  99.3529
                                    S66x8_3133_55BenzeneMeOHOHpi100A_Q, -1547.1934, -974.9121, -1305.7622, -1486.2509, -330.8501, -511.3388, 180.4887
                                      S66x8_3020_41UracilPentane095A_Q, -4091.1776, -2824.6046, -3556.8421, -3975.4344, -732.2376, -1150.8298, 418.5923
                                 S66x8_2883_24BenzeneBenzenepipi090A_Q, -3621.1454, -2279.1822, -3055.0047, -3471.9270, -775.8225, -1192.7448, 416.9223
                                     S66x8_2834_17UracilUracilBP200A_Q, -4472.4211, -2473.6382, -3629.1845, -4217.0235, -1155.5463, -1743.3853, 587.8390
                                 S66x8_3152_57BenzenePeptideNHpi125A_Q, -3444.4582, -2141.5609, -2894.7984, -3298.4798, -753.2375, -1156.9190, 403.6815
                                         S66x8_2865_21AcNH2AcNH2150A_Q, -2689.7443, -1634.1404, -2244.4114, -2567.9623, -610.2710, -933.8219, 323.5509
                                      S66x8_3025_41UracilPentane150A_Q, -4090.1933, -2824.6439, -3556.2896, -3974.4857, -731.6457, -1149.8419, 418.1961
                                  S66x8_3083_49BenzenePyridineTS090A_Q, -3527.4103, -2152.1729, -2947.2320, -3368.9274, -795.0591, -1216.7545, 421.6954
                                         S66x8_2705_01WaterWater150A_Q, -803.9728, -473.8100, -664.6854, -763.8742, -190.8754, -290.0642,  99.1888
                                       S66x8_2849_19MeOHPyridine150A_Q, -3526.4152, -2152.2812, -2946.7024, -3367.9942, -794.4212, -1215.7130, 421.2918
                                  S66x8_2976_35NeopentanePentane125A_Q, -4098.2982, -2824.7683, -3561.0278, -3979.8046, -736.2595, -1155.0363, 418.7768
                                       S66x8_2943_31UracilEthene110A_Q, -1484.8893, -1005.5227, -1282.6565, -1443.4050, -277.1338, -437.8824, 160.7485
                                 S66x8_2928_29PyridineUracilpipi125A_Q, -4473.4819, -2474.6408, -3630.2208, -4218.1858, -1155.5800, -1743.5450, 587.9650
                                         S66x8_2872_22AcOHUracil125A_Q, -4473.8533, -2473.4817, -3629.9465, -4218.3621, -1156.4648, -1744.8804, 588.4156
                                     S66x8_2811_15PeptidePeptide090A_Q, -3446.3859, -2141.4277, -2895.8567, -3300.3319, -754.4290, -1158.9042, 404.4752
                                    S66x8_3107_52BenzeneAcOHOHpi090A_Q, -2521.9850, -1453.1192, -2071.0573, -2392.0972, -617.9380, -938.9779, 321.0399
                                     S66x8_3167_59EthyneWaterCHO110A_Q, -804.1874, -473.8277, -664.8169, -764.0999, -190.9892, -290.2722,  99.2830
                                        S66x8_3200_63BenzeneAcOH125A_Q, -2521.2933, -1453.0418, -2070.6247, -2391.3773, -617.5829, -938.3355, 320.7526
                                         S66x8_2722_03WaterMeNH2200A_Q, -1719.0127, -1160.4421, -1483.3658, -1666.3745, -322.9236, -505.9323, 183.0087
                                   S66x8_3073_47BenzeneBenzeneTS150A_Q, -3620.0651, -2279.2695, -3054.4169, -3470.7867, -775.1475, -1191.5173, 416.3698
                                        S66x8_3185_61PentaneAcOH150A_Q, -2521.1785, -1453.1640, -2070.6099, -2391.2886, -617.4459, -938.1246, 320.6787
                                          S66x8_2740_06MeOHMeNH2095A_Q, -1720.5134, -1160.4471, -1484.2354, -1667.9122, -323.7884, -507.4651, 183.6768
                           S66x8_3000_38CyclopentaneCyclopentane125A_Q, -3786.8138, -2556.0162, -3267.5711, -3667.1287, -711.5549, -1111.1125, 399.5576
                                      S66x8_3046_44EthenePentane105A_Q, -4090.4406, -2824.6713, -3556.4442, -3974.7196, -731.7729, -1150.0483, 418.2754
                                 S66x8_3075_48PyridinePyridineTS090A_Q, -3527.3601, -2152.1620, -2947.1984, -3368.8846, -795.0364, -1216.7226, 421.6862
                                           S66x8_2854_20AcOHAcOH105A_Q, -2521.8126, -1451.4297, -2070.2448, -2391.6907, -618.8151, -940.2610, 321.4459
                                   S66x8_3120_53BenzeneAcNH2NHpi125A_Q, -2689.8439, -1635.1988, -2244.9155, -2568.2345, -609.7167, -933.0357, 323.3190
                                          S66x8_2710_02WaterMeOH105A_Q, -1547.6016, -974.8719, -1305.9812, -1486.7273, -331.1094, -511.8554, 180.7460
                                     S66x8_3178_60EthyneAcOHOHpi200A_Q, -2520.8194, -1453.0761, -2070.3652, -2390.9335, -617.2891, -937.8575, 320.5683
                                S66x8_3158_58PyridinePyridineCHN105A_Q, -3526.7392, -2152.1358, -2946.8284, -3368.3106, -794.6926, -1216.1748, 421.4822
                                         S66x8_2720_03WaterMeNH2125A_Q, -1719.7339, -1160.4494, -1483.7858, -1667.1184, -323.3363, -506.6689, 183.3326
                                S66x8_3160_58PyridinePyridineCHN125A_Q, -3526.5155, -2152.1385, -2946.7002, -3368.0749, -794.5617, -1215.9364, 421.3747
                                 S66x8_2926_29PyridineUracilpipi105A_Q, -4474.7327, -2474.6596, -3630.9519, -4219.3679, -1156.2923, -1744.7083, 588.4160
                                           S66x8_2853_20AcOHAcOH100A_Q, -2522.1776, -1451.4371, -2070.4589, -2392.0373, -619.0218, -940.6002, 321.5784
                                         S66x8_2873_22AcOHUracil150A_Q, -4473.1470, -2473.4696, -3629.5331, -4217.6812, -1156.0635, -1744.2116, 588.1481
                                  S66x8_3085_49BenzenePyridineTS100A_Q, -3527.0937, -2152.1743, -2947.0496, -3368.6347, -794.8753, -1216.4604, 421.5851
                                      S66x8_3019_41UracilPentane090A_Q, -4091.2473, -2824.6057, -3556.8829, -3975.5025, -732.2772, -1150.8969, 418.6197
                                       S66x8_2946_31UracilEthene200A_Q, -1484.4277, -1005.5188, -1282.3880, -1442.9616, -276.8692, -437.4427, 160.5735
                                      S66x8_2936_30BenzeneEthene125A_Q, -1484.5629, -1005.5731, -1282.4890, -1443.0740, -276.9160, -437.5010, 160.5850
                                 S66x8_2930_29PyridineUracilpipi200A_Q, -4472.5910, -2474.6570, -3629.7126, -4217.3279, -1155.0556, -1742.6709, 587.6153
                                          S66x8_2762_08MeOHWater200A_Q, -803.6257, -473.8091, -664.4843, -763.5216, -190.6752, -289.7125,  99.0373
                                S66x8_2913_27BenzenePyridinepipi150A_Q, -3526.4865, -2152.2290, -2946.7216, -3368.0500, -794.4926, -1215.8211, 421.3284
                                          S66x8_2743_06MeOHMeNH2110A_Q, -1719.9636, -1160.4362, -1483.9130, -1667.3958, -323.4768, -506.9597, 183.4829
                                         S66x8_2775_10MeNH2MeNH2110A_Q, -1719.7434, -1160.3979, -1483.7695, -1667.1253, -323.3716, -506.7274, 183.3558
                               S66x8_2895_25PyridinePyridinepipi110A_Q, -3527.5159, -2152.1977, -2947.3035, -3369.0393, -795.1058, -1216.8416, 421.7357
                                    S66x8_3137_55BenzeneMeOHOHpi150A_Q, -1546.6501, -974.8865, -1305.4373, -1485.7077, -330.5508, -510.8212, 180.2704
                                           S66x8_2732_05MeOHMeOH095A_Q, -1547.8909, -974.8934, -1306.1576, -1487.0092, -331.2642, -512.1158, 180.8516
                                           S66x8_2858_20AcOHAcOH200A_Q, -2520.1109, -1451.4100, -2069.2527, -2390.0311, -617.8427, -938.6211, 320.7784
                                    S66x8_3135_55BenzeneMeOHOHpi110A_Q, -1546.9405, -974.9054, -1305.6132, -1485.9977, -330.7078, -511.0923, 180.3845
                                      S66x8_3055_45EthynePentane110A_Q, -4090.3428, -2824.6502, -3556.3788, -3974.6017, -731.7285, -1149.9515, 418.2229
                                   S66x8_2902_26UracilUracilpipi105A_Q, -4474.7855, -2474.2087, -3630.7922, -4219.4186, -1156.5835, -1745.2099, 588.6264
                                 S66x8_2890_24BenzeneBenzenepipi200A_Q, -3619.7243, -2279.2914, -3054.2292, -3470.4605, -774.9378, -1191.1691, 416.2313
                                          S66x8_2708_02WaterMeOH095A_Q, -1547.6806, -974.8700, -1306.0261, -1486.7945, -331.1561, -511.9245, 180.7684
                                  S66x8_3017_40BenzeneNeopentane150A_Q, -4098.0465, -2824.7646, -3560.8807, -3979.5073, -736.1161, -1154.7427, 418.6266
                                          S66x8_2764_09MeNH2MeOH095A_Q, -1547.6536, -974.9119, -1306.0282, -1486.7556, -331.1163, -511.8438, 180.7275
                                    S66x8_3111_52BenzeneAcOHOHpi110A_Q, -2522.1167, -1453.1316, -2071.1386, -2392.2013, -618.0070, -939.0697, 321.0627
                                         S66x8_2862_21AcNH2AcNH2105A_Q, -2690.7167, -1634.1326, -2244.9703, -2568.8996, -610.8377, -934.7670, 323.9293
                                  S66x8_3012_40BenzeneNeopentane095A_Q, -4098.3765, -2824.7192, -3561.0523, -3979.8348, -736.3331, -1155.1156, 418.7825
                                          S66x8_2768_09MeNH2MeOH125A_Q, -1546.9091, -974.9134, -1305.5984, -1486.0107, -330.6851, -511.0974, 180.4123
                                  S66x8_2972_35NeopentanePentane095A_Q, -4098.7513, -2824.7559, -3561.2845, -3980.1904, -736.5285, -1155.4344, 418.9059
                             S66x8_2988_37CyclopentaneNeopentane095A_Q, -4098.5401, -2824.7515, -3561.1605, -3979.9835, -736.4091, -1155.2320, 418.8230
                                   S66x8_3128_54BenzeneWaterOHpi125A_Q, -804.0084, -473.6810, -664.6515, -763.8913, -190.9705, -290.2103,  99.2397
                                       S66x8_3187_62PentaneAcNH2090A_Q, -2691.7699, -1635.3165, -2246.0786, -2570.1741, -610.7621, -934.8576, 324.0955
                                         S66x8_2773_10MeNH2MeNH2100A_Q, -1719.9918, -1160.4067, -1483.9168, -1667.3749, -323.5101, -506.9682, 183.4580
                                     S66x8_3171_60EthyneAcOHOHpi090A_Q, -2522.0492, -1453.0960, -2071.0846, -2392.1649, -617.9886, -939.0689, 321.0803
                                 S66x8_3080_48PyridinePyridineTS125A_Q, -3526.6023, -2152.1626, -2946.7605, -3368.1663, -794.5979, -1216.0037, 421.4058
                                   S66x8_2906_26UracilUracilpipi200A_Q, -4472.4351, -2474.2053, -3629.4319, -4217.1777, -1155.2266, -1742.9724, 587.7458
                                      S66x8_3226_66MeNH2Pyridine200A_Q, -3526.2898, -2152.2157, -2946.6023, -3367.8598, -794.3866, -1215.6440, 421.2575
                                         S66x8_2792_12MeNH2Water125A_Q, -803.9937, -473.4383, -664.5407, -763.8511, -191.1023, -290.4128,  99.3105
                                       S66x8_2824_16PeptideWater125A_Q, -804.3032, -473.8405, -664.8893, -764.2183, -191.0488, -290.3778,  99.3290
                                       S66x8_3190_62PentaneAcNH2105A_Q, -2690.9013, -1635.3020, -2245.5704, -2569.3157, -610.2683, -934.0137, 323.7453
                                        S66x8_3181_61PentaneAcOH100A_Q, -2522.5477, -1453.1675, -2071.4029, -2392.6548, -618.2354, -939.4873, 321.2519
                                   S66x8_3038_43UracilNeopentane105A_Q, -4098.6148, -2824.7203, -3561.1906, -3980.0791, -736.4703, -1155.3588, 418.8885
                             S66x8_2989_37CyclopentaneNeopentane100A_Q, -4098.5714, -2824.7620, -3561.1831, -3980.0488, -736.4211, -1155.2868, 418.8657
                                      S66x8_3048_44EthenePentane125A_Q, -4090.2994, -2824.6947, -3556.3724, -3974.5821, -731.6777, -1149.8875, 418.2097
                                     S66x8_2813_15PeptidePeptide100A_Q, -3445.9686, -2141.4261, -2895.6147, -3299.9365, -754.1886, -1158.5104, 404.3218
                                        S66x8_2801_13PeptideMeOH150A_Q, -1546.7246, -974.9178, -1305.4936, -1485.8444, -330.5758, -510.9265, 180.3507
                                     S66x8_3065_46PeptidePentane150A_Q, -4090.2387, -2824.6284, -3556.3093, -3974.5198, -731.6809, -1149.8914, 418.2104
                                         S66x8_2864_21AcNH2AcNH2125A_Q, -2689.8468, -1634.1089, -2244.4574, -2568.0559, -610.3484, -933.9470, 323.5985
                                       S66x8_2952_32UracilEthyne125A_Q, -1148.2131, -711.4537, -963.9552, -1106.1143, -252.5016, -394.6607, 142.1591
                                      S66x8_2937_30BenzeneEthene150A_Q, -1484.5515, -1005.5735, -1282.4827, -1443.0670, -276.9092, -437.4935, 160.5843
                                 S66x8_3154_57BenzenePeptideNHpi200A_Q, -3444.3781, -2141.5881, -2894.7636, -3298.4014, -753.1755, -1156.8132, 403.6378
                                          S66x8_2745_06MeOHMeNH2150A_Q, -1719.3708, -1160.4326, -1483.5688, -1666.7530, -323.1361, -506.3204, 183.1843
                                   S66x8_3035_43UracilNeopentane090A_Q, -4098.9553, -2824.7064, -3561.3816, -3980.3758, -736.6751, -1155.6693, 418.9942
                                     S66x8_2966_34PentanePentane105A_Q, -4091.0343, -2824.6516, -3556.7791, -3975.3031, -732.1275, -1150.6515, 418.5240
                                       S66x8_2825_16PeptideWater150A_Q, -803.8685, -473.8353, -664.6357, -763.7844, -190.8004, -289.9490,  99.1486
                             S66x8_2992_37CyclopentaneNeopentane125A_Q, -4098.2794, -2824.7732, -3561.0189, -3979.7908, -736.2458, -1155.0177, 418.7719
                                   S66x8_2901_26UracilUracilpipi100A_Q, -4475.0081, -2474.1964, -3630.9157, -4219.6435, -1156.7193, -1745.4472, 588.7279
                                         S66x8_2715_03WaterMeNH2090A_Q, -1720.4675, -1160.4534, -1484.2115, -1667.8601, -323.7581, -507.4067, 183.6485
                                         S66x8_2860_21AcNH2AcNH2095A_Q, -2690.8480, -1634.1385, -2245.0487, -2569.0203, -610.9102, -934.8818, 323.9716
                                 S66x8_3032_42UracilCyclopentane125A_Q, -3786.3533, -2555.9650, -3267.2833, -3666.7305, -711.3182, -1110.7655, 399.4472
                                  S66x8_3084_49BenzenePyridineTS095A_Q, -3527.3713, -2152.1843, -2947.2143, -3368.9034, -795.0300, -1216.7191, 421.6891
                                     S66x8_3106_51EthyneEthyneTS200A_Q, -1147.6135, -711.5209, -963.6369, -1105.5336, -252.1160, -394.0128, 141.8967
                               S66x8_2891_25PyridinePyridinepipi090A_Q, -3528.0734, -2152.1762, -2947.6168, -3369.6220, -795.4406, -1217.4459, 422.0053
                                        S66x8_2880_23AcNH2Uracil125A_Q, -4473.4916, -2473.2387, -3629.6349, -4217.9894, -1156.3962, -1744.7507, 588.3545
                                 S66x8_3081_48PyridinePyridineTS150A_Q, -3526.8073, -2152.2118, -2946.8998, -3368.3695, -794.6880, -1216.1577, 421.4697
                                    S66x8_3132_55BenzeneMeOHOHpi095A_Q, -1547.2412, -974.9128, -1305.7902, -1486.2964, -330.8774, -511.3836, 180.5062
                                     S66x8_3164_59EthyneWaterCHO095A_Q, -804.5189, -473.8306, -665.0098, -764.4591, -191.1792, -290.6285,  99.4493
                                     S66x8_3218_65PyridineEthyne200A_Q, -1147.6002, -711.3012, -963.5365, -1105.5033, -252.2353, -394.2021, 141.9668
                                       S66x8_2806_14PeptideMeNH2105A_Q, -1720.3726, -1160.4195, -1484.1424, -1667.7767, -323.7229, -507.3572, 183.6343
                                        S66x8_3197_63BenzeneAcOH100A_Q, -2521.7353, -1453.0260, -2070.8735, -2391.8143, -617.8475, -938.7883, 320.9408
                                  S66x8_2978_35NeopentanePentane200A_Q, -4097.8529, -2824.7951, -3560.7816, -3979.3233, -735.9866, -1154.5283, 418.5417
                                          S66x8_2767_09MeNH2MeOH110A_Q, -1547.2626, -974.9270, -1305.8085, -1486.3661, -330.8816, -511.4391, 180.5576
                             S66x8_2994_37CyclopentaneNeopentane200A_Q, -4097.8399, -2824.8010, -3560.7766, -3979.3263, -735.9756, -1154.5253, 418.5497
                                         S66x8_2787_12MeNH2Water090A_Q, -804.4951, -473.4453, -664.8335, -764.3572, -191.3882, -290.9120,  99.5238
                                   S66x8_3069_47BenzeneBenzeneTS100A_Q, -3620.4765, -2279.1994, -3054.6252, -3471.2079, -775.4258, -1192.0085, 416.5827
                                S66x8_2911_27BenzenePyridinepipi110A_Q, -3527.1140, -2152.1845, -2947.0656, -3368.6788, -794.8811, -1216.4943, 421.6132
                                         S66x8_2793_12MeNH2Water150A_Q, -803.7590, -473.4383, -664.4049, -763.6008, -190.9666, -290.1625,  99.1958
                                         S66x8_2866_21AcNH2AcNH2200A_Q, -2689.0586, -1634.1248, -2244.0084, -2567.2700, -609.8836, -933.1452, 323.2616
                                     S66x8_3170_59EthyneWaterCHO200A_Q, -803.5288, -473.8246, -664.4349, -763.4263, -190.6102, -289.6017,  98.9915
                                 S66x8_3079_48PyridinePyridineTS110A_Q, -3526.8743, -2152.1658, -2946.9192, -3368.4198, -794.7533, -1216.2540, 421.5006
                                  S66x8_2971_35NeopentanePentane090A_Q, -4099.2225, -2824.7661, -3561.5612, -3980.6440, -736.7951, -1155.8779, 419.0828
                                         S66x8_2717_03WaterMeNH2100A_Q, -1720.2692, -1160.4637, -1484.1012, -1667.6586, -323.6376, -507.1950, 183.5574
                                  S66x8_3097_50BenzeneEthyneCHpi150A_Q, -1147.8688, -711.4828, -963.7685, -1105.7884, -252.2857, -394.3056, 142.0199
                               S66x8_2897_25PyridinePyridinepipi150A_Q, -3526.4311, -2152.1796, -2946.6688, -3368.0001, -794.4892, -1215.8205, 421.3314
                                      S66x8_2934_30BenzeneEthene105A_Q, -1484.8582, -1005.5752, -1282.6607, -1443.3778, -277.0855, -437.8026, 160.7171
                                     S66x8_3104_51EthyneEthyneTS125A_Q, -1147.8320, -711.5293, -963.7668, -1105.7576, -252.2375, -394.2283, 141.9908
                                 S66x8_2889_24BenzeneBenzenepipi150A_Q, -3619.9969, -2279.2687, -3054.3772, -3470.7376, -775.1085, -1191.4689, 416.3604
                                S66x8_3003_39BenzeneCyclopentane090A_Q, -3787.0888, -2555.9344, -3267.6956, -3667.3744, -711.7612, -1111.4400, 399.6788
                                      S66x8_3208_64PeptideEthene125A_Q, -1484.8979, -1005.5213, -1282.6609, -1443.4173, -277.1396, -437.8961, 160.7564
                                  S66x8_3011_40BenzeneNeopentane090A_Q, -4098.6228, -2824.7266, -3561.1978, -3980.0664, -736.4712, -1155.3399, 418.8686
                                        S66x8_2747_07MeOHPeptide090A_Q, -3445.6581, -2141.7159, -2895.5575, -3299.8287, -753.8415, -1158.1128, 404.2712
                                       S66x8_3192_62PentaneAcNH2125A_Q, -2689.9988, -1635.2908, -2245.0439, -2568.4294, -609.7531, -933.1386, 323.3856
                                     S66x8_3215_65PyridineEthyne110A_Q, -1148.0325, -711.3112, -963.7907, -1105.9415, -252.4795, -394.6303, 142.1508
                                         S66x8_2777_10MeNH2MeNH2150A_Q, -1719.1877, -1160.4107, -1483.4537, -1666.5481, -323.0429, -506.1373, 183.0944
                                       S66x8_2826_16PeptideWater200A_Q, -803.5964, -473.8240, -664.4737, -763.4951, -190.6497, -289.6711,  99.0214
                           S66x8_3001_38CyclopentaneCyclopentane150A_Q, -3786.4547, -2556.0136, -3267.3624, -3666.7839, -711.3487, -1110.7702, 399.4215
                                      S66x8_3053_45EthynePentane100A_Q, -4090.3167, -2824.6229, -3556.3521, -3974.5834, -731.7292, -1149.9605, 418.2313
                                   S66x8_3122_53BenzeneAcNH2NHpi200A_Q, -2689.3813, -1635.2111, -2244.6532, -2567.7737, -609.4421, -932.5626, 323.1205
                                         S66x8_2719_03WaterMeNH2110A_Q, -1719.9990, -1160.4548, -1483.9413, -1667.3862, -323.4865, -506.9314, 183.4449
                                      S66x8_3224_66MeNH2Pyridine125A_Q, -3527.0775, -2152.2185, -2947.0588, -3368.6381, -794.8404, -1216.4197, 421.5793
                                      S66x8_3045_44EthenePentane100A_Q, -4090.5822, -2824.6764, -3556.5282, -3974.8540, -731.8518, -1150.1776, 418.3258
                                   S66x8_3068_47BenzeneBenzeneTS095A_Q, -3620.5829, -2279.1993, -3054.6867, -3471.3147, -775.4874, -1192.1154, 416.6280
                                S66x8_3007_39BenzeneCyclopentane110A_Q, -3786.6792, -2555.9710, -3267.4742, -3666.9918, -711.5032, -1111.0208, 399.5177
                                          S66x8_2741_06MeOHMeNH2100A_Q, -1720.3175, -1160.4438, -1484.1208, -1667.7179, -323.6770, -507.2741, 183.5971
                                         S66x8_2700_01WaterWater095A_Q, -805.1375, -473.8178, -665.3620, -765.0615, -191.5442, -291.2438,  99.6995
                                          S66x8_2757_08MeOHWater100A_Q, -805.0856, -473.8244, -665.3347, -765.0077, -191.5104, -291.1834,  99.6730
                                        S66x8_2877_23AcNH2Uracil100A_Q, -4473.9050, -2473.2323, -3629.8712, -4218.3796, -1156.6389, -1745.1473, 588.5084
                                     S66x8_3169_59EthyneWaterCHO150A_Q, -803.6576, -473.8231, -664.5087, -763.5562, -190.6856, -289.7331,  99.0475
                                          S66x8_2712_02WaterMeOH125A_Q, -1547.1113, -974.8709, -1305.6974, -1486.2334, -330.8265, -511.3625, 180.5360
                                         S66x8_2703_01WaterWater110A_Q, -804.7733, -473.8252, -665.1546, -764.6885, -191.3294, -290.8633,  99.5340
                                     S66x8_2960_33PyridineEthene125A_Q, -1484.6011, -1005.5535, -1282.5029, -1443.1126, -276.9494, -437.5590, 160.6097
                                 S66x8_2924_29PyridineUracilpipi095A_Q, -4475.1360, -2474.6444, -3631.1786, -4219.7863, -1156.5343, -1745.1419, 588.6077
                                        S66x8_3184_61PentaneAcOH125A_Q, -2521.7941, -1453.1810, -2070.9729, -2391.9089, -617.7919, -938.7278, 320.9359
                                     S66x8_3059_46PeptidePentane090A_Q, -4091.3661, -2824.5976, -3556.9482, -3975.5955, -732.3505, -1150.9978, 418.6473
                                     S66x8_3165_59EthyneWaterCHO100A_Q, -804.4176, -473.8295, -664.9507, -764.3323, -191.1212, -290.5028,  99.3816
                                         S66x8_2776_10MeNH2MeNH2125A_Q, -1719.5252, -1160.4040, -1483.6460, -1666.9004, -323.2420, -506.4964, 183.2545
                                          S66x8_2707_02WaterMeOH090A_Q, -1547.9187, -974.8739, -1306.1654, -1487.0349, -331.2916, -512.1610, 180.8695
                                       S66x8_2848_19MeOHPyridine125A_Q, -3526.9351, -2152.2916, -2947.0073, -3368.4940, -794.7158, -1216.2024, 421.4867
                                          S66x8_2761_08MeOHWater150A_Q, -803.9991, -473.8163, -664.7032, -763.9024, -190.8869, -290.0861,  99.1992
                                     S66x8_3175_60EthyneAcOHOHpi110A_Q, -2521.7151, -1453.0900, -2070.8889, -2391.8183, -617.7989, -938.7283, 320.9294
                                  S66x8_2922_28BenzeneUracilpipi200A_Q, -4472.6002, -2474.7614, -3629.7620, -4217.3937, -1155.0006, -1742.6323, 587.6318
                                       S66x8_2782_11MeNH2Peptide105A_Q, -3445.2020, -2141.8429, -2895.3474, -3299.4100, -753.5045, -1157.5670, 404.0626
                                          S66x8_2760_08MeOHWater125A_Q, -804.4441, -473.8211, -664.9625, -764.3542, -191.1414, -290.5331,  99.3917
                                         S66x8_2716_03WaterMeNH2095A_Q, -1720.4375, -1160.4701, -1484.2012, -1667.8256, -323.7312, -507.3556, 183.6244
                                     S66x8_3213_65PyridineEthyne100A_Q, -1148.1722, -711.3117, -963.8716, -1106.0856, -252.5600, -394.7740, 142.2140
                                        S66x8_2750_07MeOHPeptide105A_Q, -3445.1802, -2141.7202, -2895.2830, -3299.3847, -753.5628, -1157.6645, 404.1017
                                       S66x8_2823_16PeptideWater110A_Q, -804.6944, -473.8419, -665.1160, -764.6136, -191.2741, -290.7718,  99.4977
                                  S66x8_3015_40BenzeneNeopentane110A_Q, -4098.1943, -2824.7320, -3560.9524, -3979.6628, -736.2204, -1154.9308, 418.7104
                                       S66x8_2942_31UracilEthene105A_Q, -1484.9841, -1005.5233, -1282.7116, -1443.5000, -277.1882, -437.9767, 160.7884
                                       S66x8_2724_04WaterPeptide095A_Q, -3445.7166, -2141.4030, -2895.4593, -3299.6198, -754.0563, -1158.2168, 404.1605
                                S66x8_3006_39BenzeneCyclopentane105A_Q, -3786.9015, -2555.9816, -3267.6071, -3667.2002, -711.6255, -1111.2186, 399.5931
                                       S66x8_2850_19MeOHPyridine200A_Q, -3526.5065, -2152.3087, -2946.7668, -3368.0809, -794.4581, -1215.7722, 421.3141
                                      S66x8_3210_64PeptideEthene200A_Q, -1484.4254, -1005.5097, -1282.3828, -1442.9308, -276.8732, -437.4212, 160.5480
                           S66x8_2999_38CyclopentaneCyclopentane110A_Q, -3786.7244, -2555.9599, -3267.4956, -3667.0543, -711.5357, -1111.0944, 399.5587
                                 S66x8_3150_57BenzenePeptideNHpi105A_Q, -3444.5401, -2141.5446, -2894.8389, -3298.5754, -753.2942, -1157.0308, 403.7365
                                        S66x8_3201_63BenzeneAcOH150A_Q, -2520.9076, -1453.0366, -2070.3995, -2390.9940, -617.3629, -937.9573, 320.5944
                                         S66x8_2859_21AcNH2AcNH2090A_Q, -2691.2819, -1634.1530, -2245.3057, -2569.4442, -611.1526, -935.2912, 324.1386
                                 S66x8_3076_48PyridinePyridineTS095A_Q, -3527.1440, -2152.1517, -2947.0691, -3368.6818, -794.9174, -1216.5300, 421.6126
                                        S66x8_2796_13PeptideMeOH095A_Q, -1548.1279, -974.9269, -1306.3087, -1487.2594, -331.3819, -512.3325, 180.9506
                                     S66x8_2964_34PentanePentane095A_Q, -4091.6854, -2824.6736, -3557.1648, -3975.9186, -732.4911, -1151.2450, 418.7538
                                          S66x8_2714_02WaterMeOH200A_Q, -1546.3756, -974.8713, -1305.2722, -1485.4898, -330.4009, -510.6186, 180.2176
                                   S66x8_3145_56BenzeneMeNH2NHpi150A_Q, -1719.0772, -1160.3600, -1483.3684, -1666.4035, -323.0084, -506.0435, 183.0351
                                 S66x8_3029_42UracilCyclopentane100A_Q, -3786.8034, -2555.9473, -3267.5360, -3666.8971, -711.5887, -1110.9498, 399.3612
                               S66x8_2894_25PyridinePyridinepipi105A_Q, -3527.4848, -2152.1763, -2947.2765, -3369.0249, -795.1002, -1216.8486, 421.7483
                                         S66x8_2871_22AcOHUracil110A_Q, -4473.9144, -2473.4637, -3629.9743, -4218.4107, -1156.5106, -1744.9470, 588.4364
                                  S66x8_3016_40BenzeneNeopentane125A_Q, -4098.0401, -2824.7350, -3560.8645, -3979.5429, -736.1295, -1154.8079, 418.6784
                             S66x8_2993_37CyclopentaneNeopentane150A_Q, -4098.1629, -2824.8024, -3560.9639, -3979.6454, -736.1615, -1154.8430, 418.6814
                                          S66x8_2756_08MeOHWater095A_Q, -805.2605, -473.8254, -665.4364, -765.1871, -191.6109, -291.3617,  99.7507
                                       S66x8_2723_04WaterPeptide090A_Q, -3445.7056, -2141.3897, -2895.4473, -3299.6228, -754.0576, -1158.2332, 404.1756
                                       S66x8_3191_62PentaneAcNH2110A_Q, -2690.6307, -1635.2982, -2245.4123, -2569.0419, -610.1141, -933.7437, 323.6296
                                      S66x8_3044_44EthenePentane095A_Q, -4090.7682, -2824.6835, -3556.6387, -3975.0289, -731.9553, -1150.3455, 418.3902
                                S66x8_3009_39BenzeneCyclopentane150A_Q, -3786.3597, -2555.9787, -3267.2927, -3666.6798, -711.3140, -1110.7011, 399.3871
                                      S66x8_3209_64PeptideEthene150A_Q, -1484.6753, -1005.5166, -1282.5302, -1443.1864, -277.0136, -437.6698, 160.6562
                                        S66x8_2881_23AcNH2Uracil150A_Q, -4472.7234, -2473.2193, -3629.1826, -4217.2735, -1155.9633, -1744.0542, 588.0909
                                   S66x8_3144_56BenzeneMeNH2NHpi125A_Q, -1719.2553, -1160.3657, -1483.4737, -1666.5779, -323.1080, -506.2122, 183.1042
                                       S66x8_2804_14PeptideMeNH2095A_Q, -1720.5501, -1160.3995, -1484.2365, -1667.9512, -323.8371, -507.5517, 183.7146
                                    S66x8_3113_52BenzeneAcOHOHpi150A_Q, -2521.2239, -1453.1131, -2070.6146, -2391.3298, -617.5016, -938.2168, 320.7152
                                        S66x8_2875_23AcNH2Uracil090A_Q, -4474.5974, -2473.2512, -3630.2795, -4219.0212, -1157.0283, -1745.7700, 588.7417
                                      S66x8_3049_44EthenePentane150A_Q, -4090.0030, -2824.6820, -3556.1957, -3974.3008, -731.5137, -1149.6189, 418.1051
                                   S66x8_3117_53BenzeneAcNH2NHpi100A_Q, -2690.5161, -1635.2185, -2245.3125, -2568.9368, -610.0939, -933.7182, 323.6243
                                       S66x8_3194_62PentaneAcNH2200A_Q, -2689.5374, -1635.3330, -2244.7949, -2567.9535, -609.4619, -932.6205, 323.1586
                                         S66x8_2774_10MeNH2MeNH2105A_Q, -1719.8623, -1160.4017, -1483.8398, -1667.2449, -323.4382, -506.8432, 183.4050
                                       S66x8_2821_16PeptideWater100A_Q, -804.8901, -473.8382, -665.2276, -764.8161, -191.3894, -290.9778,  99.5884
                                    S66x8_3136_55BenzeneMeOHOHpi125A_Q, -1546.6592, -974.8832, -1305.4412, -1485.7090, -330.5580, -510.8258, 180.2678
                                        S66x8_2754_07MeOHPeptide200A_Q, -3444.1081, -2141.7345, -2894.6692, -3298.3083, -752.9347, -1156.5738, 403.6391
                                     S66x8_2957_33PyridineEthene100A_Q, -1485.0090, -1005.5565, -1282.7400, -1443.5249, -277.1835, -437.9684, 160.7849
                               S66x8_2893_25PyridinePyridinepipi100A_Q, -3527.6258, -2152.1638, -2947.3527, -3369.1670, -795.1890, -1217.0032, 421.8142
                                      S66x8_3058_45EthynePentane200A_Q, -4089.8428, -2824.6444, -3556.0872, -3974.1189, -731.4429, -1149.4745, 418.0316
                                      S66x8_3021_41UracilPentane100A_Q, -4090.8887, -2824.5964, -3556.6716, -3975.1600, -732.0752, -1150.5636, 418.4883
                                   S66x8_2900_26UracilUracilpipi095A_Q, -4475.2727, -2474.1908, -3631.0663, -4219.9527, -1156.8754, -1745.7618, 588.8864
                                     S66x8_2955_33PyridineEthene090A_Q, -1485.2831, -1005.5584, -1282.8993, -1443.8029, -277.3409, -438.2445, 160.9036
                                       S66x8_2954_32UracilEthyne200A_Q, -1147.6201, -711.4474, -963.6097, -1105.5306, -252.1623, -394.0832, 141.9209
                                          S66x8_2713_02WaterMeOH150A_Q, -1546.6247, -974.8631, -1305.4127, -1485.7418, -330.5497, -510.8787, 180.3291
                                         S66x8_2771_10MeNH2MeNH2090A_Q, -1720.1657, -1160.4008, -1484.0149, -1667.5482, -323.6141, -507.1474, 183.5333
                                 S66x8_2927_29PyridineUracilpipi110A_Q, -4474.2870, -2474.6498, -3630.6900, -4218.9382, -1156.0402, -1744.2885, 588.2482
                           S66x8_3002_38CyclopentaneCyclopentane200A_Q, -3786.0688, -2556.0029, -3267.1347, -3666.4100, -711.1319, -1110.4071, 399.2752
                                      S66x8_3022_41UracilPentane105A_Q, -4090.6554, -2824.5898, -3556.5340, -3974.9363, -731.9442, -1150.3465, 418.4023
                                 S66x8_3077_48PyridinePyridineTS100A_Q, -3526.9716, -2152.1454, -2946.9668, -3368.5201, -794.8214, -1216.3747, 421.5533
                                 S66x8_2886_24BenzeneBenzenepipi105A_Q, -3620.3217, -2279.1563, -3054.5175, -3471.1383, -775.3613, -1191.9821, 416.6208
                                   S66x8_3143_56BenzeneMeNH2NHpi110A_Q, -1719.2659, -1160.3529, -1483.4745, -1666.5868, -323.1216, -506.2340, 183.1124
                                     S66x8_3211_65PyridineEthyne090A_Q, -1148.3387, -711.3102, -963.9673, -1106.2508, -252.6571, -394.9407, 142.2835
                                   S66x8_3118_53BenzeneAcNH2NHpi105A_Q, -2690.3811, -1635.2132, -2245.2321, -2568.7634, -610.0189, -933.5503, 323.5313
                                     S66x8_2969_34PentanePentane150A_Q, -4090.3568, -2824.7105, -3556.4123, -3974.6409, -731.7018, -1149.9304, 418.2287
                                          S66x8_2769_09MeNH2MeOH150A_Q, -1546.4899, -974.9035, -1305.3519, -1485.5856, -330.4484, -510.6821, 180.2337
                                     S66x8_2965_34PentanePentane100A_Q, -4091.3223, -2824.6611, -3556.9496, -3975.5775, -732.2885, -1150.9164, 418.6279
                                     S66x8_3177_60EthyneAcOHOHpi150A_Q, -2521.1210, -1453.0851, -2070.5434, -2391.2259, -617.4583, -938.1408, 320.6826
                                 S66x8_3153_57BenzenePeptideNHpi150A_Q, -3444.5502, -2141.5970, -2894.8668, -3298.5744, -753.2698, -1156.9774, 403.7076
                                     S66x8_2815_15PeptidePeptide110A_Q, -3445.6876, -2141.4343, -2895.4558, -3299.6689, -754.0214, -1158.2345, 404.2131
                                     S66x8_2829_17UracilUracilBP100A_Q, -4474.4968, -2473.6703, -3630.3981, -4218.9709, -1156.7278, -1745.3006, 588.5728
                                 S66x8_2887_24BenzeneBenzenepipi110A_Q, -3620.1460, -2279.1495, -3054.4131, -3470.9698, -775.2636, -1191.8203, 416.5567
                                   S66x8_3140_56BenzeneMeNH2NHpi095A_Q, -1719.5171, -1160.3628, -1483.6239, -1666.8425, -323.2611, -506.4797, 183.2186
                                         S66x8_2870_22AcOHUracil105A_Q, -4474.2711, -2473.4772, -3630.1862, -4218.7205, -1156.7090, -1745.2433, 588.5343
                                        S66x8_3180_61PentaneAcOH095A_Q, -2522.8429, -1453.1680, -2071.5738, -2392.9514, -618.4058, -939.7833, 321.3776
                                     S66x8_3217_65PyridineEthyne150A_Q, -1147.7526, -711.3073, -963.6273, -1105.6487, -252.3199, -394.3414, 142.0215
                               S66x8_2896_25PyridinePyridinepipi125A_Q, -3526.8964, -2152.1786, -2946.9373, -3368.4526, -794.7587, -1216.2740, 421.5153
                                   S66x8_3074_47BenzeneBenzeneTS200A_Q, -3619.7546, -2279.2693, -3054.2374, -3470.4922, -774.9680, -1191.2229, 416.2548
                                      S66x8_3204_64PeptideEthene095A_Q, -1485.3433, -1005.5280, -1282.9212, -1443.8662, -277.3932, -438.3381, 160.9450
                                 S66x8_3033_42UracilCyclopentane150A_Q, -3786.1175, -2555.9667, -3267.1476, -3666.4884, -711.1809, -1110.5217, 399.3407
                                   S66x8_3146_56BenzeneMeNH2NHpi200A_Q, -1719.0367, -1160.3639, -1483.3466, -1666.3637, -322.9827, -505.9998, 183.0171
                                      S66x8_3207_64PeptideEthene110A_Q, -1485.0900, -1005.5250, -1282.7735, -1443.6089, -277.2485, -438.0839, 160.8354
                                       S66x8_2941_31UracilEthene100A_Q, -1485.0863, -1005.5237, -1282.7708, -1443.5982, -277.2471, -438.0745, 160.8274
                                   S66x8_2905_26UracilUracilpipi150A_Q, -4473.1773, -2474.2047, -3629.8607, -4217.7937, -1155.6560, -1743.5891, 587.9330
                                 S66x8_3027_42UracilCyclopentane090A_Q, -3787.0444, -2555.9688, -3267.6844, -3667.3494, -711.7156, -1111.3806, 399.6650
                                    S66x8_3138_55BenzeneMeOHOHpi200A_Q, -1546.3390, -974.8787, -1305.2541, -1485.3974, -330.3755, -510.5187, 180.1433
                                  S66x8_3094_50BenzeneEthyneCHpi105A_Q, -1148.3867, -711.4868, -964.0695, -1106.3158, -252.5828, -394.8290, 142.2463
                                       S66x8_2819_16PeptideWater090A_Q, -805.2584, -473.8383, -665.4406, -765.1888, -191.6022, -291.3504,  99.7482
                                S66x8_3155_58PyridinePyridineCHN090A_Q, -3527.5335, -2152.1612, -2947.2983, -3369.0530, -795.1371, -1216.8918, 421.7547
                                     S66x8_3173_60EthyneAcOHOHpi100A_Q, -2522.0397, -1453.0919, -2071.0773, -2392.0834, -617.9855, -938.9915, 321.0060
                                       S66x8_2820_16PeptideWater095A_Q, -805.0436, -473.8368, -665.3157, -764.9696, -191.4789, -291.1328,  99.6539
                                       S66x8_2728_04WaterPeptide125A_Q, -3445.0378, -2141.4073, -2895.0687, -3298.9879, -753.6614, -1157.5805, 403.9191
                                      S66x8_3051_45EthynePentane090A_Q, -4090.5830, -2824.6306, -3556.5093, -3974.8402, -731.8788, -1150.2097, 418.3309
                                       S66x8_2951_32UracilEthyne110A_Q, -1148.4385, -711.4538, -964.0856, -1106.3769, -252.6318, -394.9232, 142.2914
                                   S66x8_3115_53BenzeneAcNH2NHpi090A_Q, -2690.5259, -1635.2021, -2245.3112, -2568.9680, -610.1091, -933.7659, 323.6568
                                        S66x8_2748_07MeOHPeptide095A_Q, -3445.3900, -2141.7100, -2895.4000, -3299.5736, -753.6900, -1157.8636, 404.1736
                                     S66x8_2961_33PyridineEthene150A_Q, -1484.5944, -1005.5545, -1282.4995, -1443.1092, -276.9449, -437.5547, 160.6098
                                       S66x8_2786_11MeNH2Peptide200A_Q, -3444.0240, -2141.8502, -2894.6694, -3298.2529, -752.8192, -1156.4027, 403.5835
                                           S66x8_2856_20AcOHAcOH125A_Q, -2521.3857, -1451.4212, -2069.9944, -2391.2803, -618.5732, -939.8591, 321.2859
                                          S66x8_2766_09MeNH2MeOH105A_Q, -1547.3815, -974.9157, -1305.8725, -1486.4997, -330.9568, -511.5841, 180.6272
                                      S66x8_2933_30BenzeneEthene100A_Q, -1484.9853, -1005.5762, -1282.7346, -1443.5031, -277.1584, -437.9269, 160.7685
                                     S66x8_3099_51EthyneEthyneTS090A_Q, -1148.1525, -711.5323, -963.9533, -1106.0845, -252.4211, -394.5522, 142.1312
                                        S66x8_3195_63BenzeneAcOH090A_Q, -2522.2378, -1453.0292, -2071.1654, -2392.2421, -618.1362, -939.2129, 321.0766
                                 S66x8_3028_42UracilCyclopentane095A_Q, -3786.9487, -2555.9609, -3267.6257, -3667.1525, -711.6648, -1111.1917, 399.5268
                                           S66x8_2737_05MeOHMeOH150A_Q, -1546.7009, -974.8825, -1305.4650, -1485.8226, -330.5826, -510.9402, 180.3576
                                  S66x8_3013_40BenzeneNeopentane100A_Q, -4098.1599, -2824.7125, -3560.9242, -3979.6356, -736.2118, -1154.9231, 418.7114
                                      S66x8_3043_44EthenePentane090A_Q, -4091.0501, -2824.6937, -3556.8060, -3975.2919, -732.1123, -1150.5982, 418.4859
                                         S66x8_2791_12MeNH2Water110A_Q, -804.1071, -473.4373, -664.6058, -763.9679, -191.1685, -290.5306,  99.3621
                                        S66x8_2799_13PeptideMeOH110A_Q, -1547.6428, -974.9225, -1306.0264, -1486.7767, -331.1040, -511.8543, 180.7503
                                       S66x8_2846_19MeOHPyridine105A_Q, -3527.5310, -2152.3094, -2947.3594, -3369.0717, -795.0500, -1216.7623, 421.7122
                                   S66x8_3041_43UracilNeopentane150A_Q, -4098.0952, -2824.7344, -3560.8961, -3979.5689, -736.1617, -1154.8345, 418.6728
                                    S66x8_3112_52BenzeneAcOHOHpi125A_Q, -2521.6501, -1453.1212, -2070.8645, -2391.7646, -617.7433, -938.6434, 320.9001
                                  S66x8_2916_28BenzeneUracilpipi095A_Q, -4475.3915, -2474.7707, -3631.3796, -4220.0380, -1156.6089, -1745.2673, 588.6584
                                      S66x8_3052_45EthynePentane095A_Q, -4090.4358, -2824.6263, -3556.4224, -3974.6983, -731.7961, -1150.0719, 418.2758
                                     S66x8_2958_33PyridineEthene105A_Q, -1484.9019, -1005.5557, -1282.6777, -1443.4164, -277.1220, -437.8607, 160.7387
                                  S66x8_2921_28BenzeneUracilpipi150A_Q, -4473.2937, -2474.7778, -3630.1698, -4218.0329, -1155.3920, -1743.2550, 587.8631
                                  S66x8_3086_49BenzenePyridineTS105A_Q, -3526.8860, -2152.1657, -2946.9259, -3368.4399, -794.7602, -1216.2742, 421.5140
                                        S66x8_2802_13PeptideMeOH200A_Q, -1546.4361, -974.9224, -1305.3287, -1485.5535, -330.4064, -510.6311, 180.2248
                               S66x8_2982_36NeopentaneNeopentane105A_Q, -4098.5660, -2824.7739, -3561.1850, -3980.0563, -736.4111, -1155.2824, 418.8713
                                         S66x8_2718_03WaterMeNH2105A_Q, -1720.1264, -1160.4589, -1484.0166, -1667.5164, -323.5578, -507.0575, 183.4998
                                     S66x8_2816_15PeptidePeptide125A_Q, -3445.1218, -2141.4201, -2895.1226, -3299.1266, -753.7026, -1157.7065, 404.0039
                                  S66x8_2915_28BenzeneUracilpipi090A_Q, -4476.1384, -2474.7735, -3631.8126, -4220.6883, -1157.0391, -1745.9148, 588.8758
                                       S66x8_2948_32UracilEthyne095A_Q, -1148.8413, -711.4560, -964.3194, -1106.7777, -252.8634, -395.3217, 142.4583
                                  S66x8_3089_49BenzenePyridineTS150A_Q, -3526.8112, -2152.2320, -2946.9106, -3368.3239, -794.6786, -1216.0919, 421.4133
                                     S66x8_2827_17UracilUracilBP090A_Q, -4475.1298, -2473.6904, -3630.7725, -4219.5677, -1157.0821, -1745.8773, 588.7951
                                S66x8_3156_58PyridinePyridineCHN095A_Q, -3527.3574, -2152.1631, -2947.1973, -3368.8961, -795.0342, -1216.7330, 421.6988
                                           S66x8_2855_20AcOHAcOH110A_Q, -2521.6303, -1451.4226, -2070.1364, -2391.5019, -618.7138, -940.0793, 321.3655
                                     S66x8_3066_46PeptidePentane200A_Q, -4089.9296, -2824.6384, -3556.1349, -3974.2183, -731.4965, -1149.5798, 418.0834
                                       S66x8_2781_11MeNH2Peptide100A_Q, -3445.2842, -2141.8399, -2895.3936, -3299.4942, -753.5537, -1157.6543, 404.1006
                                S66x8_3157_58PyridinePyridineCHN100A_Q, -3526.9962, -2152.1471, -2946.9818, -3368.5607, -794.8346, -1216.4135, 421.5789
                                      S66x8_3056_45EthynePentane125A_Q, -4090.1560, -2824.6473, -3556.2695, -3974.4228, -731.6222, -1149.7755, 418.1533
                                 S66x8_3034_42UracilCyclopentane200A_Q, -3786.0545, -2555.9918, -3267.1218, -3666.4150, -711.1300, -1110.4231, 399.2931
                                  S66x8_3095_50BenzeneEthyneCHpi110A_Q, -1148.2912, -711.4863, -964.0141, -1106.2174, -252.5278, -394.7311, 142.2032
                                      S66x8_2842_18WaterPyridine200A_Q, -3526.6181, -2152.3185, -2946.8355, -3368.1862, -794.5170, -1215.8677, 421.3507
                                   S66x8_2904_26UracilUracilpipi125A_Q, -4473.7530, -2474.2026, -3630.1927, -4218.4490, -1155.9900, -1744.2464, 588.2563
                                          S66x8_2759_08MeOHWater110A_Q, -804.7804, -473.8229, -665.1577, -764.7050, -191.3348, -290.8822,  99.5474
                                          S66x8_2739_06MeOHMeNH2090A_Q, -1720.4599, -1160.4173, -1484.1919, -1667.8563, -323.7747, -507.4390, 183.6643
                                   S66x8_3040_43UracilNeopentane125A_Q, -4098.1699, -2824.7160, -3560.9315, -3979.6516, -736.2155, -1154.9356, 418.7201
                                       S66x8_2727_04WaterPeptide110A_Q, -3445.5573, -2141.4294, -2895.3783, -3299.4932, -753.9489, -1158.0638, 404.1149
                                       S66x8_2940_31UracilEthene095A_Q, -1485.2121, -1005.5249, -1282.8441, -1443.7318, -277.3192, -438.2069, 160.8877
                                     S66x8_2831_17UracilUracilBP110A_Q, -4474.2256, -2473.6786, -3630.2448, -4218.7230, -1156.5662, -1745.0443, 588.4781
                                       S66x8_2809_14PeptideMeNH2150A_Q, -1719.2665, -1160.3902, -1483.4906, -1666.7084, -323.1004, -506.3182, 183.2179
                               S66x8_2892_25PyridinePyridinepipi095A_Q, -3527.7338, -2152.1704, -2947.4180, -3369.2984, -795.2476, -1217.1280, 421.8805
                                       S66x8_3188_62PentaneAcNH2095A_Q, -2691.5879, -1635.3181, -2245.9741, -2569.9963, -610.6560, -934.6783, 324.0222
                                        S66x8_3183_61PentaneAcOH110A_Q, -2522.3417, -1453.1838, -2071.2907, -2392.4472, -618.1069, -939.2634, 321.1565
                                S66x8_2907_27BenzenePyridinepipi090A_Q, -3527.8762, -2152.1926, -2947.5097, -3369.4447, -795.3171, -1217.2521, 421.9350
                                     S66x8_2959_33PyridineEthene110A_Q, -1484.8107, -1005.5550, -1282.6247, -1443.3226, -277.0697, -437.7676, 160.6979
                                  S66x8_2920_28BenzeneUracilpipi125A_Q, -4473.8063, -2474.7629, -3630.4599, -4218.5245, -1155.6970, -1743.7616, 588.0646
                                S66x8_3010_39BenzeneCyclopentane200A_Q, -3786.1163, -2555.9734, -3267.1497, -3666.4525, -711.1764, -1110.4791, 399.3027
                                        S66x8_3182_61PentaneAcOH105A_Q, -2522.2685, -1453.1638, -2071.2399, -2392.3781, -618.0762, -939.2143, 321.1382
                                       S66x8_2822_16PeptideWater105A_Q, -804.7454, -473.8381, -665.1439, -764.6674, -191.3057, -290.8293,  99.5235
                                       S66x8_2784_11MeNH2Peptide125A_Q, -3444.5896, -2141.8426, -2894.9933, -3298.8018, -753.1506, -1156.9592, 403.8086
                                         S66x8_2721_03WaterMeNH2150A_Q, -1719.2264, -1160.4269, -1483.4828, -1666.6003, -323.0560, -506.1735, 183.1175
                                        S66x8_2798_13PeptideMeOH105A_Q, -1547.7807, -974.9220, -1306.1060, -1486.9126, -331.1839, -511.9906, 180.8067
                                      S66x8_2841_18WaterPyridine150A_Q, -3526.2328, -2152.2761, -2946.5948, -3367.8259, -794.3187, -1215.5498, 421.2310
                                     S66x8_3063_46PeptidePentane110A_Q, -4090.6041, -2824.5857, -3556.5026, -3974.8805, -731.9169, -1150.2948, 418.3779
                                 S66x8_2923_29PyridineUracilpipi090A_Q, -4475.8823, -2474.6524, -3631.6135, -4220.4831, -1156.9610, -1745.8307, 588.8697
                                         S66x8_2788_12MeNH2Water095A_Q, -804.3626, -473.4421, -664.7555, -764.2272, -191.3134, -290.7851,  99.4717
                                          S66x8_2711_02WaterMeOH110A_Q, -1547.5221, -974.8740, -1305.9362, -1486.6453, -331.0622, -511.7713, 180.7091
                           S66x8_2996_38CyclopentaneCyclopentane095A_Q, -3787.2055, -2555.9824, -3267.7832, -3667.4871, -711.8008, -1111.5047, 399.7039
                               S66x8_2986_36NeopentaneNeopentane200A_Q, -4097.8159, -2824.8048, -3560.7643, -3979.2977, -735.9595, -1154.4929, 418.5334
                                           S66x8_2857_20AcOHAcOH150A_Q, -2520.8181, -1451.4205, -2069.6660, -2390.7313, -618.2455, -939.3108, 321.0653
                               S66x8_2985_36NeopentaneNeopentane150A_Q, -4098.0764, -2824.8036, -3560.9144, -3979.5577, -736.1108, -1154.7541, 418.6433
                                S66x8_2909_27BenzenePyridinepipi100A_Q, -3527.4373, -2152.1880, -2947.2540, -3368.9904, -795.0660, -1216.8024, 421.7364
                                    S66x8_3108_52BenzeneAcOHOHpi095A_Q, -2521.7607, -1453.1090, -2070.9233, -2391.8447, -617.8143, -938.7358, 320.9215
                                 S66x8_3082_48PyridinePyridineTS200A_Q, -3526.5205, -2152.2056, -2946.7314, -3368.0890, -794.5258, -1215.8834, 421.3576
                               S66x8_2983_36NeopentaneNeopentane110A_Q, -4098.4434, -2824.7740, -3561.1141, -3979.9439, -736.3401, -1155.1699, 418.8298
                                     S66x8_2830_17UracilUracilBP105A_Q, -4474.1434, -2473.6568, -3630.1881, -4218.6583, -1156.5313, -1745.0015, 588.4701
                                     S66x8_3100_51EthyneEthyneTS095A_Q, -1148.0784, -711.5323, -963.9105, -1106.0102, -252.3783, -394.4780, 142.0997
                                      S66x8_3203_64PeptideEthene090A_Q, -1485.4546, -1005.5297, -1282.9863, -1443.9830, -277.4566, -438.4533, 160.9967
                                     S66x8_3168_59EthyneWaterCHO125A_Q, -803.9193, -473.8256, -664.6610, -763.8239, -190.8354, -289.9983,  99.1629
                                     S66x8_2828_17UracilUracilBP095A_Q, -4474.9162, -2473.6912, -3630.6494, -4219.3547, -1156.9582, -1745.6636, 588.7053
                                        S66x8_2882_23AcNH2Uracil200A_Q, -4472.1674, -2473.2022, -3628.8540, -4216.7390, -1155.6517, -1743.5368, 587.8850
                                        S66x8_3196_63BenzeneAcOH095A_Q, -2522.0029, -1453.0318, -2071.0307, -2392.0809, -617.9989, -939.0490, 321.0501
                                  S66x8_3087_49BenzenePyridineTS110A_Q, -3527.0606, -2152.2019, -2947.0421, -3368.6062, -794.8402, -1216.4043, 421.5641
                                   S66x8_3126_54BenzeneWaterOHpi105A_Q, -804.3651, -473.6890, -664.8611, -764.2808, -191.1721, -290.5917,  99.4197
                                      S66x8_3024_41UracilPentane125A_Q, -4090.2812, -2824.6167, -3556.3290, -3974.5774, -731.7123, -1149.9607, 418.2484
                                        S66x8_2876_23AcNH2Uracil095A_Q, -4474.2297, -2473.2446, -3630.0641, -4218.6767, -1156.8195, -1745.4321, 588.6126
                                   S66x8_3042_43UracilNeopentane200A_Q, -4097.8115, -2824.7351, -3560.7324, -3979.2790, -735.9973, -1154.5440, 418.5466
                                  S66x8_3096_50BenzeneEthyneCHpi125A_Q, -1148.0799, -711.4850, -963.8914, -1106.0021, -252.4064, -394.5171, 142.1107
                                     S66x8_2968_34PentanePentane125A_Q, -4090.5885, -2824.6818, -3556.5342, -3974.8676, -731.8523, -1150.1858, 418.3335
                                      S66x8_3222_66MeNH2Pyridine105A_Q, -3527.6973, -2152.2263, -2947.4205, -3369.2427, -795.1942, -1217.0164, 421.8222
                                S66x8_2908_27BenzenePyridinepipi095A_Q, -3527.9239, -2152.2051, -2947.5425, -3369.4489, -795.3374, -1217.2438, 421.9064
                                     S66x8_3176_60EthyneAcOHOHpi125A_Q, -2521.3956, -1453.0880, -2070.7033, -2391.5012, -617.6153, -938.4132, 320.7979
                                  S66x8_2917_28BenzeneUracilpipi100A_Q, -4475.2311, -2474.7814, -3631.2914, -4219.8937, -1156.5100, -1745.1123, 588.6023
                                         S66x8_2789_12MeNH2Water100A_Q, -804.3095, -473.4399, -664.7239, -764.1728, -191.2840, -290.7329,  99.4489
                                      S66x8_3047_44EthenePentane110A_Q, -4090.5517, -2824.7020, -3556.5214, -3974.8217, -731.8193, -1150.1197, 418.3003
                                        S66x8_2879_23AcNH2Uracil110A_Q, -4473.7298, -2473.2364, -3629.7717, -4218.2084, -1156.5352, -1744.9719, 588.4367
                                        S66x8_2749_07MeOHPeptide100A_Q, -3445.4017, -2141.7230, -2895.4122, -3299.5815, -753.6893, -1157.8585, 404.1693
                                          S66x8_2742_06MeOHMeNH2105A_Q, -1720.1537, -1160.4405, -1484.0247, -1667.5496, -323.5842, -507.1091, 183.5249
                                     S66x8_3166_59EthyneWaterCHO105A_Q, -804.3000, -473.8286, -664.8824, -764.2116, -191.0538, -290.3830,  99.3293
                                       S66x8_2807_14PeptideMeNH2110A_Q, -1720.2309, -1160.4167, -1484.0593, -1667.6350, -323.6426, -507.2183, 183.5757
                                 S66x8_3149_57BenzenePeptideNHpi100B_Q, -3621.2119, -2279.1148, -3055.0147, -3471.9741, -775.8999, -1192.8593, 416.9594
                                      S66x8_2838_18WaterPyridine105B_Q, -804.3045, -473.4709, -664.7341, -764.1683, -191.2632, -290.6974,  99.4343
                                           S66x8_2731_05MeOHMeOH090B_Q, -1547.1533, -974.7421, -1305.6673, -1486.1657, -330.9252, -511.4235, 180.4984
                                      S66x8_3050_44EthenePentane200B_Q, -1484.4924, -1005.5684, -1282.4464, -1443.0068, -276.8779, -437.4384, 160.5604
                             S66x8_2991_37CyclopentaneNeopentane110B_Q, -3786.6829, -2556.0693, -3267.5178, -3667.0298, -711.4485, -1110.9604, 399.5120
                                    S66x8_3109_52BenzeneAcOHOHpi100B_Q, -3620.5993, -2279.0960, -3054.6526, -3471.3740, -775.5566, -1192.2780, 416.7214
                                       S66x8_2725_04WaterPeptide100B_Q, -804.4662, -473.5180, -664.8475, -764.3448, -191.3294, -290.8267,  99.4973
                                       S66x8_3189_62PentaneAcNH2100B_Q, -4090.6737, -2824.6054, -3556.5511, -3974.9465, -731.9457, -1150.3410, 418.3954
                                      S66x8_3206_64PeptideEthene105B_Q, -3445.1122, -2141.6583, -2895.2176, -3299.1750, -753.5593, -1157.5167, 403.9574
                                       S66x8_2847_19MeOHPyridine110B_Q, -1546.6582, -974.4373, -1305.2525, -1485.6253, -330.8152, -511.1880, 180.3728
                                     S66x8_3214_65PyridineEthyne105B_Q, -3526.8132, -2152.2870, -2946.9350, -3368.3998, -794.6480, -1216.1129, 421.4649
                                  S66x8_2975_35NeopentanePentane110B_Q, -4090.7480, -2824.6870, -3556.6285, -3975.0249, -731.9415, -1150.3379, 418.3964
                                     S66x8_3163_59EthyneWaterCHO090B_Q, -1148.1982, -711.4479, -963.9442, -1106.1217, -252.4963, -394.6738, 142.1775
                                 S66x8_2888_24BenzeneBenzenepipi125B_Q, -3620.1074, -2279.1904, -3054.4080, -3470.8755, -775.2176, -1191.6851, 416.4675
                                         S66x8_2861_21AcNH2AcNH2100B_Q, -2690.9152, -1634.1345, -2245.0858, -2569.0910, -610.9513, -934.9565, 324.0052
                                   S66x8_3070_47BenzeneBenzeneTS105B_Q, -3620.2740, -2279.1476, -3054.4863, -3471.0652, -775.3387, -1191.9175, 416.5788
                                          S66x8_2755_08MeOHWater090B_Q, -1547.1311, -974.8122, -1305.6841, -1486.1557, -330.8719, -511.3435, 180.4716
                                       S66x8_2783_11MeNH2Peptide110B_Q, -1719.6106, -1160.3346, -1483.6660, -1666.9489, -323.3315, -506.6144, 183.2829
                                     S66x8_2963_34PentanePentane090B_Q, -4092.1526, -2824.6909, -3557.4422, -3976.3536, -732.7513, -1151.6627, 418.9114
                                         S66x8_2867_22AcOHUracil090B_Q, -2522.5297, -1451.4589, -2070.6717, -2392.4220, -619.2128, -940.9631, 321.7503
                                  S66x8_2919_28BenzeneUracilpipi110B_Q, -3620.5864, -2279.1193, -3054.6549, -3471.3889, -775.5357, -1192.2696, 416.7339
                                   S66x8_3067_47BenzeneBenzeneTS090B_Q, -3621.4946, -2279.1841, -3055.2073, -3472.2015, -776.0233, -1193.0175, 416.9942
                                   S66x8_3124_54BenzeneWaterOHpi095B_Q, -3620.4599, -2279.1493, -3054.5945, -3471.2316, -775.4452, -1192.0824, 416.6371
                                     S66x8_3172_60EthyneAcOHOHpi095B_Q, -1148.9378, -711.3778, -964.3422, -1106.8641, -252.9644, -395.4863, 142.5219
                                  S66x8_3088_49BenzenePyridineTS125B_Q, -3619.7538, -2279.1197, -3054.1738, -3470.5562, -775.0541, -1191.4364, 416.3824
                                   S66x8_3139_56BenzeneMeNH2NHpi090B_Q, -3621.4620, -2279.1819, -3055.1876, -3472.1932, -776.0057, -1193.0113, 417.0056
                                S66x8_2914_27BenzenePyridinepipi200B_Q, -3619.7402, -2279.2770, -3054.2323, -3470.4782, -774.9553, -1191.2012, 416.2459
                                        S66x8_3179_61PentaneAcOH090B_Q, -4091.0217, -2824.6564, -3556.7738, -3975.2921, -732.1174, -1150.6357, 418.5183
                               S66x8_2898_25PyridinePyridinepipi200B_Q, -3526.3781, -2152.2184, -2946.6545, -3367.9428, -794.4361, -1215.7244, 421.2883
                                       S66x8_2844_19MeOHPyridine095B_Q, -1546.8844, -974.4390, -1305.3840, -1485.8478, -330.9450, -511.4088, 180.4638
                                      S66x8_2840_18WaterPyridine125B_Q, -803.9872, -473.4688, -664.5497, -763.8445, -191.0809, -290.3757,  99.2948
                                        S66x8_2878_23AcNH2Uracil105B_Q, -2690.8530, -1634.0413, -2245.0106, -2568.9956, -610.9693, -934.9543, 323.9850
                                     S66x8_3101_51EthyneEthyneTS100B_Q, -1148.1773, -711.5585, -963.9788, -1106.1079, -252.4202, -394.5494, 142.1292
                                       S66x8_2810_14PeptideMeNH2200B_Q, -3443.8549, -2141.5901, -2894.4620, -3298.0694, -752.8718, -1156.4793, 403.6074
                                S66x8_3008_39BenzeneCyclopentane125B_Q, -3619.9446, -2279.1183, -3054.2835, -3470.7706, -775.1652, -1191.6522, 416.4871
                               S66x8_2979_36NeopentaneNeopentane090B_Q, -4098.2530, -2824.7308, -3560.9858, -3979.6924, -736.2550, -1154.9616, 418.7066
                                          S66x8_2746_06MeOHMeNH2200B_Q, -1546.3192, -974.4142, -1305.0468, -1485.2907, -330.6325, -510.8765, 180.2439
                                         S66x8_2699_01WaterWater090B_Q, -804.3985, -473.6915, -664.8815, -764.2893, -191.1900, -290.5979,  99.4078
                                     S66x8_2833_17UracilUracilBP150B_Q, -4473.1431, -2473.4899, -3629.5394, -4217.7033, -1156.0495, -1744.2134, 588.1639
                                         S66x8_2704_01WaterWater125B_Q, -803.8729, -473.6804, -664.5729, -763.7537, -190.8925, -290.0733,  99.1808
                                           S66x8_2734_05MeOHMeOH105B_Q, -1546.9541, -974.7418, -1305.5520, -1485.9729, -330.8102, -511.2311, 180.4209
                                     S66x8_3105_51EthyneEthyneTS150B_Q, -1147.6942, -711.5566, -963.6986, -1105.6177, -252.1420, -394.0611, 141.9191
                               S66x8_2980_36NeopentaneNeopentane095B_Q, -4098.0459, -2824.7243, -3560.8634, -3979.5047, -736.1391, -1154.7805, 418.6414
                                           S66x8_2852_20AcOHAcOH095B_Q, -2522.5361, -1451.4498, -2070.6715, -2392.3964, -619.2218, -940.9466, 321.7249
                                          S66x8_2770_09MeNH2MeOH200B_Q, -1719.0983, -1160.3934, -1483.3946, -1666.4193, -323.0013, -506.0259, 183.0246
                                     S66x8_2814_15PeptidePeptide105B_Q, -3444.4836, -2141.1429, -2894.6367, -3298.4123, -753.4938, -1157.2694, 403.7755
                                      S66x8_2835_18WaterPyridine090B_Q, -804.4271, -473.4712, -664.8051, -764.2930, -191.3339, -290.8219,  99.4879
                                     S66x8_3174_60EthyneAcOHOHpi105B_Q, -1148.5997, -711.3775, -964.1466, -1106.5195, -252.7690, -395.1420, 142.3729
                                S66x8_3004_39BenzeneCyclopentane095B_Q, -3621.9738, -2279.1993, -3055.4908, -3472.7018, -776.2915, -1193.5025, 417.2110
                                     S66x8_2812_15PeptidePeptide095B_Q, -3444.6082, -2141.1359, -2894.7058, -3298.5222, -753.5700, -1157.3863, 403.8164
                                     S66x8_3064_46PeptidePentane125B_Q, -3444.6967, -2141.5549, -2894.9338, -3298.7325, -753.3788, -1157.1776, 403.7987
                                         S66x8_2794_12MeNH2Water200B_Q, -1718.9897, -1160.4364, -1483.3500, -1666.3595, -322.9136, -505.9231, 183.0095
                                          S66x8_2765_09MeNH2MeOH100B_Q, -1719.2308, -1160.3778, -1483.4647, -1666.5498, -323.0869, -506.1720, 183.0851
                                   S66x8_3119_53BenzeneAcNH2NHpi110B_Q, -3620.3866, -2279.1583, -3054.5559, -3471.1481, -775.3976, -1191.9898, 416.5922
                                  S66x8_3092_50BenzeneEthyneCHpi095B_Q, -3620.6410, -2279.1547, -3054.7015, -3471.3842, -775.5468, -1192.2295, 416.6827
                                S66x8_3162_58PyridinePyridineCHN200B_Q, -3526.2291, -2152.1337, -2946.5326, -3367.7999, -794.3989, -1215.6662, 421.2672
                                   S66x8_3071_47BenzeneBenzeneTS110B_Q, -3619.9936, -2279.1352, -3054.3190, -3470.8036, -775.1838, -1191.6684, 416.4847
                                      S66x8_3054_45EthynePentane105B_Q, -1148.6422, -711.5490, -964.2435, -1106.5883, -252.6945, -395.0393, 142.3448
                                       S66x8_2779_11MeNH2Peptide090B_Q, -1720.0710, -1160.3457, -1483.9369, -1667.4117, -323.5912, -507.0660, 183.4748
                                     S66x8_2967_34PentanePentane110B_Q, -4090.7984, -2824.6444, -3556.6397, -3975.0791, -731.9953, -1150.4348, 418.4395
                                       S66x8_2949_32UracilEthyne100B_Q, -4473.8048, -2474.7036, -3630.4340, -4218.4521, -1155.7304, -1743.7485, 588.0181
                                     S66x8_2832_17UracilUracilBP125B_Q, -4473.7439, -2473.5024, -3629.8920, -4218.2809, -1156.3896, -1744.7785, 588.3889
                                 S66x8_2885_24BenzeneBenzenepipi100B_Q, -3620.6514, -2279.1699, -3054.7139, -3471.4417, -775.5440, -1192.2718, 416.7278
                                     S66x8_2818_15PeptidePeptide200B_Q, -3444.3189, -2141.1998, -2894.5655, -3298.2416, -753.3657, -1157.0418, 403.6761
                                 S66x8_3030_42UracilCyclopentane105B_Q, -4475.3711, -2474.7971, -3631.3789, -4220.0570, -1156.5818, -1745.2599, 588.6781
                                   S66x8_3123_54BenzeneWaterOHpi090B_Q, -3620.6609, -2279.1356, -3054.7049, -3471.4338, -775.5693, -1192.2982, 416.7289
                                   S66x8_2899_26UracilUracilpipi090B_Q, -4476.0137, -2474.2022, -3631.4995, -4220.6017, -1157.2973, -1746.3995, 589.1022
                                S66x8_2912_27BenzenePyridinepipi125B_Q, -3620.2517, -2279.1984, -3054.4948, -3471.0101, -775.2964, -1191.8116, 416.5152
                                     S66x8_2962_33PyridineEthene200B_Q, -3526.1718, -2152.2749, -2946.5590, -3367.7542, -794.2841, -1215.4793, 421.1951
                                      S66x8_2935_30BenzeneEthene110B_Q, -3619.6240, -2279.1709, -3054.1204, -3470.4638, -774.9495, -1191.2929, 416.3435
                                   S66x8_2903_26UracilUracilpipi110B_Q, -4474.5780, -2474.2066, -3630.6713, -4219.1987, -1156.4647, -1744.9921, 588.5274
                                  S66x8_2918_28BenzeneUracilpipi105B_Q, -3620.7317, -2279.1228, -3054.7405, -3471.5395, -775.6176, -1192.4167, 416.7990
                                         S66x8_2790_12MeNH2Water105B_Q, -1720.0720, -1160.4437, -1483.9788, -1667.4741, -323.5351, -507.0305, 183.4953
                                  S66x8_3090_49BenzenePyridineTS200B_Q, -3619.6961, -2279.2340, -3054.1886, -3470.4463, -774.9546, -1191.2123, 416.2577
                                 S66x8_3148_57BenzenePeptideNHpi095B_Q, -3621.6990, -2279.1266, -3055.3013, -3472.4345, -776.1746, -1193.3078, 417.1332
                                         S66x8_2702_01WaterWater105B_Q, -804.1741, -473.6861, -664.7495, -764.0609, -191.0634, -290.3749,  99.3115
                                       S66x8_2785_11MeNH2Peptide150B_Q, -1719.0908, -1160.3310, -1483.3640, -1666.4198, -323.0330, -506.0888, 183.0558
                                  S66x8_3018_40BenzeneNeopentane200B_Q, -3619.8399, -2279.2857, -3054.2936, -3470.5760, -775.0079, -1191.2903, 416.2824
                                       S66x8_2729_04WaterPeptide150B_Q, -803.8406, -473.5087, -664.4819, -763.7028, -190.9731, -290.1940,  99.2209
                             S66x8_2987_37CyclopentaneNeopentane090B_Q, -3787.1507, -2556.0060, -3267.7616, -3667.4480, -711.7556, -1111.4421, 399.6865
                                      S66x8_3220_66MeNH2Pyridine095B_Q, -1719.5336, -1160.3517, -1483.6287, -1666.8616, -323.2770, -506.5098, 183.2328
                                         S66x8_2778_10MeNH2MeNH2200B_Q, -1719.0922, -1160.3520, -1483.3737, -1666.4112, -323.0217, -506.0592, 183.0375
                                         S66x8_2706_01WaterWater200B_Q, -803.5231, -473.6713, -664.3669, -763.3985, -190.6956, -289.7272,  99.0316
                                  S66x8_3093_50BenzeneEthyneCHpi100B_Q, -3620.2955, -2279.1431, -3054.4968, -3471.0568, -775.3538, -1191.9137, 416.5600
                                      S66x8_2839_18WaterPyridine110B_Q, -804.2167, -473.4694, -664.6827, -764.0786, -191.2133, -290.6093,  99.3960
                                     S66x8_3061_46PeptidePentane100B_Q, -3445.8228, -2141.5656, -2895.5893, -3299.8369, -754.0237, -1158.2713, 404.2477
                                          S66x8_2709_02WaterMeOH100B_Q, -804.3775, -473.6464, -664.8503, -764.2630, -191.2039, -290.6166,  99.4127
                                     S66x8_3102_51EthyneEthyneTS105B_Q, -1148.0796, -711.5584, -963.9222, -1106.0088, -252.3638, -394.4504, 142.0866
                                     S66x8_2956_33PyridineEthene095B_Q, -3526.9705, -2152.2205, -2946.9978, -3368.5420, -794.7773, -1216.3215, 421.5442
                                     S66x8_3062_46PeptidePentane105B_Q, -3445.7741, -2141.5759, -2895.5655, -3299.7714, -753.9895, -1158.1954, 404.2059
                                   S66x8_3130_54BenzeneWaterOHpi200B_Q, -3619.4031, -2279.1545, -3053.9857, -3470.1922, -774.8312, -1191.0378, 416.2065
                                   S66x8_3116_53BenzeneAcNH2NHpi095B_Q, -3620.8585, -2279.1633, -3054.8308, -3471.6000, -775.6676, -1192.4367, 416.7691
                               S66x8_2981_36NeopentaneNeopentane100B_Q, -4098.6975, -2824.7746, -3561.2613, -3980.1828, -736.4867, -1155.4082, 418.9215
                                      S66x8_3057_45EthynePentane150B_Q, -1147.8746, -711.5441, -963.7977, -1105.8001, -252.2536, -394.2560, 142.0024
                                   S66x8_3037_43UracilNeopentane100B_Q, -4475.0118, -2474.7548, -3631.1534, -4219.7100, -1156.3986, -1744.9553, 588.5567
                                       S66x8_2805_14PeptideMeNH2100B_Q, -3444.5050, -2141.5953, -2894.8399, -3298.6911, -753.2447, -1157.0958, 403.8511
                                        S66x8_2795_13PeptideMeOH090B_Q, -3444.8981, -2141.8744, -2895.1850, -3299.1070, -753.3106, -1157.2326, 403.9221
                                           S66x8_2738_05MeOHMeOH200B_Q, -1546.3691, -974.7336, -1305.2103, -1485.3943, -330.4767, -510.6607, 180.1839
                                      S66x8_3223_66MeNH2Pyridine110B_Q, -1719.3998, -1160.3509, -1483.5510, -1666.7281, -323.2001, -506.3772, 183.1771
                                     S66x8_2970_34PentanePentane200B_Q, -4089.9552, -2824.7010, -3556.1761, -3974.2573, -731.4751, -1149.5563, 418.0812
                                      S66x8_2932_30BenzeneEthene095B_Q, -3620.3403, -2279.2091, -3054.5506, -3471.1311, -775.3415, -1191.9220, 416.5805
                                    S66x8_3110_52BenzeneAcOHOHpi105B_Q, -3620.4069, -2279.0969, -3054.5417, -3471.1829, -775.4448, -1192.0860, 416.6412
                                 S66x8_3078_48PyridinePyridineTS105B_Q, -3527.6367, -2152.1911, -2947.3705, -3369.1717, -795.1795, -1216.9806, 421.8011
                                       S66x8_2803_14PeptideMeNH2090B_Q, -3444.6031, -2141.5922, -2894.8954, -3298.7842, -753.3032, -1157.1920, 403.8888
                                      S66x8_3023_41UracilPentane110B_Q, -4475.1220, -2474.7690, -3631.2231, -4219.8217, -1156.4540, -1745.0527, 588.5987
                                           S66x8_2733_05MeOHMeOH100B_Q, -1547.0926, -974.7482, -1305.6348, -1486.1098, -330.8866, -511.3616, 180.4750
                                S66x8_3159_58PyridinePyridineCHN110B_Q, -3526.5359, -2152.1265, -2946.7070, -3368.1142, -794.5805, -1215.9877, 421.4073
                           S66x8_2997_38CyclopentaneCyclopentane100B_Q, -3787.1214, -2555.9752, -3267.7316, -3667.4218, -711.7564, -1111.4465, 399.6901
                                 S66x8_3031_42UracilCyclopentane110B_Q, -4474.9182, -2474.7842, -3631.1117, -4219.6202, -1156.3275, -1744.8360, 588.5085
                                     S66x8_3103_51EthyneEthyneTS110B_Q, -1147.9980, -711.5583, -963.8750, -1105.9263, -252.3167, -394.3680, 142.0513
                                           S66x8_2735_05MeOHMeOH110B_Q, -1546.8331, -974.7376, -1305.4803, -1485.8523, -330.7427, -511.1147, 180.3720
                                   S66x8_3129_54BenzeneWaterOHpi150B_Q, -3619.8401, -2279.1990, -3054.2571, -3470.6035, -775.0581, -1191.4045, 416.3464
                                S66x8_3161_58PyridinePyridineCHN150B_Q, -3526.1978, -2152.1225, -2946.5098, -3367.7689, -794.3873, -1215.6465, 421.2592
                             S66x8_2990_37CyclopentaneNeopentane105B_Q, -3786.8600, -2556.0741, -3267.6222, -3667.1937, -711.5481, -1111.1196, 399.5715
                                          S66x8_2744_06MeOHMeNH2125B_Q, -1546.6214, -974.4313, -1305.2287, -1485.5934, -330.7975, -511.1622, 180.3647
                                S66x8_3005_39BenzeneCyclopentane100B_Q, -3621.4773, -2279.1866, -3055.1984, -3472.2347, -776.0118, -1193.0480, 417.0362
                                       S66x8_3193_62PentaneAcNH2150B_Q, -4090.2140, -2824.6474, -3556.3031, -3974.4980, -731.6557, -1149.8506, 418.1949
                                         S66x8_2701_01WaterWater100B_Q, -804.1847, -473.6871, -664.7560, -764.0716, -191.0689, -290.3845,  99.3155
                                  S66x8_2974_35NeopentanePentane105B_Q, -4090.7436, -2824.6611, -3556.6150, -3975.0191, -731.9539, -1150.3579, 418.4040
                                  S66x8_3098_50BenzeneEthyneCHpi200B_Q, -3619.5627, -2279.2161, -3054.1040, -3470.3343, -774.8879, -1191.1182, 416.2303
                                          S66x8_2758_08MeOHWater105B_Q, -1546.7346, -974.7983, -1305.4490, -1485.7635, -330.6507, -510.9652, 180.3145
                                       S66x8_2950_32UracilEthyne105B_Q, -4473.4693, -2474.6998, -3630.2384, -4218.2020, -1155.5386, -1743.5022, 587.9636
                                   S66x8_3121_53BenzeneAcNH2NHpi150B_Q, -3619.8242, -2279.1199, -3054.2145, -3470.5928, -775.0947, -1191.4729, 416.3782
                                       S66x8_2808_14PeptideMeNH2125B_Q, -3444.0558, -2141.5897, -2894.5779, -3298.2782, -752.9882, -1156.6885, 403.7003
                                    S66x8_3114_52BenzeneAcOHOHpi200B_Q, -3619.4576, -2279.1225, -3054.0037, -3470.2449, -774.8812, -1191.1224, 416.2412
                                     S66x8_3216_65PyridineEthyne125B_Q, -3526.3277, -2152.2686, -2946.6465, -3367.9205, -794.3779, -1215.6518, 421.2739
                                       S66x8_2945_31UracilEthene150B_Q, -4473.0144, -2474.7797, -3630.0091, -4217.7645, -1155.2295, -1742.9848, 587.7554
                                  S66x8_3014_40BenzeneNeopentane105B_Q, -3620.7028, -2279.1752, -3054.7458, -3471.4927, -775.5706, -1192.3175, 416.7469
                                        S66x8_2797_13PeptideMeOH100B_Q, -3444.6190, -2141.8677, -2895.0208, -3298.8431, -753.1531, -1156.9754, 403.8223
                                    S66x8_3134_55BenzeneMeOHOHpi105B_Q, -3620.5593, -2279.1319, -3054.6446, -3471.3405, -775.5127, -1192.2086, 416.6959
                                    S66x8_3131_55BenzeneMeOHOHpi090B_Q, -3621.6676, -2279.1617, -3055.2979, -3472.3845, -776.1362, -1193.2228, 417.0866
                                      S66x8_3219_66MeNH2Pyridine090B_Q, -1719.5381, -1160.3500, -1483.6306, -1666.8673, -323.2806, -506.5173, 183.2367
                                        S66x8_3202_63BenzeneAcOH200B_Q, -3619.7976, -2279.2636, -3054.2598, -3470.5359, -774.9962, -1191.2723, 416.2761
                                     S66x8_3212_65PyridineEthyne095B_Q, -3527.1340, -2152.2976, -2947.1249, -3368.7080, -794.8273, -1216.4103, 421.5831
                                       S66x8_2947_32UracilEthyne090B_Q, -4473.9705, -2474.6821, -3630.5207, -4218.6949, -1155.8386, -1744.0128, 588.1742
                                      S66x8_3026_41UracilPentane200B_Q, -4472.6391, -2474.7618, -3629.7846, -4217.4587, -1155.0228, -1742.6969, 587.6741
                                         S66x8_2869_22AcOHUracil100B_Q, -2522.0976, -1451.4556, -2070.4205, -2391.9863, -618.9649, -940.5307, 321.5658
                                         S66x8_2874_22AcOHUracil200B_Q, -2519.9576, -1451.4292, -2069.1722, -2389.9074, -617.7430, -938.4782, 320.7352
                                      S66x8_3221_66MeNH2Pyridine100B_Q, -1719.4212, -1160.3468, -1483.5617, -1666.7485, -323.2149, -506.4016, 183.1868
                                       S66x8_2944_31UracilEthene125B_Q, -4473.5990, -2474.7970, -3630.3544, -4218.3237, -1155.5574, -1743.5267, 587.9693
                                       S66x8_2726_04WaterPeptide105B_Q, -804.3507, -473.5173, -664.7803, -764.2275, -191.2631, -290.7102,  99.4471
                                      S66x8_2931_30BenzeneEthene090B_Q, -3620.4145, -2279.2135, -3054.5953, -3471.2237, -775.3818, -1192.0102, 416.6284
                                       S66x8_2780_11MeNH2Peptide095B_Q, -1719.9436, -1160.3437, -1483.8624, -1667.2853, -323.5187, -506.9416, 183.4229
                                   S66x8_3072_47BenzeneBenzeneTS125B_Q, -3619.5952, -2279.1018, -3054.0745, -3470.4080, -774.9728, -1191.3062, 416.3334
                                      S66x8_2837_18WaterPyridine100B_Q, -804.3642, -473.4723, -664.7692, -764.2291, -191.2969, -290.7568,  99.4599
                                     S66x8_2817_15PeptidePeptide150B_Q, -3444.3582, -2141.1751, -2894.5778, -3298.2856, -753.4028, -1157.1106, 403.7078
                           S66x8_2998_38CyclopentaneCyclopentane105B_Q, -3786.9013, -2555.9631, -3267.5992, -3667.2158, -711.6362, -1111.2527, 399.6166
                                         S66x8_2772_10MeNH2MeNH2095B_Q, -1719.7268, -1160.3518, -1483.7405, -1667.0530, -323.3887, -506.7012, 183.3125
                                   S66x8_3036_43UracilNeopentane095B_Q, -4475.6241, -2474.7601, -3631.5096, -4220.2737, -1156.7495, -1745.5136, 588.7641
                                 S66x8_2925_29PyridineUracilpipi100B_Q, -3527.7768, -2152.0730, -2947.4018, -3369.3318, -795.3288, -1217.2588, 421.9300
                                   S66x8_3142_56BenzeneMeNH2NHpi105B_Q, -3620.4624, -2279.1590, -3054.6000, -3471.2476, -775.4411, -1192.0886, 416.6476
                                         S66x8_2868_22AcOHUracil095B_Q, -2522.2195, -1451.4593, -2070.4925, -2392.1171, -619.0332, -940.6578, 321.6246
                                          S66x8_2763_09MeNH2MeOH090B_Q, -1719.3180, -1160.3834, -1483.5174, -1666.6413, -323.1341, -506.2580, 183.1239
                                           S66x8_2851_20AcOHAcOH090B_Q, -2522.9395, -1451.4555, -2070.9072, -2392.7893, -619.4517, -941.3338, 321.8821
                                      S66x8_3205_64PeptideEthene100B_Q, -3445.0052, -2141.6331, -2895.1451, -3299.0652, -753.5119, -1157.4320, 403.9201
                                         S66x8_2863_21AcNH2AcNH2110B_Q, -2690.4278, -1634.1188, -2244.7974, -2568.6224, -610.6786, -934.5037, 323.8250
                                        S66x8_3199_63BenzeneAcOH110B_Q, -3620.1054, -2279.1313, -3054.3819, -3470.9217, -775.2506, -1191.7904, 416.5398
                                        S66x8_2800_13PeptideMeOH125B_Q, -3444.2125, -2141.8632, -2894.7839, -3298.4663, -752.9207, -1156.6031, 403.6824
                                 S66x8_2929_29PyridineUracilpipi150B_Q, -3526.4126, -2152.0875, -2945.43  , -3367.9811, -794.5317, -1215.8936, 421.3619
                                        S66x8_2751_07MeOHPeptide110B_Q, -1547.1102, -974.5360, -1305.5554, -1486.0967, -331.0194, -511.5607, 180.5412
                                        S66x8_2752_07MeOHPeptide125B_Q, -1547.0453, -974.5390, -1305.5192, -1486.0362, -330.9802, -511.4972, 180.5171
                                        S66x8_2753_07MeOHPeptide150B_Q, -1546.6776, -974.5312, -1305.3033, -1485.6686, -330.7721, -511.1374, 180.3653
                                           S66x8_2736_05MeOHMeOH125B_Q, -1546.5643, -974.7296, -1305.3215, -1485.5824, -330.5919, -510.8528, 180.2609
                                  S66x8_2977_35NeopentanePentane150B_Q, -4090.2038, -2824.6981, -3556.3186, -3974.4987, -731.6205, -1149.8006, 418.1801
                                 S66x8_3151_57BenzenePeptideNHpi110B_Q, -3620.5794, -2279.1012, -3054.6433, -3471.3733, -775.5420, -1192.2720, 416.7300
                                   S66x8_3141_56BenzeneMeNH2NHpi100B_Q, -3620.8083, -2279.1712, -3054.8051, -3471.5689, -775.6340, -1192.3978, 416.7638
                                     S66x8_3060_46PeptidePentane095B_Q, -3446.2162, -2141.5831, -2895.8241, -3300.2241, -754.2410, -1158.6410, 404.4000
                                       S66x8_2953_32UracilEthyne150B_Q, -4472.7985, -2474.7128, -3629.8561, -4217.5690, -1155.1433, -1742.8561, 587.7129
                                  S66x8_3091_50BenzeneEthyneCHpi090B_Q, -3621.0604, -2279.1669, -3054.9491, -3471.7847, -775.7822, -1192.6177, 416.8356
                                 S66x8_3147_57BenzenePeptideNHpi090B_Q, -3622.2954, -2279.1383, -3055.6510, -3472.9923, -776.5127, -1193.8540, 417.3413
                                S66x8_2910_27BenzenePyridinepipi105B_Q, -3620.3980, -2279.1417, -3054.5555, -3471.2060, -775.4138, -1192.0643, 416.6505
                                      S66x8_2938_30BenzeneEthene200B_Q, -3619.7916, -2279.3358, -3054.2868, -3470.5195, -774.9510, -1191.1837, 416.2327
                                  S66x8_2973_35NeopentanePentane100B_Q, -4091.0403, -2824.6789, -3556.7941, -3975.2980, -732.1152, -1150.6192, 418.5039
                                       S66x8_2843_19MeOHPyridine090B_Q, -1546.9839, -974.4388, -1305.4414, -1485.9476, -331.0026, -511.5088, 180.5062
                                   S66x8_3039_43UracilNeopentane110B_Q, -4474.4786, -2474.7524, -3630.8441, -4219.1990, -1156.0917, -1744.4466, 588.3549
                                      S66x8_3225_66MeNH2Pyridine150B_Q, -1719.1243, -1160.3492, -1483.3910, -1666.4525, -323.0419, -506.1033, 183.0614
                               S66x8_2984_36NeopentaneNeopentane125B_Q, -4098.3704, -2824.8000, -3561.0829, -3979.8489, -736.2829, -1155.0489, 418.7660
                                 S66x8_2884_24BenzeneBenzenepipi095B_Q, -3621.0438, -2279.1841, -3054.9468, -3471.8099, -775.7627, -1192.6258, 416.8632
                                       S66x8_2730_04WaterPeptide200B_Q, -803.5594, -473.5025, -664.3166, -763.4159, -190.8141, -289.9133,  99.0992
                                       S66x8_2939_31UracilEthene090B_Q, -4474.4990, -2474.7369, -3630.8494, -4219.2026, -1156.1125, -1744.4657, 588.3532
                                       S66x8_2845_19MeOHPyridine100B_Q, -1546.8346, -974.4390, -1305.3552, -1485.7991, -330.9162, -511.3600, 180.4438
                                        S66x8_3198_63BenzeneAcOH105B_Q, -3620.3728, -2279.1433, -3054.5417, -3471.1712, -775.3983, -1192.0278, 416.6295
                                      S66x8_2836_18WaterPyridine095B_Q, -804.3882, -473.4731, -664.7834, -764.2527, -191.3103, -290.7796,  99.4693
                           S66x8_2995_38CyclopentaneCyclopentane090B_Q, -3787.1554, -2555.9715, -3267.7497, -3667.4365, -711.7782, -1111.4649, 399.6867
                                        S66x8_3186_61PentaneAcOH200B_Q, -4089.8472, -2824.6657, -3556.0988, -3974.1650, -731.4331, -1149.4993, 418.0662
                                   S66x8_3125_54BenzeneWaterOHpi100B_Q, -3620.2512, -2279.1445, -3054.4718, -3471.0301, -775.3273, -1191.8856, 416.5583
                                   S66x8_3127_54BenzeneWaterOHpi110B_Q, -3619.7639, -2279.1267, -3054.1826, -3470.5790, -775.0559, -1191.4523, 416.3964
                                    S66x8_3133_55BenzeneMeOHOHpi100B_Q, -3620.8729, -2279.1419, -3054.8301, -3471.6408, -775.6883, -1192.4990, 416.8107
                                      S66x8_3020_41UracilPentane095B_Q, -4476.9361, -2474.7825, -3632.2775, -4221.5495, -1157.4950, -1746.7670, 589.2720
                                 S66x8_2883_24BenzeneBenzenepipi090B_Q, -3621.1407, -2279.1825, -3055.0021, -3471.9281, -775.8196, -1192.7457, 416.9260
                                     S66x8_2834_17UracilUracilBP200B_Q, -4472.3343, -2473.4703, -3629.0636, -4216.9389, -1155.5933, -1743.4686, 587.8754
                                 S66x8_3152_57BenzenePeptideNHpi125B_Q, -3619.9363, -2279.0843, -3054.2643, -3470.7675, -775.1801, -1191.6832, 416.5031
                                         S66x8_2865_21AcNH2AcNH2150B_Q, -2689.7483, -1634.1361, -2244.4119, -2567.9598, -610.2758, -933.8238, 323.5480
                                      S66x8_3025_41UracilPentane150B_Q, -4473.5592, -2474.7814, -3630.3248, -4218.1305, -1155.5434, -1743.3492, 587.8058
                                  S66x8_3083_49BenzenePyridineTS090B_Q, -3621.5058, -2279.1694, -3055.2076, -3472.2286, -776.0383, -1193.0592, 417.0210
                                         S66x8_2705_01WaterWater150B_Q, -803.6762, -473.6759, -664.4573, -763.5533, -190.7814, -289.8774,  99.0960
                                       S66x8_2849_19MeOHPyridine150B_Q, -1546.5144, -974.4351, -1305.1685, -1485.4912, -330.7334, -511.0560, 180.3227
                                  S66x8_2976_35NeopentanePentane125B_Q, -4090.3328, -2824.6726, -3556.3824, -3974.6267, -731.7098, -1149.9542, 418.2444
                                       S66x8_2943_31UracilEthene110B_Q, -4473.7355, -2474.7693, -3630.4217, -4218.4547, -1155.6523, -1743.6854, 588.0331
                                 S66x8_2928_29PyridineUracilpipi125B_Q, -3526.7706, -2152.0720, -2946.8196, -3368.3469, -794.7476, -1216.2750, 421.5273
                                         S66x8_2872_22AcOHUracil125B_Q, -2521.3062, -1451.4490, -2069.9601, -2391.2496, -618.5112, -939.8007, 321.2895
                                     S66x8_2811_15PeptidePeptide090B_Q, -3444.7589, -2141.1413, -2894.7952, -3298.6814, -753.6539, -1157.5401, 403.8862
                                    S66x8_3107_52BenzeneAcOHOHpi090B_Q, -3621.3361, -2279.1059, -3055.0827, -3472.0748, -775.9768, -1192.9689, 416.9921
                                     S66x8_3167_59EthyneWaterCHO110B_Q, -1147.9977, -711.4520, -963.8300, -1105.9195, -252.3780, -394.4675, 142.0895
                                        S66x8_3200_63BenzeneAcOH125B_Q, -3619.7733, -2279.1099, -3054.1809, -3470.5838, -775.0710, -1191.4739, 416.4029
                                         S66x8_2722_03WaterMeNH2200B_Q, -803.5139, -473.4438, -664.2656, -763.3638, -190.8218, -289.9200,  99.0982
                                   S66x8_3073_47BenzeneBenzeneTS150B_Q, -3619.8375, -2279.2033, -3054.2574, -3470.5997, -775.0542, -1191.3965, 416.3423
                                        S66x8_3185_61PentaneAcOH150B_Q, -4090.1784, -2824.6723, -3556.2930, -3974.4753, -731.6207, -1149.8031, 418.1823
                                          S66x8_2740_06MeOHMeNH2095B_Q, -1546.8811, -974.4239, -1305.3757, -1485.8428, -330.9518, -511.4189, 180.4670
                           S66x8_3000_38CyclopentaneCyclopentane125B_Q, -3786.8111, -2556.0107, -3267.5672, -3667.1271, -711.5565, -1111.1164, 399.5599
                                      S66x8_3046_44EthenePentane105B_Q, -1485.0928, -1005.5774, -1282.7972, -1443.6129, -277.2198, -438.0355, 160.8157
                                 S66x8_3075_48PyridinePyridineTS090B_Q, -3528.1990, -2152.1501, -2947.6784, -3369.7234, -795.5282, -1217.5732, 422.0450
                                           S66x8_2854_20AcOHAcOH105B_Q, -2521.8140, -1451.4367, -2070.2486, -2391.6920, -618.8119, -940.2553, 321.4434
                                   S66x8_3120_53BenzeneAcNH2NHpi125B_Q, -3620.0268, -2279.1423, -3054.3412, -3470.8131, -775.1988, -1191.6708, 416.4720
                                          S66x8_2710_02WaterMeOH105B_Q, -804.3696, -473.6480, -664.8464, -764.2554, -191.1984, -290.6074,  99.4090
                                     S66x8_3178_60EthyneAcOHOHpi200B_Q, -1147.6316, -711.3735, -963.5852, -1105.5337, -252.2117, -394.1602, 141.9485
                                S66x8_3158_58PyridinePyridineCHN105B_Q, -3526.7334, -2152.1356, -2946.8250, -3368.3102, -794.6893, -1216.1746, 421.4853
                                         S66x8_2720_03WaterMeNH2125B_Q, -803.8728, -473.4569, -664.4786, -763.7284, -191.0217, -290.2714,  99.2498
                                S66x8_3160_58PyridinePyridineCHN125B_Q, -3526.5056, -2152.1384, -2946.6944, -3368.0748, -794.5561, -1215.9364, 421.3804
                                 S66x8_2926_29PyridineUracilpipi105B_Q, -3527.3748, -2152.0607, -2947.1642, -3368.9469, -795.1035, -1216.8862, 421.7828
                                           S66x8_2853_20AcOHAcOH100B_Q, -2522.1673, -1451.4439, -2070.4559, -2392.0362, -619.0119, -940.5923, 321.5804
                                         S66x8_2873_22AcOHUracil150B_Q, -2520.7211, -1451.4417, -2069.6189, -2390.6674, -618.1771, -939.2257, 321.0486
                                  S66x8_3085_49BenzenePyridineTS100B_Q, -3620.6214, -2279.1460, -3054.6864, -3471.3974, -775.5405, -1192.2514, 416.7110
                                      S66x8_3019_41UracilPentane090B_Q, -4477.4361, -2474.7626, -3632.5582, -4222.0067, -1157.7956, -1747.2442, 589.4486
                                       S66x8_2946_31UracilEthene200B_Q, -4472.6166, -2474.7770, -3629.7780, -4217.4004, -1155.0010, -1742.6235, 587.6224
                                      S66x8_2936_30BenzeneEthene125B_Q, -3619.8587, -2279.2595, -3054.2934, -3470.6455, -775.0339, -1191.3859, 416.3520
                                 S66x8_2930_29PyridineUracilpipi200B_Q, -3526.1576, -2152.1099, -2946.4812, -3367.7278, -794.3713, -1215.6179, 421.2465
                                          S66x8_2762_08MeOHWater200B_Q, -1546.3451, -974.7907, -1305.2206, -1485.3809, -330.4299, -510.5902, 180.1603
                                S66x8_2913_27BenzenePyridinepipi150B_Q, -3619.8545, -2279.2075, -3054.2690, -3470.6137, -775.0615, -1191.4062, 416.3447
                                          S66x8_2743_06MeOHMeNH2110B_Q, -1546.8305, -974.4292, -1305.3487, -1485.8021, -330.9195, -511.3728, 180.4533
                                         S66x8_2775_10MeNH2MeNH2110B_Q, -1719.3882, -1160.3408, -1483.5401, -1666.7120, -323.1993, -506.3712, 183.1719
                               S66x8_2895_25PyridinePyridinepipi110B_Q, -3527.5106, -2152.1954, -2947.2995, -3369.0371, -795.1041, -1216.8417, 421.7376
                                    S66x8_3137_55BenzeneMeOHOHpi150B_Q, -3619.7428, -2279.1429, -3054.1772, -3470.5372, -775.0343, -1191.3943, 416.3600
                                           S66x8_2732_05MeOHMeOH095B_Q, -1547.2346, -974.7498, -1305.7176, -1486.2487, -330.9678, -511.4989, 180.5311
                                           S66x8_2858_20AcOHAcOH200B_Q, -2520.1163, -1451.4169, -2069.2588, -2390.0323, -617.8418, -938.6153, 320.7735
                                    S66x8_3135_55BenzeneMeOHOHpi110B_Q, -3620.2816, -2279.1219, -3054.4799, -3471.0815, -775.3580, -1191.9595, 416.6016
                                      S66x8_3055_45EthynePentane110B_Q, -1148.4915, -711.5479, -964.1559, -1106.4321, -252.6080, -394.8842, 142.2762
                                   S66x8_2902_26UracilUracilpipi105B_Q, -4474.7966, -2474.2086, -3630.7985, -4219.4185, -1156.5899, -1745.2099, 588.6200
                                 S66x8_2890_24BenzeneBenzenepipi200B_Q, -3619.7172, -2279.2917, -3054.2252, -3470.4607, -774.9335, -1191.1691, 416.2356
                                          S66x8_2708_02WaterMeOH095B_Q, -804.4956, -473.6486, -664.9195, -764.3825, -191.2709, -290.7339,  99.4629
                                  S66x8_3017_40BenzeneNeopentane150B_Q, -3620.0024, -2279.2218, -3054.3606, -3470.7612, -775.1388, -1191.5393, 416.4006
                                          S66x8_2764_09MeNH2MeOH095B_Q, -1719.3225, -1160.3813, -1483.5192, -1666.6412, -323.1379, -506.2599, 183.1220
                                    S66x8_3111_52BenzeneAcOHOHpi110B_Q, -3620.1292, -2279.0897, -3054.3782, -3470.9248, -775.2885, -1191.8351, 416.5466
                                         S66x8_2862_21AcNH2AcNH2105B_Q, -2690.7158, -1634.1282, -2244.9679, -2568.8978, -610.8397, -934.7696, 323.9299
                                  S66x8_3012_40BenzeneNeopentane095B_Q, -3621.4995, -2279.1980, -3055.2161, -3472.2381, -776.0181, -1193.0401, 417.0221
                                          S66x8_2768_09MeNH2MeOH125B_Q, -1719.2111, -1160.3873, -1483.4573, -1666.5354, -323.0700, -506.1481, 183.0781
                                  S66x8_2972_35NeopentanePentane095B_Q, -4091.1618, -2824.6801, -3556.8648, -3975.4119, -732.1847, -1150.7319, 418.5472
                             S66x8_2988_37CyclopentaneNeopentane095B_Q, -3787.0103, -2556.0393, -3267.6944, -3667.3292, -711.6551, -1111.2899, 399.6348
                                   S66x8_3128_54BenzeneWaterOHpi125B_Q, -3619.4834, -2279.0991, -3054.0088, -3470.2978, -774.9097, -1191.1987, 416.2890
                                       S66x8_3187_62PentaneAcNH2090B_Q, -4090.9806, -2824.5995, -3556.7261, -3975.2369, -732.1266, -1150.6375, 418.5109
                                         S66x8_2773_10MeNH2MeNH2100B_Q, -1719.6040, -1160.3482, -1483.6680, -1666.9301, -323.3198, -506.5819, 183.2621
                                     S66x8_3171_60EthyneAcOHOHpi090B_Q, -1149.1513, -711.3780, -964.4657, -1107.0826, -253.0877, -395.7047, 142.6170
                                 S66x8_3080_48PyridinePyridineTS125B_Q, -3526.9227, -2152.1745, -2946.9508, -3368.4721, -794.7763, -1216.2976, 421.5213
                                   S66x8_2906_26UracilUracilpipi200B_Q, -4472.4068, -2474.2053, -3629.4155, -4217.1777, -1155.2102, -1742.9724, 587.7622
                                      S66x8_3226_66MeNH2Pyridine200B_Q, -1719.0188, -1160.3536, -1483.3319, -1666.3478, -322.9783, -505.9943, 183.0159
                                         S66x8_2792_12MeNH2Water125B_Q, -1719.7029, -1160.4428, -1483.7651, -1667.0990, -323.3223, -506.6562, 183.3340
                                       S66x8_2824_16PeptideWater125B_Q, -3444.1577, -2141.3967, -2894.5554, -3298.1268, -753.1587, -1156.7301, 403.5714
                                       S66x8_3190_62PentaneAcNH2105B_Q, -4090.4816, -2824.5952, -3556.4358, -3974.7659, -731.8406, -1150.1707, 418.3301
                                        S66x8_3181_61PentaneAcOH100B_Q, -4090.6669, -2824.6532, -3556.5674, -3975.0395, -731.9142, -1150.3863, 418.4721
                                   S66x8_3038_43UracilNeopentane105B_Q, -4474.5026, -2474.7423, -3630.8537, -4219.2196, -1156.1115, -1744.4774, 588.3659
                             S66x8_2989_37CyclopentaneNeopentane100B_Q, -3786.6315, -2555.9975, -3267.4578, -3666.9742, -711.4603, -1110.9768, 399.5164
                                      S66x8_3048_44EthenePentane125B_Q, -1484.9677, -1005.5781, -1282.7252, -1443.4924, -277.1472, -437.9144, 160.7672
                                     S66x8_2813_15PeptidePeptide100B_Q, -3444.7016, -2141.1596, -2894.7698, -3298.6172, -753.6103, -1157.4576, 403.8474
                                        S66x8_2801_13PeptideMeOH150B_Q, -3443.9596, -2141.8579, -2894.6354, -3298.2254, -752.7775, -1156.3675, 403.5900
                                     S66x8_3065_46PeptidePentane150B_Q, -3444.3912, -2141.5778, -2894.7668, -3298.4292, -753.1890, -1156.8514, 403.6624
                                         S66x8_2864_21AcNH2AcNH2125B_Q, -2689.8458, -1634.1046, -2244.4550, -2568.0544, -610.3504, -933.9498, 323.5994
                                       S66x8_2952_32UracilEthyne125B_Q, -4473.2641, -2474.7276, -3630.1315, -4217.9994, -1155.4039, -1743.2718, 587.8679
                                      S66x8_2937_30BenzeneEthene150B_Q, -3619.5955, -2279.2339, -3054.1305, -3470.3722, -774.8966, -1191.1383, 416.2417
                                 S66x8_3154_57BenzenePeptideNHpi200B_Q, -3619.4435, -2279.1230, -3053.9958, -3470.2334, -774.8728, -1191.1104, 416.2376
                                          S66x8_2745_06MeOHMeNH2150B_Q, -1546.4753, -974.4247, -1305.1415, -1485.4442, -330.7168, -511.0195, 180.3027
                                   S66x8_3035_43UracilNeopentane090B_Q, -4476.3287, -2474.7733, -3631.9225, -4220.9277, -1157.1492, -1746.1544, 589.0052
                                     S66x8_2966_34PentanePentane105B_Q, -4091.0337, -2824.6510, -3556.7785, -3975.3031, -732.1275, -1150.6521, 418.5246
                                       S66x8_2825_16PeptideWater150B_Q, -3444.4825, -2141.4341, -2894.7590, -3298.4313, -753.3249, -1156.9972, 403.6723
                             S66x8_2992_37CyclopentaneNeopentane125B_Q, -3786.6759, -2556.0731, -3267.5153, -3667.0303, -711.4422, -1110.9573, 399.5150
                                   S66x8_2901_26UracilUracilpipi100B_Q, -4475.0136, -2474.1963, -3630.9188, -4219.6434, -1156.7225, -1745.4472, 588.7247
                                         S66x8_2715_03WaterMeNH2090B_Q, -804.4065, -473.4639, -664.7901, -764.2729, -191.3262, -290.8090,  99.4828
                                         S66x8_2860_21AcNH2AcNH2095B_Q, -2690.8605, -1634.1342, -2245.0541, -2569.0261, -610.9199, -934.8919, 323.9720
                                 S66x8_3032_42UracilCyclopentane125B_Q, -4474.0053, -2474.7714, -3630.5785, -4218.6738, -1155.8071, -1743.9025, 588.0953
                                  S66x8_3084_49BenzenePyridineTS095B_Q, -3621.0253, -2279.1576, -3054.9249, -3471.7742, -775.7673, -1192.6166, 416.8493
                                     S66x8_3106_51EthyneEthyneTS200B_Q, -1147.6075, -711.5561, -963.6483, -1105.5293, -252.0922, -393.9732, 141.8810
                               S66x8_2891_25PyridinePyridinepipi090B_Q, -3528.0752, -2152.1740, -2947.6169, -3369.6225, -795.4429, -1217.4485, 422.0056
                                        S66x8_2880_23AcNH2Uracil125B_Q, -2690.1107, -1634.0216, -2244.5731, -2568.2816, -610.5515, -934.2600, 323.7085
                                 S66x8_3081_48PyridinePyridineTS150B_Q, -3526.3897, -2152.1591, -2946.6361, -3367.9625, -794.4770, -1215.8034, 421.3263
                                    S66x8_3132_55BenzeneMeOHOHpi095B_Q, -3621.2469, -2279.1517, -3055.0505, -3471.9865, -775.8988, -1192.8348, 416.9360
                                     S66x8_3164_59EthyneWaterCHO095B_Q, -1148.1866, -711.4543, -963.9402, -1106.1118, -252.4859, -394.6575, 142.1716
                                     S66x8_3218_65PyridineEthyne200B_Q, -3526.4710, -2152.3050, -2946.7447, -3368.0463, -794.4397, -1215.7413, 421.3016
                                       S66x8_2806_14PeptideMeNH2105B_Q, -3444.3618, -2141.5937, -2894.7565, -3298.5689, -753.1628, -1156.9752, 403.8124
                                        S66x8_3197_63BenzeneAcOH100B_Q, -3620.6909, -2279.1555, -3054.7307, -3471.4688, -775.5752, -1192.3133, 416.7381
                                  S66x8_2978_35NeopentanePentane200B_Q, -4089.9046, -2824.6947, -3556.1441, -3974.2109, -731.4494, -1149.5162, 418.0668
                                          S66x8_2767_09MeNH2MeOH110B_Q, -1719.3379, -1160.3909, -1483.5322, -1666.6624, -323.1413, -506.2715, 183.1303
                             S66x8_2994_37CyclopentaneNeopentane200B_Q, -3786.0121, -2556.0597, -3267.1259, -3666.3979, -711.0662, -1110.3382, 399.2719
                                         S66x8_2787_12MeNH2Water090B_Q, -1720.4632, -1160.4558, -1484.2100, -1667.8650, -323.7543, -507.4093, 183.6550
                                   S66x8_3069_47BenzeneBenzeneTS100B_Q, -3620.6096, -2279.1599, -3054.6855, -3471.3797, -775.5256, -1192.2198, 416.6942
                                S66x8_2911_27BenzenePyridinepipi110B_Q, -3620.1408, -2279.1310, -3054.4023, -3470.9624, -775.2713, -1191.8315, 416.5601
                                         S66x8_2793_12MeNH2Water150B_Q, -1719.4242, -1160.4491, -1483.6066, -1666.8039, -323.1575, -506.3548, 183.1974
                                         S66x8_2866_21AcNH2AcNH2200B_Q, -2689.0567, -1634.1204, -2244.0054, -2567.2674, -609.8851, -933.1471, 323.2620
                                     S66x8_3170_59EthyneWaterCHO200B_Q, -1147.6417, -711.4403, -963.6192, -1105.5601, -252.1789, -394.1198, 141.9409
                                 S66x8_3079_48PyridinePyridineTS110B_Q, -3527.3916, -2152.1859, -2947.2267, -3368.9374, -795.0408, -1216.7515, 421.7107
                                  S66x8_2971_35NeopentanePentane090B_Q, -4091.2587, -2824.6530, -3556.9094, -3975.4922, -732.2564, -1150.8392, 418.5828
                                         S66x8_2717_03WaterMeNH2100B_Q, -804.2521, -473.4606, -664.6995, -764.1148, -191.2388, -290.6542,  99.4154
                                  S66x8_3097_50BenzeneEthyneCHpi150B_Q, -3619.6889, -2279.1925, -3054.1670, -3470.4614, -774.9745, -1191.2690, 416.2944
                               S66x8_2897_25PyridinePyridinepipi150B_Q, -3526.4301, -2152.1774, -2946.6673, -3367.9999, -794.4898, -1215.8225, 421.3327
                                      S66x8_2934_30BenzeneEthene105B_Q, -3619.8198, -2279.1825, -3054.2384, -3470.6461, -775.0559, -1191.4636, 416.4076
                                     S66x8_3104_51EthyneEthyneTS125B_Q, -1147.8254, -711.5574, -963.7748, -1105.7537, -252.2174, -394.1963, 141.9789
                                 S66x8_2889_24BenzeneBenzenepipi150B_Q, -3619.9983, -2279.2688, -3054.3780, -3470.7376, -775.1092, -1191.4688, 416.3596
                                S66x8_3003_39BenzeneCyclopentane090B_Q, -3622.5254, -2279.2097, -3055.8141, -3473.2192, -776.6044, -1194.0095, 417.4051
                                      S66x8_3208_64PeptideEthene125B_Q, -3445.0127, -2141.7131, -2895.1832, -3299.0685, -753.4701, -1157.3553, 403.8853
                                  S66x8_3011_40BenzeneNeopentane090B_Q, -3622.0124, -2279.2075, -3055.5166, -3472.7174, -776.3091, -1193.5098, 417.2008
                                        S66x8_2747_07MeOHPeptide090B_Q, -1547.2874, -974.5346, -1305.6573, -1486.2748, -331.1227, -511.7403, 180.6175
                                       S66x8_3192_62PentaneAcNH2125B_Q, -4090.2799, -2824.6201, -3556.3297, -3974.5654, -731.7095, -1149.9453, 418.2357
                                     S66x8_3215_65PyridineEthyne110B_Q, -3526.6741, -2152.2821, -2946.8525, -3368.2634, -794.5704, -1215.9814, 421.4109
                                         S66x8_2777_10MeNH2MeNH2150B_Q, -1719.0919, -1160.3425, -1483.3695, -1666.4116, -323.0270, -506.0691, 183.0421
                                       S66x8_2826_16PeptideWater200B_Q, -3444.6089, -2141.4468, -2894.8374, -3298.5342, -753.3906, -1157.0874, 403.6968
                           S66x8_3001_38CyclopentaneCyclopentane150B_Q, -3786.4548, -2556.0084, -3267.3602, -3666.7827, -711.3518, -1110.7744, 399.4225
                                      S66x8_3053_45EthynePentane100B_Q, -1148.8248, -711.5501, -964.3495, -1106.7735, -252.7995, -395.2235, 142.4240
                                   S66x8_3122_53BenzeneAcNH2NHpi200B_Q, -3619.7334, -2279.1761, -3054.1858, -3470.4819, -775.0097, -1191.3058, 416.2961
                                         S66x8_2719_03WaterMeNH2110B_Q, -804.0601, -473.4577, -664.5872, -763.9200, -191.1295, -290.4623,  99.3328
                                      S66x8_3224_66MeNH2Pyridine125B_Q, -1719.3285, -1160.3525, -1483.5105, -1666.6588, -323.1580, -506.3063, 183.1483
                                      S66x8_3045_44EthenePentane100B_Q, -1485.2303, -1005.5796, -1282.8777, -1443.7544, -277.2981, -438.1748, 160.8768
                                   S66x8_3068_47BenzeneBenzeneTS095B_Q, -3621.0129, -2279.1722, -3054.9238, -3471.7577, -775.7517, -1192.5856, 416.8339
                                S66x8_3007_39BenzeneCyclopentane110B_Q, -3620.6657, -2279.1579, -3054.7171, -3471.4669, -775.5592, -1192.3090, 416.7498
                                          S66x8_2741_06MeOHMeNH2100B_Q, -1546.7678, -974.4212, -1305.3091, -1485.7321, -330.8879, -511.3109, 180.4230
                                         S66x8_2700_01WaterWater095B_Q, -804.2871, -473.6891, -664.8161, -764.1758, -191.1270, -290.4867,  99.3597
                                          S66x8_2757_08MeOHWater100B_Q, -1546.8588, -974.8027, -1305.5226, -1485.8872, -330.7199, -511.0845, 180.3646
                                        S66x8_2877_23AcNH2Uracil100B_Q, -2690.8188, -1634.0371, -2244.9890, -2568.9638, -610.9519, -934.9267, 323.9748
                                     S66x8_3169_59EthyneWaterCHO150B_Q, -1147.7644, -711.4471, -963.6930, -1105.6799, -252.2459, -394.2328, 141.9869
                                          S66x8_2712_02WaterMeOH125B_Q, -804.0389, -473.6471, -664.6549, -763.9180, -191.0078, -290.2709,  99.2631
                                         S66x8_2703_01WaterWater110B_Q, -804.0824, -473.6849, -664.6960, -763.9676, -191.0110, -290.2827,  99.2716
                                     S66x8_2960_33PyridineEthene125B_Q, -3526.5335, -2152.2567, -2946.7605, -3368.1053, -794.5038, -1215.8486, 421.3448
                                 S66x8_2924_29PyridineUracilpipi095B_Q, -3528.0720, -2152.0776, -2947.5744, -3369.6286, -795.4968, -1217.5510, 422.0543
                                        S66x8_3184_61PentaneAcOH125B_Q, -4090.5032, -2824.6732, -3556.4812, -3974.7845, -731.8080, -1150.1113, 418.3034
                                     S66x8_3059_46PeptidePentane090B_Q, -3446.6404, -2141.5708, -2896.0641, -3300.6279, -754.4933, -1159.0571, 404.5638
                                     S66x8_3165_59EthyneWaterCHO100B_Q, -1148.1137, -711.4533, -963.8976, -1106.0379, -252.4443, -394.5846, 142.1403
                                         S66x8_2776_10MeNH2MeNH2125B_Q, -1719.3126, -1160.3451, -1483.4982, -1666.6337, -323.1531, -506.2886, 183.1355
                                          S66x8_2707_02WaterMeOH090B_Q, -804.4313, -473.6485, -664.8823, -764.3181, -191.2338, -290.6696,  99.4358
                                       S66x8_2848_19MeOHPyridine125B_Q, -1546.5380, -974.4419, -1305.1850, -1485.5079, -330.7431, -511.0660, 180.3229
                                          S66x8_2761_08MeOHWater150B_Q, -1546.5413, -974.7973, -1305.3368, -1485.5780, -330.5395, -510.7807, 180.2412
                                     S66x8_3175_60EthyneAcOHOHpi110B_Q, -1148.4656, -711.3774, -964.0690, -1106.3832, -252.6917, -395.0059, 142.3142
                                  S66x8_2922_28BenzeneUracilpipi200B_Q, -3619.5552, -2279.1748, -3054.0822, -3470.3274, -774.9074, -1191.1526, 416.2452
                                       S66x8_2782_11MeNH2Peptide105B_Q, -1719.7138, -1160.3379, -1483.7271, -1667.0540, -323.3892, -506.7161, 183.3269
                                          S66x8_2760_08MeOHWater125B_Q, -1546.7477, -974.8028, -1305.4585, -1485.7858, -330.6557, -510.9830, 180.3273
                                         S66x8_2716_03WaterMeNH2095B_Q, -804.3672, -473.4623, -664.7667, -764.2312, -191.3044, -290.7689,  99.4645
                                     S66x8_3213_65PyridineEthyne100B_Q, -3526.9669, -2152.2921, -2947.0260, -3368.5486, -794.7339, -1216.2565, 421.5226
                                        S66x8_2750_07MeOHPeptide105B_Q, -1547.2280, -974.5328, -1305.6222, -1486.2137, -331.0894, -511.6809, 180.5915
                                       S66x8_2823_16PeptideWater110B_Q, -3444.4821, -2141.4236, -2894.7543, -3298.4295, -753.3307, -1157.0059, 403.6752
                                  S66x8_3015_40BenzeneNeopentane110B_Q, -3620.3904, -2279.1624, -3054.5598, -3471.2016, -775.3975, -1192.0393, 416.6418
                                       S66x8_2942_31UracilEthene105B_Q, -4474.0309, -2474.7742, -3630.5945, -4218.7414, -1155.8203, -1743.9672, 588.1470
                                       S66x8_2724_04WaterPeptide095B_Q, -804.4803, -473.5195, -664.8562, -764.3571, -191.3367, -290.8376,  99.5009
                                S66x8_3006_39BenzeneCyclopentane105B_Q, -3621.0396, -2279.1725, -3054.9394, -3471.8200, -775.7669, -1192.6475, 416.8806
                                       S66x8_2850_19MeOHPyridine200B_Q, -1546.2956, -974.4277, -1305.0388, -1485.2716, -330.6111, -510.8439, 180.2328
                                      S66x8_3210_64PeptideEthene200B_Q, -3444.2626, -2141.7043, -2894.7458, -3298.3401, -753.0416, -1156.6358, 403.5943
                           S66x8_2999_38CyclopentaneCyclopentane110B_Q, -3786.7271, -2555.9543, -3267.4948, -3667.0532, -711.5405, -1111.0989, 399.5584
                                 S66x8_3150_57BenzenePeptideNHpi105B_Q, -3620.9328, -2279.1134, -3054.8527, -3471.7037, -775.7393, -1192.5904, 416.8510
                                        S66x8_3201_63BenzeneAcOH150B_Q, -3619.9114, -2279.1966, -3054.2973, -3470.6732, -775.1007, -1191.4766, 416.3759
                                         S66x8_2859_21AcNH2AcNH2090B_Q, -2691.2790, -1634.1485, -2245.3021, -2569.4415, -611.1536, -935.2930, 324.1394
                                 S66x8_3076_48PyridinePyridineTS095B_Q, -3528.2507, -2152.2021, -2947.7302, -3369.7595, -795.5281, -1217.5573, 422.0293
                                        S66x8_2796_13PeptideMeOH095B_Q, -3444.7550, -2141.8700, -2895.1004, -3298.9699, -753.2304, -1157.0999, 403.8695
                                     S66x8_2964_34PentanePentane095B_Q, -4091.6857, -2824.6730, -3557.1647, -3975.9185, -732.4917, -1151.2455, 418.7538
                                          S66x8_2714_02WaterMeOH200B_Q, -803.5635, -473.6326, -664.3739, -763.4344, -190.7413, -289.8018,  99.0605
                                   S66x8_3145_56BenzeneMeNH2NHpi150B_Q, -3619.9661, -2279.2180, -3054.3380, -3470.7210, -775.1200, -1191.5030, 416.3830
                                 S66x8_3029_42UracilCyclopentane100B_Q, -4475.8759, -2474.8012, -3631.6725, -4220.5247, -1156.8713, -1745.7235, 588.8521
                               S66x8_2894_25PyridinePyridinepipi105B_Q, -3527.4830, -2152.1743, -2947.2746, -3369.0238, -795.1004, -1216.8496, 421.7492
                                         S66x8_2871_22AcOHUracil110B_Q, -2521.5105, -1451.4389, -2070.0740, -2391.4201, -618.6351, -939.9812, 321.3461
                                  S66x8_3016_40BenzeneNeopentane125B_Q, -3619.8783, -2279.1290, -3054.2497, -3470.6975, -775.1207, -1191.5685, 416.4478
                             S66x8_2993_37CyclopentaneNeopentane150B_Q, -3786.3332, -2556.0663, -3267.3144, -3666.7046, -711.2480, -1110.6383, 399.3903
                                          S66x8_2756_08MeOHWater095B_Q, -1546.9929, -974.8075, -1305.6021, -1486.0198, -330.7947, -511.2123, 180.4177
                                       S66x8_2723_04WaterPeptide090B_Q, -804.6446, -473.5216, -664.9521, -764.5261, -191.4305, -291.0045,  99.5740
                                       S66x8_3191_62PentaneAcNH2110B_Q, -4090.6027, -2824.6332, -3556.5218, -3974.8734, -731.8887, -1150.2402, 418.3515
                                      S66x8_3044_44EthenePentane095B_Q, -1485.3943, -1005.5823, -1282.9736, -1443.9214, -277.3913, -438.3392, 160.9478
                                S66x8_3009_39BenzeneCyclopentane150B_Q, -3620.0448, -2279.2121, -3054.3810, -3470.7989, -775.1690, -1191.5868, 416.4179
                                      S66x8_3209_64PeptideEthene150B_Q, -3444.6037, -2141.7080, -2894.9445, -3298.6741, -753.2366, -1156.9661, 403.7295
                                        S66x8_2881_23AcNH2Uracil150B_Q, -2689.5482, -1634.0291, -2244.2510, -2567.7324, -610.2220, -933.7033, 323.4814
                                   S66x8_3144_56BenzeneMeNH2NHpi125B_Q, -3619.7890, -2279.1259, -3054.1967, -3470.5935, -775.0708, -1191.4676, 416.3968
                                       S66x8_2804_14PeptideMeNH2095B_Q, -3444.6542, -2141.5981, -2894.9274, -3298.8312, -753.3293, -1157.2331, 403.9038
                                    S66x8_3113_52BenzeneAcOHOHpi150B_Q, -3619.8058, -2279.1451, -3054.2146, -3470.5851, -775.0695, -1191.4400, 416.3705
                                        S66x8_2875_23AcNH2Uracil090B_Q, -2691.2557, -1634.0400, -2245.2429, -2569.3884, -611.2028, -935.3484, 324.1455
                                      S66x8_3049_44EthenePentane150B_Q, -1484.7267, -1005.5740, -1282.5841, -1443.2454, -277.0102, -437.6714, 160.6612
                                   S66x8_3117_53BenzeneAcNH2NHpi100B_Q, -3620.6335, -2279.1566, -3054.6979, -3471.3886, -775.5413, -1192.2320, 416.6907
                                       S66x8_3194_62PentaneAcNH2200B_Q, -4089.8943, -2824.6398, -3556.1151, -3974.1915, -731.4752, -1149.5517, 418.0765
                                         S66x8_2774_10MeNH2MeNH2105B_Q, -1719.4917, -1160.3446, -1483.6015, -1666.8166, -323.2570, -506.4721, 183.2151
                                       S66x8_2821_16PeptideWater100B_Q, -3444.3350, -2141.3818, -2894.6516, -3298.2740, -753.2698, -1156.8921, 403.6224
                                    S66x8_3136_55BenzeneMeOHOHpi125B_Q, -3619.7195, -2279.0967, -3054.1442, -3470.5781, -775.0475, -1191.4814, 416.4338
                                        S66x8_2754_07MeOHPeptide200B_Q, -1546.2933, -974.5252, -1305.0786, -1485.2853, -330.5534, -510.7601, 180.2067
                                     S66x8_2957_33PyridineEthene100B_Q, -3527.0305, -2152.2318, -2947.0373, -3368.5937, -794.8055, -1216.3619, 421.5564
                               S66x8_2893_25PyridinePyridinepipi100B_Q, -3527.6236, -2152.1618, -2947.3507, -3369.1675, -795.1889, -1217.0057, 421.8169
                                      S66x8_3058_45EthynePentane200B_Q, -1147.6334, -711.5413, -963.6570, -1105.5538, -252.1157, -394.0125, 141.8968
                                      S66x8_3021_41UracilPentane100B_Q, -4476.1734, -2474.7708, -3631.8317, -4220.8239, -1157.0609, -1746.0530, 588.9921
                                   S66x8_2900_26UracilUracilpipi095B_Q, -4475.5990, -2474.1907, -3631.2549, -4219.9526, -1157.0641, -1745.7619, 588.6977
                                     S66x8_2955_33PyridineEthene090B_Q, -3527.3089, -2152.2318, -2947.1982, -3368.8611, -794.9664, -1216.6293, 421.6629
                                       S66x8_2954_32UracilEthyne200B_Q, -4472.4929, -2474.7160, -3629.6808, -4217.2901, -1154.9648, -1742.5740, 587.6093
                                          S66x8_2713_02WaterMeOH150B_Q, -803.7853, -473.6387, -664.5047, -763.6592, -190.8660, -290.0205,  99.1545
                                         S66x8_2771_10MeNH2MeNH2090B_Q, -1719.6983, -1160.3493, -1483.7229, -1667.0207, -323.3737, -506.6714, 183.2978
                                 S66x8_2927_29PyridineUracilpipi110B_Q, -3527.3406, -2152.0747, -2947.1503, -3368.9071, -795.0756, -1216.8325, 421.7569
                           S66x8_3002_38CyclopentaneCyclopentane200B_Q, -3786.0646, -2555.9975, -3267.1301, -3666.4085, -711.1325, -1110.4109, 399.2784
                                      S66x8_3022_41UracilPentane105B_Q, -4475.4825, -2474.7605, -3631.4279, -4220.1680, -1156.6674, -1745.4075, 588.7401
                                 S66x8_3077_48PyridinePyridineTS100B_Q, -3527.9200, -2152.1964, -2947.5366, -3369.4432, -795.3402, -1217.2468, 421.9066
                                 S66x8_2886_24BenzeneBenzenepipi105B_Q, -3620.3293, -2279.1565, -3054.5220, -3471.1386, -775.3655, -1191.9822, 416.6167
                                   S66x8_3143_56BenzeneMeNH2NHpi110B_Q, -3620.1635, -2279.1465, -3054.4219, -3470.9701, -775.2754, -1191.8236, 416.5482
                                     S66x8_3211_65PyridineEthyne090B_Q, -3527.3102, -2152.3021, -2947.2287, -3368.8708, -794.9265, -1216.5686, 421.6421
                                   S66x8_3118_53BenzeneAcNH2NHpi105B_Q, -3620.5435, -2279.1635, -3054.6488, -3471.2959, -775.4853, -1192.1324, 416.6471
                                     S66x8_2969_34PentanePentane150B_Q, -4090.3565, -2824.7099, -3556.4118, -3974.6407, -731.7020, -1149.9309, 418.2289
                                          S66x8_2769_09MeNH2MeOH150B_Q, -1719.0695, -1160.3839, -1483.3740, -1666.3932, -322.9901, -506.0092, 183.0192
                                     S66x8_2965_34PentanePentane100B_Q, -4091.3233, -2824.6604, -3556.9499, -3975.5773, -732.2895, -1150.9169, 418.6275
                                     S66x8_3177_60EthyneAcOHOHpi150B_Q, -1147.8631, -711.3744, -963.7195, -1105.7702, -252.3450, -394.3957, 142.0507
                                 S66x8_3153_57BenzenePeptideNHpi150B_Q, -3620.1126, -2279.1718, -3054.4032, -3470.8686, -775.2314, -1191.6968, 416.4654
                                     S66x8_2815_15PeptidePeptide110B_Q, -3444.6395, -2141.1556, -2894.7322, -3298.5608, -753.5767, -1157.4052, 403.8285
                                     S66x8_2829_17UracilUracilBP100B_Q, -4474.4693, -2473.4963, -3630.3089, -4218.9513, -1156.8125, -1745.4550, 588.6425
                                 S66x8_2887_24BenzeneBenzenepipi110B_Q, -3620.1506, -2279.1497, -3054.4158, -3470.9700, -775.2661, -1191.8203, 416.5542
                                   S66x8_3140_56BenzeneMeNH2NHpi095B_Q, -3621.1825, -2279.1824, -3055.0262, -3471.9186, -775.8438, -1192.7362, 416.8924
                                         S66x8_2870_22AcOHUracil105B_Q, -2521.7595, -1451.4462, -2070.2211, -2391.6590, -618.7749, -940.2128, 321.4379
                                        S66x8_3180_61PentaneAcOH095B_Q, -4090.8353, -2824.6504, -3556.6635, -3975.1171, -732.0131, -1150.4667, 418.4535
                                     S66x8_3217_65PyridineEthyne150B_Q, -3526.2704, -2152.2737, -2946.6156, -3367.8485, -794.3418, -1215.5748, 421.2330
                               S66x8_2896_25PyridinePyridinepipi125B_Q, -3526.8961, -2152.1764, -2946.9362, -3368.4521, -794.7599, -1216.2757, 421.5158
                                   S66x8_3074_47BenzeneBenzeneTS200B_Q, -3619.6718, -2279.2443, -3054.1790, -3470.4269, -774.9347, -1191.1826, 416.2479
                                      S66x8_3204_64PeptideEthene095B_Q, -3445.2736, -2141.6393, -2895.3029, -3299.3269, -753.6636, -1157.6876, 404.0240
                                 S66x8_3033_42UracilCyclopentane150B_Q, -4473.4213, -2474.7982, -3630.2522, -4218.1898, -1155.4540, -1743.3916, 587.9376
                                   S66x8_3146_56BenzeneMeNH2NHpi200B_Q, -3619.4461, -2279.1805, -3054.0215, -3470.2298, -774.8411, -1191.0493, 416.2083
                                      S66x8_3207_64PeptideEthene110B_Q, -3444.9023, -2141.6542, -2895.0945, -3298.9744, -753.4403, -1157.3202, 403.8799
                                       S66x8_2941_31UracilEthene100B_Q, -4474.4112, -2474.7732, -3630.8139, -4219.0793, -1156.0407, -1744.3061, 588.2654
                                   S66x8_2905_26UracilUracilpipi150B_Q, -4473.0897, -2474.2046, -3629.8100, -4217.7937, -1155.6054, -1743.5891, 587.9837
                                 S66x8_3027_42UracilCyclopentane090B_Q, -4476.7320, -2474.7838, -3632.1601, -4221.3698, -1157.3763, -1746.5860, 589.2097
                                    S66x8_3138_55BenzeneMeOHOHpi200B_Q, -3619.5099, -2279.1542, -3054.0473, -3470.2945, -774.8932, -1191.1404, 416.2472
                                  S66x8_3094_50BenzeneEthyneCHpi105B_Q, -3620.0069, -2279.1315, -3054.3250, -3470.7877, -775.1936, -1191.6562, 416.4626
                                       S66x8_2819_16PeptideWater090B_Q, -3444.4452, -2141.3918, -2894.7195, -3298.3768, -753.3278, -1156.9850, 403.6573
                                S66x8_3155_58PyridinePyridineCHN090B_Q, -3527.5344, -2152.1611, -2947.2988, -3369.0525, -795.1377, -1216.8914, 421.7537
                                     S66x8_3173_60EthyneAcOHOHpi100B_Q, -1148.7560, -711.3777, -964.2370, -1106.6784, -252.8593, -395.3007, 142.4414
                                       S66x8_2820_16PeptideWater095B_Q, -3444.3041, -2141.3821, -2894.6339, -3298.2456, -753.2518, -1156.8635, 403.6117
                                       S66x8_2728_04WaterPeptide125B_Q, -804.1316, -473.5126, -664.6517, -764.0008, -191.1392, -290.4882,  99.3491
                                      S66x8_3051_45EthynePentane090B_Q, -1149.2915, -711.5522, -964.6202, -1107.2504, -253.0680, -395.6982, 142.6302
                                       S66x8_2951_32UracilEthyne110B_Q, -4473.2425, -2474.6977, -3630.1064, -4218.0004, -1155.4087, -1743.3027, 587.8940
                                   S66x8_3115_53BenzeneAcNH2NHpi090B_Q, -3620.9222, -2279.1378, -3054.8569, -3471.6774, -775.7191, -1192.5397, 416.8205
                                        S66x8_2748_07MeOHPeptide095B_Q, -1547.1428, -974.5302, -1305.5719, -1486.1288, -331.0417, -511.5987, 180.5570
                                     S66x8_2961_33PyridineEthene150B_Q, -3526.3943, -2152.2737, -2946.6871, -3367.9655, -794.4135, -1215.6918, 421.2783
                                       S66x8_2786_11MeNH2Peptide200B_Q, -1719.0596, -1160.3414, -1483.3504, -1666.3849, -323.0090, -506.0435, 183.0345
                                           S66x8_2856_20AcOHAcOH125B_Q, -2521.3853, -1451.4281, -2069.9971, -2391.2811, -618.5690, -939.8530, 321.2840
                                          S66x8_2766_09MeNH2MeOH105B_Q, -1719.1480, -1160.3741, -1483.4153, -1666.4661, -323.0412, -506.0920, 183.0508
                                      S66x8_2933_30BenzeneEthene100B_Q, -3620.0530, -2279.1953, -3054.3787, -3470.8651, -775.1833, -1191.6698, 416.4864
                                     S66x8_3099_51EthyneEthyneTS090B_Q, -1148.4365, -711.5584, -964.1286, -1106.3709, -252.5702, -394.8125, 142.2423
                                        S66x8_3195_63BenzeneAcOH090B_Q, -3621.5244, -2279.1806, -3055.2231, -3472.2512, -776.0425, -1193.0706, 417.0281
                                 S66x8_3028_42UracilCyclopentane095B_Q, -4476.4896, -2474.8068, -3632.0296, -4221.1154, -1157.2229, -1746.3086, 589.0858
                                           S66x8_2737_05MeOHMeOH150B_Q, -1546.6119, -974.7400, -1305.3534, -1485.6374, -330.6134, -510.8974, 180.2840
                                  S66x8_3013_40BenzeneNeopentane100B_Q, -3621.0622, -2279.1872, -3054.9587, -3471.8352, -775.7715, -1192.6480, 416.8765
                                      S66x8_3043_44EthenePentane090B_Q, -1485.5879, -1005.5854, -1283.0868, -1444.1179, -277.5014, -438.5325, 161.0310
                                         S66x8_2791_12MeNH2Water110B_Q, -1719.9404, -1160.4405, -1483.9014, -1667.3426, -323.4609, -506.9021, 183.4412
                                        S66x8_2799_13PeptideMeOH110B_Q, -3444.3565, -2141.8627, -2894.8669, -3298.6058, -753.0043, -1156.7432, 403.7389
                                       S66x8_2846_19MeOHPyridine105B_Q, -1546.7195, -974.4371, -1305.2879, -1485.6857, -330.8507, -511.2486, 180.3979
                                   S66x8_3041_43UracilNeopentane150B_Q, -4473.2685, -2474.7744, -3630.1538, -4218.0251, -1155.3794, -1743.2507, 587.8713
                                    S66x8_3112_52BenzeneAcOHOHpi125B_Q, -3619.5310, -2279.0658, -3054.0222, -3470.3692, -774.9564, -1191.3034, 416.3470
                                  S66x8_2916_28BenzeneUracilpipi095B_Q, -3621.4143, -2279.1402, -3055.1424, -3472.1797, -776.0023, -1193.0396, 417.0373
                                      S66x8_3052_45EthynePentane095B_Q, -1149.0387, -711.5512, -964.4737, -1106.9923, -252.9225, -395.4411, 142.5186
                                     S66x8_2958_33PyridineEthene105B_Q, -3526.7985, -2152.2225, -2946.8992, -3368.3704, -794.6768, -1216.1479, 421.4711
                                  S66x8_2921_28BenzeneUracilpipi150B_Q, -3619.7842, -2279.1253, -3054.1937, -3470.5789, -775.0684, -1191.4535, 416.3851
                                  S66x8_3086_49BenzenePyridineTS105B_Q, -3620.2881, -2279.1342, -3054.4888, -3471.0827, -775.3546, -1191.9486, 416.5939
                                        S66x8_2802_13PeptideMeOH200B_Q, -3443.9562, -2141.8667, -2894.6372, -3298.2116, -752.7705, -1156.3449, 403.5744
                               S66x8_2982_36NeopentaneNeopentane105B_Q, -4098.5638, -2824.7740, -3561.1837, -3980.0563, -736.4098, -1155.2823, 418.8726
                                         S66x8_2718_03WaterMeNH2105B_Q, -804.1501, -473.4591, -664.6398, -764.0112, -191.1807, -290.5520,  99.3713
                                     S66x8_2816_15PeptidePeptide125B_Q, -3444.3352, -2141.1330, -2894.5468, -3298.2644, -753.4138, -1157.1314, 403.7176
                                  S66x8_2915_28BenzeneUracilpipi090B_Q, -3621.7238, -2279.1443, -3055.3231, -3472.4824, -776.1788, -1193.3381, 417.1593
                                       S66x8_2948_32UracilEthyne095B_Q, -4474.0563, -2474.7087, -3630.5815, -4218.7524, -1155.8728, -1744.0437, 588.1708
                                  S66x8_3089_49BenzenePyridineTS150B_Q, -3619.8686, -2279.1941, -3054.2715, -3470.6302, -775.0774, -1191.4361, 416.3586
                                     S66x8_2827_17UracilUracilBP090B_Q, -4475.1497, -2473.5237, -3630.7138, -4219.6057, -1157.1900, -1746.0820, 588.8920
                                S66x8_3156_58PyridinePyridineCHN095B_Q, -3527.3527, -2152.1629, -2947.1945, -3368.8956, -795.0316, -1216.7328, 421.7011
                                           S66x8_2855_20AcOHAcOH110B_Q, -2521.6388, -1451.4296, -2070.1443, -2391.5026, -618.7147, -940.0731, 321.3583
                                     S66x8_3066_46PeptidePentane200B_Q, -3444.4183, -2141.6291, -2894.8041, -3298.4485, -753.1750, -1156.8194, 403.6444
                                       S66x8_2781_11MeNH2Peptide100B_Q, -1719.8229, -1160.3410, -1483.7915, -1667.1662, -323.4505, -506.8252, 183.3747
                                S66x8_3157_58PyridinePyridineCHN100B_Q, -3526.9991, -2152.1469, -2946.9834, -3368.5603, -794.8364, -1216.4133, 421.5769
                                      S66x8_3056_45EthynePentane125B_Q, -1148.1651, -711.5458, -963.9663, -1106.0976, -252.4205, -394.5518, 142.1313
                                 S66x8_3034_42UracilCyclopentane200B_Q, -4472.7113, -2474.7764, -3629.8325, -4217.5097, -1155.0561, -1742.7333, 587.6772
                                  S66x8_3095_50BenzeneEthyneCHpi110B_Q, -3619.7743, -2279.1196, -3054.1856, -3470.5673, -775.0660, -1191.4477, 416.3817
                                      S66x8_2842_18WaterPyridine200B_Q, -803.5059, -473.4515, -664.2642, -763.3564, -190.8127, -289.9049,  99.0922
                                   S66x8_2904_26UracilUracilpipi125B_Q, -4473.7858, -2474.2025, -3630.2116, -4218.4489, -1156.0091, -1744.2464, 588.2373
                                          S66x8_2759_08MeOHWater110B_Q, -1546.6238, -974.7940, -1305.3831, -1485.6526, -330.5891, -510.8586, 180.2695
                                          S66x8_2739_06MeOHMeNH2090B_Q, -1547.0117, -974.4272, -1305.4526, -1485.9702, -331.0255, -511.5430, 180.5176
                                   S66x8_3040_43UracilNeopentane125B_Q, -4473.7174, -2474.7706, -3630.4117, -4218.6495, -1155.6411, -1743.8789, 588.2378
                                       S66x8_2727_04WaterPeptide110B_Q, -804.2477, -473.5164, -664.7204, -764.1223, -191.2040, -290.6059,  99.4019
                                       S66x8_2940_31UracilEthene095B_Q, -4474.8429, -2474.7791, -3631.0660, -4219.4831, -1156.2869, -1744.7040, 588.4171
                                     S66x8_2831_17UracilUracilBP110B_Q, -4473.6774, -2473.4790, -3629.8437, -4218.2884, -1156.3647, -1744.8094, 588.4448
                                       S66x8_2809_14PeptideMeNH2150B_Q, -3443.8438, -2141.5810, -2894.4516, -3298.0728, -752.8707, -1156.4919, 403.6212
                               S66x8_2892_25PyridinePyridinepipi095B_Q, -3527.7438, -2152.1684, -2947.4229, -3369.2996, -795.2545, -1217.1312, 421.8767
                                       S66x8_3188_62PentaneAcNH2095B_Q, -4090.9090, -2824.6173, -3556.6922, -3975.1687, -732.0749, -1150.5514, 418.4765
                                        S66x8_3183_61PentaneAcOH110B_Q, -4090.4895, -2824.6439, -3556.4609, -3974.7854, -731.8170, -1150.1415, 418.3245
                                S66x8_2907_27BenzenePyridinepipi090B_Q, -3621.3354, -2279.1721, -3055.1102, -3472.0976, -775.9381, -1192.9255, 416.9873
                                     S66x8_2959_33PyridineEthene110B_Q, -3526.5999, -2152.2142, -2946.7809, -3368.1829, -794.5667, -1215.9687, 421.4020
                                  S66x8_2920_28BenzeneUracilpipi125B_Q, -3620.0574, -2279.1026, -3054.3420, -3470.8816, -775.2395, -1191.7790, 416.5396
                                S66x8_3010_39BenzeneCyclopentane200B_Q, -3619.8449, -2279.2779, -3054.2932, -3470.5768, -775.0153, -1191.2989, 416.2836
                                        S66x8_3182_61PentaneAcOH105B_Q, -4090.6192, -2824.6476, -3556.5374, -3974.9021, -731.8898, -1150.2545, 418.3647
                                       S66x8_2822_16PeptideWater105B_Q, -3444.6264, -2141.4319, -2894.8412, -3298.5584, -753.4093, -1157.1265, 403.7172
                                       S66x8_2784_11MeNH2Peptide125B_Q, -1719.4698, -1160.3414, -1483.5875, -1666.8019, -323.2461, -506.4605, 183.2144
                                         S66x8_2721_03WaterMeNH2150B_Q, -803.7309, -473.4541, -664.3953, -763.5835, -190.9413, -290.1294,  99.1881
                                        S66x8_2798_13PeptideMeOH105B_Q, -3444.4846, -2141.8656, -2894.9422, -3298.7227, -753.0766, -1156.8571, 403.7805
                                      S66x8_2841_18WaterPyridine150B_Q, -803.7263, -473.4586, -664.3946, -763.5791, -190.9360, -290.1205,  99.1845
                                     S66x8_3063_46PeptidePentane110B_Q, -3445.4482, -2141.5677, -2895.3736, -3299.4533, -753.8059, -1157.8857, 404.0797
                                 S66x8_2923_29PyridineUracilpipi090B_Q, -3528.6937, -2152.0941, -2947.9408, -3370.2113, -795.8466, -1218.1172, 422.2705
                                         S66x8_2788_12MeNH2Water095B_Q, -1720.3987, -1160.4528, -1484.1716, -1667.8007, -323.7187, -507.3478, 183.6291
                                          S66x8_2711_02WaterMeOH110B_Q, -804.2755, -473.6470, -664.7916, -764.1593, -191.1446, -290.5123,  99.3677
                           S66x8_2996_38CyclopentaneCyclopentane095B_Q, -3787.2063, -2555.9767, -3267.7813, -3667.4866, -711.8046, -1111.5099, 399.7053
                               S66x8_2986_36NeopentaneNeopentane200B_Q, -4097.8136, -2824.8049, -3560.7630, -3979.2977, -735.9582, -1154.4929, 418.5347
                                           S66x8_2857_20AcOHAcOH150B_Q, -2520.8153, -1451.4275, -2069.6673, -2390.7324, -618.2398, -939.3049, 321.0651
                               S66x8_2985_36NeopentaneNeopentane150B_Q, -4098.0778, -2824.8037, -3560.9153, -3979.5577, -736.1116, -1154.7541, 418.6424
                                S66x8_2909_27BenzenePyridinepipi100B_Q, -3620.7110, -2279.1534, -3054.7414, -3471.4997, -775.5880, -1192.3463, 416.7583
                                    S66x8_3108_52BenzeneAcOHOHpi095B_Q, -3620.9384, -2279.1002, -3054.8504, -3471.6963, -775.7502, -1192.5961, 416.8459
                                 S66x8_3082_48PyridinePyridineTS200B_Q, -3526.2641, -2152.1907, -2946.5769, -3367.8393, -794.3862, -1215.6486, 421.2624
                               S66x8_2983_36NeopentaneNeopentane110B_Q, -4098.4434, -2824.7741, -3561.1142, -3979.9439, -736.3401, -1155.1698, 418.8298
                                     S66x8_2830_17UracilUracilBP105B_Q, -4474.0625, -2473.4833, -3630.0681, -4218.5785, -1156.5848, -1745.0952, 588.5104
                                     S66x8_3100_51EthyneEthyneTS095B_Q, -1148.2945, -711.5585, -964.0465, -1106.2269, -252.4880, -394.6684, 142.1804
                                      S66x8_3203_64PeptideEthene090B_Q, -3445.5742, -2141.6467, -2895.4798, -3299.6159, -753.8331, -1157.9693, 404.1362
                                     S66x8_3168_59EthyneWaterCHO125B_Q, -1147.8779, -711.4501, -963.7599, -1105.7968, -252.3098, -394.3467, 142.0369
                                     S66x8_2828_17UracilUracilBP095B_Q, -4474.6246, -2473.5094, -3630.4042, -4219.1192, -1156.8947, -1745.6097, 588.7150
                                        S66x8_2882_23AcNH2Uracil200B_Q, -2689.1661, -1634.0305, -2244.0308, -2567.3432, -610.0003, -933.3127, 323.3125
                                        S66x8_3196_63BenzeneAcOH095B_Q, -3621.0703, -2279.1678, -3054.9552, -3471.8242, -775.7874, -1192.6563, 416.8689
                                  S66x8_3087_49BenzenePyridineTS110B_Q, -3620.0218, -2279.1235, -3054.3303, -3470.8319, -775.2068, -1191.7084, 416.5016
                                   S66x8_3126_54BenzeneWaterOHpi105B_Q, -3619.9854, -2279.1355, -3054.3143, -3470.7831, -775.1788, -1191.6476, 416.4688
                                      S66x8_3024_41UracilPentane125B_Q, -4474.5484, -2474.7973, -3630.9034, -4219.2225, -1156.1061, -1744.4252, 588.3191
                                        S66x8_2876_23AcNH2Uracil095B_Q, -2691.0855, -1634.0397, -2245.1443, -2569.2310, -611.1046, -935.1913, 324.0866
                                   S66x8_3042_43UracilNeopentane200B_Q, -4472.6580, -2474.7543, -3629.7924, -4217.4467, -1155.0381, -1742.6925, 587.6544
                                  S66x8_3096_50BenzeneEthyneCHpi125B_Q, -3619.2970, -2279.0825, -3053.8940, -3470.1193, -774.8115, -1191.0368, 416.2252
                                     S66x8_2968_34PentanePentane125B_Q, -4090.5897, -2824.6812, -3556.5345, -3974.8677, -731.8533, -1150.1865, 418.3332
                                      S66x8_3222_66MeNH2Pyridine105B_Q, -1719.3275, -1160.3429, -1483.5059, -1666.6534, -323.1630, -506.3105, 183.1475
                                S66x8_2908_27BenzenePyridinepipi095B_Q, -3621.0509, -2279.1644, -3054.9425, -3471.8184, -775.7782, -1192.6540, 416.8759
                                     S66x8_3176_60EthyneAcOHOHpi125B_Q, -1148.1612, -711.3764, -963.8926, -1106.0738, -252.5162, -394.6974, 142.1811
                                  S66x8_2917_28BenzeneUracilpipi100B_Q, -3621.0835, -2279.1337, -3054.9484, -3471.8668, -775.8147, -1192.7330, 416.9184
                                         S66x8_2789_12MeNH2Water100B_Q, -1720.2212, -1160.4475, -1484.0667, -1667.6228, -323.6192, -507.1753, 183.5562
                                      S66x8_3047_44EthenePentane110B_Q, -1485.2092, -1005.5819, -1282.8664, -1443.7388, -277.2845, -438.1569, 160.8724
                                        S66x8_2879_23AcNH2Uracil110B_Q, -2690.8011, -1634.0381, -2244.9792, -2568.9401, -610.9411, -934.9020, 323.9609
                                        S66x8_2749_07MeOHPeptide100B_Q, -1547.1365, -974.5306, -1305.5684, -1486.1206, -331.0377, -511.5900, 180.5522
                                          S66x8_2742_06MeOHMeNH2105B_Q, -1546.6714, -974.4194, -1305.2526, -1485.6372, -330.8332, -511.2178, 180.3846
                                     S66x8_3166_59EthyneWaterCHO105B_Q, -1148.0511, -711.4526, -963.8611, -1105.9742, -252.4085, -394.5216, 142.1131
                                       S66x8_2807_14PeptideMeNH2110B_Q, -3444.2509, -2141.5939, -2894.6925, -3298.4635, -753.0986, -1156.8696, 403.7710
                                  S66x8_3149_57BenzenePeptideNHpi100_T, -7039.5500, -4694.4870, -6050.2266, -6740.1849, -1355.7395, -2045.6979, 689.9584
                                 S66x8_3149_57BenzenePeptideNHpi100A_T, -3430.2427, -2269.7199, -2940.6472, -3284.3009, -670.9272, -1014.5810, 343.6537
                                 S66x8_3149_57BenzenePeptideNHpi100B_T, -3601.9957, -2425.6401, -3105.7207, -3452.2186, -680.0806, -1026.5784, 346.4979
                                       S66x8_2838_18WaterPyridine105_T, -4313.6089, -2805.0782, -3677.1975, -4113.6512, -872.1193, -1308.5729, 436.4537
                                      S66x8_2838_18WaterPyridine105A_T, -3505.6643, -2301.1134, -2997.4944, -3346.7111, -696.3810, -1045.5977, 349.2167
                                      S66x8_2838_18WaterPyridine105B_T, -800.4375, -499.6700, -673.5512, -761.0185, -173.8812, -261.3485,  87.4673
                                            S66x8_2731_05MeOHMeOH090_T, -3090.2915, -2054.1391, -2653.1647, -2966.4921, -599.0256, -912.3530, 313.3274
                                           S66x8_2731_05MeOHMeOH090A_T, -1542.4123, -1026.3236, -1324.6874, -1481.8380, -298.3637, -455.5143, 157.1506
                                           S66x8_2731_05MeOHMeOH090B_T, -1541.4385, -1026.1291, -1324.0423, -1480.8140, -297.9132, -454.6849, 156.7717
                                       S66x8_3050_44EthenePentane200_T, -5555.7348, -4008.1999, -4902.8685, -5396.9158, -894.6686, -1388.7159, 494.0473
                                      S66x8_3050_44EthenePentane200A_T, -4078.0467, -2952.5226, -3603.2162, -3961.5601, -650.6936, -1009.0375, 358.3439
                                      S66x8_3050_44EthenePentane200B_T, -1477.5132, -1055.6775, -1299.5513, -1435.2529, -243.8738, -379.5754, 135.7016
                              S66x8_2991_37CyclopentaneNeopentane110_T, -7862.5660, -5633.6798, -6922.2546, -7621.3938, -1288.5748, -1987.7140, 699.1392
                             S66x8_2991_37CyclopentaneNeopentane110A_T, -4087.4717, -2952.6553, -3608.7210, -3968.2312, -656.0657, -1015.5759, 359.5102
                             S66x8_2991_37CyclopentaneNeopentane110B_T, -3771.4772, -2682.2314, -3311.9516, -3651.6384, -629.7203, -969.4070, 339.6868
                                     S66x8_3109_52BenzeneAcOHOHpi100_T, -6115.5253, -3978.8799, -5214.1280, -5834.7207, -1235.2482, -1855.8408, 620.5927
                                    S66x8_3109_52BenzeneAcOHOHpi100A_T, -2509.1108, -1552.8892, -2105.7049, -2380.5076, -552.8156, -827.6184, 274.8028
                                    S66x8_3109_52BenzeneAcOHOHpi100B_T, -3600.6356, -2425.5704, -3104.9050, -3450.9537, -679.3346, -1025.3833, 346.0487
                                        S66x8_2725_04WaterPeptide100_T, -4240.3565, -2774.6734, -3622.0215, -4052.7904, -847.3481, -1278.1170, 430.7689
                                       S66x8_2725_04WaterPeptide100A_T, -3430.3498, -2269.5476, -2940.6364, -3284.3296, -671.0888, -1014.7819, 343.6932
                                       S66x8_2725_04WaterPeptide100B_T, -800.9821, -499.8019, -673.9217, -761.5574, -174.1198, -261.7554,  87.6357
                                        S66x8_3189_62PentaneAcNH2100_T, -6764.2559, -4688.7802, -5888.6646, -6522.6585, -1199.8844, -1833.8783, 633.9939
                                       S66x8_3189_62PentaneAcNH2100A_T, -2678.7248, -1738.2727, -2281.9716, -2557.1159, -543.6989, -818.8432, 275.1443
                                       S66x8_3189_62PentaneAcNH2100B_T, -4080.1512, -2952.5439, -3604.4419, -3963.4845, -651.8980, -1010.9405, 359.0425
                                       S66x8_3206_64PeptideEthene105_T, -4912.3671, -3325.5122, -4242.9127, -4722.3684, -917.4005, -1396.8562, 479.4557
                                      S66x8_3206_64PeptideEthene105A_T, -1478.7298, -1055.7055, -1300.2664, -1436.3859, -244.5610, -380.6804, 136.1194
                                      S66x8_3206_64PeptideEthene105B_T, -3430.0040, -2269.8143, -2940.5490, -3284.1139, -670.7346, -1014.2995, 343.5649
                                        S66x8_2847_19MeOHPyridine110_T, -5054.8116, -3331.1452, -4327.6398, -4833.3721, -996.4946, -1502.2269, 505.7323
                                       S66x8_2847_19MeOHPyridine110A_T, -3506.0008, -2301.1432, -2997.7015, -3347.0164, -696.5583, -1045.8731, 349.3148
                                       S66x8_2847_19MeOHPyridine110B_T, -1540.9274, -1025.8193, -1323.6162, -1480.2854, -297.7969, -454.4660, 156.6692
                                      S66x8_3214_65PyridineEthyne105_T, -4648.8592, -3063.6488, -3980.0986, -4446.1113, -916.4497, -1382.4624, 466.0127
                                     S66x8_3214_65PyridineEthyne105A_T, -1139.1333, -760.0462, -979.2059, -1096.4189, -219.1597, -336.3727, 117.2130
                                     S66x8_3214_65PyridineEthyne105B_T, -3505.1635, -2301.0701, -2997.1866, -3346.2445, -696.1165, -1045.1744, 349.0579
                                   S66x8_2975_35NeopentanePentane110_T, -8171.3408, -5904.2084, -7214.8943, -7933.3622, -1310.6859, -2029.1538, 718.4679
                                  S66x8_2975_35NeopentanePentane110A_T, -4087.6217, -2952.6717, -3608.8147, -3968.3681, -656.1430, -1015.6964, 359.5534
                                  S66x8_2975_35NeopentanePentane110B_T, -4079.9657, -2952.6018, -3604.3591, -3963.3197, -651.7573, -1010.7179, 358.9606
                                      S66x8_3163_59EthyneWaterCHO090_T, -1943.0962, -1261.4150, -1655.5119, -1859.8288, -394.0969, -598.4139, 204.3169
                                     S66x8_3163_59EthyneWaterCHO090A_T, -801.0460, -500.1267, -674.0957, -761.6608, -173.9690, -261.5341,  87.5651
                                     S66x8_3163_59EthyneWaterCHO090B_T, -1139.1197, -760.1483, -979.2411, -1096.4293, -219.0929, -336.2810, 117.1882
                                  S66x8_2888_24BenzeneBenzenepipi125_T, -7200.2403, -4850.3777, -6208.8920, -6900.0317, -1358.5143, -2049.6540, 691.1397
                                 S66x8_2888_24BenzeneBenzenepipi125A_T, -3598.9489, -2425.5570, -3103.9242, -3449.4677, -678.3672, -1023.9107, 345.5435
                                 S66x8_2888_24BenzeneBenzenepipi125B_T, -3598.9511, -2425.5570, -3103.9255, -3449.4680, -678.3685, -1023.9110, 345.5425
                                          S66x8_2861_21AcNH2AcNH2100_T, -5373.4795, -3485.1402, -4576.8364, -5126.0561, -1091.6962, -1640.9160, 549.2198
                                         S66x8_2861_21AcNH2AcNH2100A_T, -2677.5246, -1736.9744, -2280.7300, -2555.8265, -543.7556, -818.8521, 275.0966
                                         S66x8_2861_21AcNH2AcNH2100B_T, -2677.5244, -1736.9701, -2280.7280, -2555.8242, -543.7580, -818.8541, 275.0961
                                    S66x8_3070_47BenzeneBenzeneTS105_T, -7203.1881, -4850.2928, -6210.5604, -6901.9136, -1360.2676, -2051.6207, 691.3531
                                   S66x8_3070_47BenzeneBenzeneTS105A_T, -3598.9168, -2425.5473, -3103.9015, -3449.4314, -678.3542, -1023.8841, 345.5299
                                   S66x8_3070_47BenzeneBenzeneTS105B_T, -3600.2079, -2425.6250, -3104.6807, -3450.5928, -679.0557, -1024.9678, 345.9121
                                           S66x8_2755_08MeOHWater090_T, -2347.9715, -1528.1154, -2002.0947, -2245.9842, -473.9793, -717.8689, 243.8896
                                          S66x8_2755_08MeOHWater090A_T, -801.6776, -500.0823, -674.4421, -762.2600, -174.3598, -262.1777,  87.8179
                                          S66x8_2755_08MeOHWater090B_T, -1541.0026, -1026.1813, -1323.8124, -1480.4263, -297.6311, -454.2449, 156.6139
                                        S66x8_2783_11MeNH2Peptide110_T, -5149.5890, -3486.7674, -4448.0861, -4948.2963, -961.3187, -1461.5288, 500.2101
                                       S66x8_2783_11MeNH2Peptide110A_T, -3430.0603, -2269.9769, -2940.6501, -3284.3045, -670.6732, -1014.3275, 343.6543
                                       S66x8_2783_11MeNH2Peptide110B_T, -1713.6444, -1214.8102, -1503.1987, -1660.0846, -288.3885, -445.2745, 156.8859
                                      S66x8_2963_34PentanePentane090_T, -8172.3180, -5896.5895, -7212.2450, -7931.5281, -1315.6556, -2034.9387, 719.2831
                                     S66x8_2963_34PentanePentane090A_T, -4082.3143, -2952.6656, -3605.7438, -3965.4859, -653.0782, -1012.8203, 359.7421
                                     S66x8_2963_34PentanePentane090B_T, -4082.3137, -2952.6651, -3605.7432, -3965.4862, -653.0781, -1012.8211, 359.7430
                                          S66x8_2867_22AcOHUracil090_T, -6977.1957, -4236.2507, -5820.8595, -6588.0247, -1584.6088, -2351.7741, 767.1652
                                         S66x8_2867_22AcOHUracil090A_T, -4445.8761, -2673.6936, -3698.2366, -4191.9376, -1024.5430, -1518.2440, 493.7010
                                         S66x8_2867_22AcOHUracil090B_T, -2509.8380, -1551.2956, -2105.4529, -2381.0255, -554.1573, -829.7299, 275.5725
                                   S66x8_2919_28BenzeneUracilpipi110_T, -8053.7508, -5099.6791, -6807.5018, -7646.8896, -1707.8227, -2547.2105, 839.3878
                                  S66x8_2919_28BenzeneUracilpipi110A_T, -4446.0734, -2675.0327, -3698.9156, -4192.2150, -1023.8829, -1517.1823, 493.2994
                                  S66x8_2919_28BenzeneUracilpipi110B_T, -3600.8788, -2425.5984, -3105.0574, -3451.2282, -679.4590, -1025.6298, 346.1708
                                    S66x8_3067_47BenzeneBenzeneTS090_T, -7205.7674, -4845.3803, -6209.9791, -6902.0762, -1364.5988, -2056.6958, 692.0971
                                   S66x8_3067_47BenzeneBenzeneTS090A_T, -3599.9247, -2425.6135, -3104.5121, -3450.3621, -678.8987, -1024.7487, 345.8500
                                   S66x8_3067_47BenzeneBenzeneTS090B_T, -3601.8508, -2425.6916, -3105.6587, -3452.0563, -679.9671, -1026.3647, 346.3976
                                    S66x8_3124_54BenzeneWaterOHpi095_T, -4404.6966, -2925.4229, -3780.6280, -4213.7668, -855.2051, -1288.3440, 433.1389
                                   S66x8_3124_54BenzeneWaterOHpi095A_T, -800.8055, -499.8982, -673.8602, -761.3873, -173.9621, -261.4891,  87.5270
                                   S66x8_3124_54BenzeneWaterOHpi095B_T, -3599.9044, -2425.5761, -3104.4847, -3450.3035, -678.9086, -1024.7275, 345.8189
                                      S66x8_3172_60EthyneAcOHOHpi095_T, -3654.9147, -2314.4148, -3089.3913, -3481.2119, -774.9765, -1166.7971, 391.8206
                                     S66x8_3172_60EthyneAcOHOHpi095A_T, -2508.7308, -1552.8396, -2105.4642, -2380.1453, -552.6246, -827.3057, 274.6811
                                     S66x8_3172_60EthyneAcOHOHpi095B_T, -1140.5170, -760.0475, -980.0064, -1097.6572, -219.9589, -337.6097, 117.6508
                                   S66x8_3088_49BenzenePyridineTS125_T, -7106.3955, -4727.0881, -6102.6252, -6797.0394, -1375.5371, -2069.9513, 694.4142
                                  S66x8_3088_49BenzenePyridineTS125A_T, -3504.7781, -2300.9244, -2996.9023, -3345.8660, -695.9779, -1044.9416, 348.9637
                                  S66x8_3088_49BenzenePyridineTS125B_T, -3598.8955, -2425.5312, -3103.8824, -3449.4091, -678.3512, -1023.8779, 345.5266
                                    S66x8_3139_56BenzeneMeNH2NHpi090_T, -5320.6911, -3636.1472, -4610.0241, -5113.4042, -973.8769, -1477.2569, 503.3800
                                   S66x8_3139_56BenzeneMeNH2NHpi090A_T, -1714.3978, -1214.8991, -1503.6718, -1660.7728, -288.7727, -445.8737, 157.1011
                                   S66x8_3139_56BenzeneMeNH2NHpi090B_T, -3601.8908, -2425.6904, -3105.6813, -3452.1035, -679.9909, -1026.4131, 346.4223
                                 S66x8_2914_27BenzenePyridinepipi200_T, -7100.8781, -4726.3095, -6099.1069, -6792.6770, -1372.7975, -2066.3675, 693.5700
                                S66x8_2914_27BenzenePyridinepipi200A_T, -3503.7092, -2300.8728, -2996.2626, -3344.8927, -695.3898, -1044.0199, 348.6301
                                S66x8_2914_27BenzenePyridinepipi200B_T, -3596.9708, -2425.4153, -3102.7208, -3447.6603, -677.3055, -1022.2450, 344.9395
                                         S66x8_3179_61PentaneAcOH090_T, -6596.6951, -4501.4878, -5712.7795, -6347.1762, -1211.2917, -1845.6883, 634.3967
                                        S66x8_3179_61PentaneAcOH090A_T, -2511.2336, -1553.0312, -2106.9920, -2382.4514, -553.9608, -829.4202, 275.4594
                                        S66x8_3179_61PentaneAcOH090B_T, -4080.3269, -2952.5718, -3604.5552, -3963.6536, -651.9834, -1011.0819, 359.0984
                                S66x8_2898_25PyridinePyridinepipi200_T, -7007.7197, -4601.7945, -5992.7200, -6690.0022, -1390.9255, -2088.2078, 697.2823
                               S66x8_2898_25PyridinePyridinepipi200A_T, -3503.7142, -2300.8410, -2996.2521, -3344.8961, -695.4110, -1044.0551, 348.6440
                               S66x8_2898_25PyridinePyridinepipi200B_T, -3503.7096, -2300.8390, -2996.2485, -3344.8950, -695.4096, -1044.0561, 348.6465
                                        S66x8_2844_19MeOHPyridine095_T, -5056.9627, -3330.1314, -4328.4558, -4834.3880, -998.3243, -1504.2565, 505.9322
                                       S66x8_2844_19MeOHPyridine095A_T, -3506.8360, -2301.1944, -2998.2060, -3347.8033, -697.0116, -1046.6089, 349.5973
                                       S66x8_2844_19MeOHPyridine095B_T, -1541.1950, -1025.8291, -1323.7750, -1480.5383, -297.9459, -454.7092, 156.7633
                                       S66x8_2840_18WaterPyridine125_T, -4310.5283, -2804.4712, -3675.1605, -4111.4045, -870.6893, -1306.9333, 436.2440
                                      S66x8_2840_18WaterPyridine125A_T, -3504.9447, -2301.0637, -2997.0574, -3346.0467, -695.9937, -1044.9830, 348.9893
                                      S66x8_2840_18WaterPyridine125B_T, -800.1940, -499.6595, -673.4060, -760.7867, -173.7465, -261.1272,  87.3807
                                         S66x8_2878_23AcNH2Uracil105_T, -7143.1018, -4424.8588, -5996.3430, -6763.4225, -1571.4842, -2338.5637, 767.0794
                                        S66x8_2878_23AcNH2Uracil105A_T, -4444.3544, -2673.3695, -3697.2202, -4190.4418, -1023.8506, -1517.0723, 493.2216
                                        S66x8_2878_23AcNH2Uracil105B_T, -2677.5383, -1736.8903, -2280.7024, -2555.8036, -543.8122, -818.9133, 275.1011
                                      S66x8_3101_51EthyneEthyneTS100_T, -2280.0970, -1520.8728, -1959.7993, -2193.9840, -438.9265, -673.1112, 234.1847
                                     S66x8_3101_51EthyneEthyneTS100A_T, -1139.0299, -760.2522, -979.2331, -1096.3444, -218.9808, -336.0922, 117.1113
                                     S66x8_3101_51EthyneEthyneTS100B_T, -1139.3651, -760.1688, -979.3917, -1096.6160, -219.2229, -336.4472, 117.2244
                                        S66x8_2810_14PeptideMeNH2200_T, -5142.0760, -3485.7370, -4443.3080, -4942.8649, -957.5709, -1457.1279, 499.5570
                                       S66x8_2810_14PeptideMeNH2200A_T, -1712.6159, -1214.8173, -1502.6071, -1659.1540, -287.7898, -444.3367, 156.5469
                                       S66x8_2810_14PeptideMeNH2200B_T, -3427.9158, -2269.5994, -2939.2511, -3282.3114, -669.6517, -1012.7120, 343.0603
                                 S66x8_3008_39BenzeneCyclopentane125_T, -7373.3611, -5107.5363, -6417.4662, -7102.6045, -1309.9299, -1995.0682, 685.1382
                                S66x8_3008_39BenzeneCyclopentane125A_T, -3770.6421, -2682.1051, -3311.4155, -3650.8297, -629.3104, -968.7246, 339.4142
                                S66x8_3008_39BenzeneCyclopentane125B_T, -3599.6600, -2425.5877, -3104.3482, -3450.1078, -678.7606, -1024.5201, 345.7596
                                S66x8_2979_36NeopentaneNeopentane090_T, -8180.2736, -5901.3304, -7218.8444, -7938.2796, -1317.5140, -2036.9491, 719.4351
                               S66x8_2979_36NeopentaneNeopentane090A_T, -4088.0470, -2952.6766, -3609.0626, -3968.7628, -656.3860, -1016.0862, 359.7002
                               S66x8_2979_36NeopentaneNeopentane090B_T, -4088.0487, -2952.6767, -3609.0636, -3968.7630, -656.3869, -1016.0863, 359.6994
                                           S66x8_2746_06MeOHMeNH2200_T, -3254.0910, -2241.7279, -2827.0003, -3139.8981, -585.2724, -898.1702, 312.8977
                                          S66x8_2746_06MeOHMeNH2200A_T, -1712.6083, -1214.8574, -1502.6196, -1659.1467, -287.7622, -444.2893, 156.5271
                                          S66x8_2746_06MeOHMeNH2200B_T, -1540.1753, -1025.7377, -1323.1469, -1479.5675, -297.4092, -453.8298, 156.4206
                                          S66x8_2699_01WaterWater090_T, -1607.0377, -1002.2052, -1351.8740, -1526.5370, -349.6688, -524.3318, 174.6631
                                         S66x8_2699_01WaterWater090A_T, -801.3827, -500.0448, -674.2558, -761.9758, -174.2110, -261.9310,  87.7201
                                         S66x8_2699_01WaterWater090B_T, -800.5176, -499.8966, -673.6931, -761.1304, -173.7965, -261.2338,  87.4373
                                      S66x8_2833_17UracilUracilBP150_T, -8895.0332, -5354.5152, -7401.3772, -8386.2652, -2046.8620, -3031.7500, 984.8880
                                     S66x8_2833_17UracilUracilBP150A_T, -4442.9572, -2673.7080, -3696.5552, -4189.1698, -1022.8472, -1515.4618, 492.6146
                                     S66x8_2833_17UracilUracilBP150B_T, -4442.9779, -2673.5472, -3696.4993, -4189.1761, -1022.9521, -1515.6289, 492.6768
                                          S66x8_2704_01WaterWater125_T, -1604.1109, -1002.7695, -1350.4200, -1524.9177, -347.6505, -522.1483, 174.4978
                                         S66x8_2704_01WaterWater125A_T, -800.5219, -500.0267, -673.7505, -761.1398, -173.7238, -261.1130,  87.3893
                                         S66x8_2704_01WaterWater125B_T, -800.0873, -499.8724, -673.4341, -760.7151, -173.5617, -260.8427,  87.2810
                                            S66x8_2734_05MeOHMeOH105_T, -3089.0909, -2055.7658, -2653.1569, -2966.3640, -597.3910, -910.5981, 313.2071
                                           S66x8_2734_05MeOHMeOH105A_T, -1541.7450, -1026.3028, -1324.2929, -1481.1958, -297.9900, -454.8930, 156.9030
                                           S66x8_2734_05MeOHMeOH105B_T, -1541.0932, -1026.1158, -1323.8371, -1480.4878, -297.7213, -454.3719, 156.6506
                                      S66x8_3105_51EthyneEthyneTS150_T, -2277.6265, -1520.6542, -1958.2788, -2192.2020, -437.6246, -671.5478, 233.9232
                                     S66x8_3105_51EthyneEthyneTS150A_T, -1138.4900, -760.1361, -978.8720, -1095.8269, -218.7359, -335.6908, 116.9550
                                     S66x8_3105_51EthyneEthyneTS150B_T, -1138.6307, -760.1395, -978.9547, -1095.9483, -218.8153, -335.8089, 116.9936
                                S66x8_2980_36NeopentaneNeopentane095_T, -8179.4407, -5902.6738, -7218.9296, -7938.1560, -1316.2559, -2035.4823, 719.2264
                               S66x8_2980_36NeopentaneNeopentane095A_T, -4087.8639, -2952.6711, -3608.9544, -3968.5917, -656.2834, -1015.9206, 359.6372
                               S66x8_2980_36NeopentaneNeopentane095B_T, -4087.8614, -2952.6711, -3608.9530, -3968.5917, -656.2819, -1015.9207, 359.6387
                                            S66x8_2852_20AcOHAcOH095_T, -5041.1478, -3115.4050, -4228.7251, -4778.0385, -1113.3200, -1662.6335, 549.3134
                                           S66x8_2852_20AcOHAcOH095A_T, -2509.8030, -1551.2561, -2105.4160, -2380.9584, -554.1599, -829.7023, 275.5424
                                           S66x8_2852_20AcOHAcOH095B_T, -2509.8000, -1551.2628, -2105.4171, -2380.9590, -554.1543, -829.6962, 275.5418
                                           S66x8_2770_09MeNH2MeOH200_T, -3253.1355, -2241.3694, -2826.2967, -3139.1039, -584.9273, -897.7345, 312.8073
                                          S66x8_2770_09MeNH2MeOH200A_T, -1540.1947, -1026.2316, -1323.3665, -1479.7131, -297.1349, -453.4815, 156.3465
                                          S66x8_2770_09MeNH2MeOH200B_T, -1712.5208, -1214.8039, -1502.5465, -1659.0260, -287.7426, -444.2221, 156.4795
                                      S66x8_2814_15PeptidePeptide105_T, -6870.7042, -4543.5527, -5888.9371, -6575.9733, -1345.3844, -2032.4205, 687.0361
                                     S66x8_2814_15PeptidePeptide105A_T, -3430.9162, -2269.6373, -2941.0016, -3284.8890, -671.3643, -1015.2516, 343.8873
                                     S66x8_2814_15PeptidePeptide105B_T, -3429.8696, -2269.2835, -2940.2474, -3283.8428, -670.9639, -1014.5593, 343.5954
                                       S66x8_2835_18WaterPyridine090_T, -4314.9616, -2803.4869, -3677.3082, -4113.9389, -873.8213, -1310.4520, 436.6307
                                      S66x8_2835_18WaterPyridine090A_T, -3506.4163, -2301.1578, -2997.9479, -3347.4213, -696.7901, -1046.2635, 349.4734
                                      S66x8_2835_18WaterPyridine090B_T, -800.6937, -499.6751, -673.7015, -761.2632, -174.0264, -261.5881,  87.5617
                                      S66x8_3174_60EthyneAcOHOHpi105_T, -3653.4839, -2315.3977, -3088.9788, -3480.6077, -773.5811, -1165.2100, 391.6289
                                     S66x8_3174_60EthyneAcOHOHpi105A_T, -2508.3544, -1552.8164, -2105.2368, -2379.7978, -552.4204, -826.9815, 274.5610
                                     S66x8_3174_60EthyneAcOHOHpi105B_T, -1139.9482, -760.0296, -979.6700, -1097.1313, -219.6404, -337.1017, 117.4612
                                 S66x8_3004_39BenzeneCyclopentane095_T, -7381.6884, -5102.4498, -6420.1346, -7106.8037, -1317.6848, -2004.3539, 686.6691
                                S66x8_3004_39BenzeneCyclopentane095A_T, -3772.3526, -2682.1704, -3312.4320, -3652.3974, -630.2616, -970.2270, 339.9654
                                S66x8_3004_39BenzeneCyclopentane095B_T, -3603.0309, -2425.7463, -3106.3639, -3453.1635, -680.6176, -1027.4172, 346.7996
                                      S66x8_2812_15PeptidePeptide095_T, -6872.2889, -4542.4230, -5889.3767, -6576.5958, -1346.9537, -2034.1727, 687.2190
                                     S66x8_2812_15PeptidePeptide095A_T, -3431.5477, -2269.6621, -2941.3772, -3285.4832, -671.7151, -1015.8211, 344.1060
                                     S66x8_2812_15PeptidePeptide095B_T, -3430.2457, -2269.3003, -2940.4718, -3284.1880, -671.1715, -1014.8876, 343.7161
                                      S66x8_3064_46PeptidePentane125_T, -7513.4216, -5222.1026, -6546.7714, -7249.1358, -1324.6688, -2027.0332, 702.3645
                                     S66x8_3064_46PeptidePentane125A_T, -4079.5522, -2952.5327, -3604.0909, -3962.9300, -651.5581, -1010.3973, 358.8391
                                     S66x8_3064_46PeptidePentane125B_T, -3430.1681, -2269.7521, -2940.6176, -3284.2287, -670.8655, -1014.4766, 343.6111
                                          S66x8_2794_12MeNH2Water200_T, -2513.5484, -1715.5906, -2176.9100, -2420.6257, -461.3194, -705.0350, 243.7157
                                         S66x8_2794_12MeNH2Water200A_T, -799.7910, -499.6101, -673.1522, -760.4035, -173.5421, -260.7934,  87.2514
                                         S66x8_2794_12MeNH2Water200B_T, -1712.5479, -1214.8602, -1502.5859, -1659.0982, -287.7257, -444.2379, 156.5123
                                           S66x8_2765_09MeNH2MeOH100_T, -3258.8226, -2242.0007, -2829.8509, -3143.2714, -587.8502, -901.2707, 313.4205
                                          S66x8_2765_09MeNH2MeOH100A_T, -1541.6506, -1026.3136, -1324.2428, -1481.0758, -297.9292, -454.7622, 156.8330
                                          S66x8_2765_09MeNH2MeOH100B_T, -1713.4085, -1214.8667, -1503.0862, -1659.8608, -288.2194, -444.9940, 156.7746
                                    S66x8_3119_53BenzeneAcNH2NHpi110_T, -6280.3613, -4164.9921, -5387.9399, -6007.7991, -1222.9479, -1842.8071, 619.8592
                                   S66x8_3119_53BenzeneAcNH2NHpi110A_T, -2676.4448, -1738.0055, -2280.5407, -2554.9778, -542.5352, -816.9723, 274.4371
                                   S66x8_3119_53BenzeneAcNH2NHpi110B_T, -3599.2612, -2425.4820, -3104.0731, -3449.7347, -678.5911, -1024.2527, 345.6616
                                   S66x8_3092_50BenzeneEthyneCHpi095_T, -4743.9099, -3184.8137, -4086.1662, -4549.2622, -901.3524, -1364.4485, 463.0960
                                  S66x8_3092_50BenzeneEthyneCHpi095A_T, -1140.0977, -760.3070, -979.8735, -1097.3422, -219.5665, -337.0352, 117.4687
                                  S66x8_3092_50BenzeneEthyneCHpi095B_T, -3600.2973, -2425.6254, -3104.7326, -3450.6440, -679.1072, -1025.0186, 345.9114
                                 S66x8_3162_58PyridinePyridineCHN200_T, -7007.6922, -4601.7396, -5992.6809, -6689.9851, -1390.9413, -2088.2455, 697.3042
                                S66x8_3162_58PyridinePyridineCHN200A_T, -3503.6728, -2300.7624, -2996.1950, -3344.8525, -695.4326, -1044.0901, 348.6575
                                S66x8_3162_58PyridinePyridineCHN200B_T, -3503.7454, -2300.7622, -2996.2369, -3344.8524, -695.4746, -1044.0902, 348.6155
                                    S66x8_3071_47BenzeneBenzeneTS110_T, -7202.1117, -4850.7964, -6210.1505, -6901.3137, -1359.3542, -2050.5173, 691.1632
                                   S66x8_3071_47BenzeneBenzeneTS110A_T, -3598.6567, -2425.5296, -3103.7437, -3449.1956, -678.2141, -1023.6660, 345.4519
                                   S66x8_3071_47BenzeneBenzeneTS110B_T, -3599.8053, -2425.6027, -3104.4386, -3450.2316, -678.8359, -1024.6289, 345.7930
                                       S66x8_3054_45EthynePentane105_T, -5221.5387, -3711.7957, -4584.6159, -5060.7150, -872.8202, -1348.9193, 476.0992
                                      S66x8_3054_45EthynePentane105A_T, -4078.9944, -2952.5164, -3603.7615, -3962.4019, -651.2451, -1009.8856, 358.6405
                                      S66x8_3054_45EthynePentane105B_T, -1140.2253, -760.2149, -979.9084, -1097.4116, -219.6935, -337.1967, 117.5032
                                        S66x8_2779_11MeNH2Peptide090_T, -5152.2915, -3484.0181, -4448.4886, -4949.0555, -964.4705, -1465.0374, 500.5669
                                       S66x8_2779_11MeNH2Peptide090A_T, -3431.2074, -2270.0174, -2941.3304, -3285.3763, -671.3130, -1015.3589, 344.0459
                                       S66x8_2779_11MeNH2Peptide090B_T, -1714.2984, -1214.8316, -1503.5859, -1660.6998, -288.7542, -445.8682, 157.1139
                                      S66x8_2967_34PentanePentane110_T, -8166.5077, -5903.6440, -7211.8621, -7930.0821, -1308.2181, -2026.4380, 718.2200
                                     S66x8_2967_34PentanePentane110A_T, -4080.4608, -2952.6254, -3604.6552, -3963.7771, -652.0298, -1011.1517, 359.1219
                                     S66x8_2967_34PentanePentane110B_T, -4080.4626, -2952.6248, -3604.6561, -3963.7771, -652.0312, -1011.1523, 359.1211
                                        S66x8_2949_32UracilEthyne100_T, -5589.4135, -3434.5645, -4680.3366, -5290.5361, -1245.7721, -1855.9716, 610.1995
                                       S66x8_2949_32UracilEthyne100A_T, -1140.3087, -760.1183, -979.9159, -1097.4691, -219.7975, -337.3507, 117.5532
                                       S66x8_2949_32UracilEthyne100B_T, -4444.7052, -2674.8696, -3698.0558, -4190.9575, -1023.1862, -1516.0879, 492.9017
                                      S66x8_2832_17UracilUracilBP125_T, -8902.2245, -5357.9610, -7406.9883, -8392.0806, -2049.0273, -3034.1196, 985.0923
                                     S66x8_2832_17UracilUracilBP125A_T, -4443.7330, -2673.7579, -3697.0248, -4189.9031, -1023.2669, -1516.1452, 492.8783
                                     S66x8_2832_17UracilUracilBP125B_T, -4443.8255, -2673.6039, -3697.0133, -4189.9416, -1023.4094, -1516.3377, 492.9283
                                  S66x8_2885_24BenzeneBenzenepipi100_T, -7207.7492, -4846.3068, -6211.5157, -6904.2264, -1365.2089, -2057.9196, 692.7107
                                 S66x8_2885_24BenzeneBenzenepipi100A_T, -3601.3622, -2425.6859, -3105.3737, -3451.6908, -679.6879, -1026.0050, 346.3171
                                 S66x8_2885_24BenzeneBenzenepipi100B_T, -3601.3890, -2425.6860, -3105.3893, -3451.6916, -679.7033, -1026.0056, 346.3023
                                      S66x8_2818_15PeptidePeptide200_T, -6858.2655, -4540.2965, -5880.3723, -6566.4494, -1340.0758, -2026.1529, 686.0770
                                     S66x8_2818_15PeptidePeptide200A_T, -3428.3228, -2269.4715, -2939.4324, -3282.4747, -669.9609, -1013.0032, 343.0423
                                     S66x8_2818_15PeptidePeptide200B_T, -3428.1774, -2269.1882, -2939.2288, -3282.2762, -670.0406, -1013.0880, 343.0474
                                  S66x8_3030_42UracilCyclopentane105_T, -8224.4810, -5355.3349, -7014.0600, -7847.3597, -1658.7251, -2492.0247, 833.2997
                                 S66x8_3030_42UracilCyclopentane105A_T, -3771.8254, -2682.1620, -3312.1236, -3651.9304, -629.9617, -969.7684, 339.8068
                                 S66x8_3030_42UracilCyclopentane105B_T, -4446.9049, -2675.1275, -3699.4363, -4192.9998, -1024.3088, -1517.8723, 493.5635
                                    S66x8_3123_54BenzeneWaterOHpi090_T, -4405.0806, -2924.1556, -3780.3154, -4213.6330, -856.1597, -1289.4774, 433.3176
                                   S66x8_3123_54BenzeneWaterOHpi090A_T, -800.9711, -499.9049, -673.9588, -761.5441, -174.0539, -261.6392,  87.5853
                                   S66x8_3123_54BenzeneWaterOHpi090B_T, -3600.3197, -2425.5854, -3104.7287, -3450.6702, -679.1432, -1025.0848, 345.9416
                                    S66x8_2899_26UracilUracilpipi090_T, -8910.6739, -5341.1094, -7404.7639, -8392.8321, -2063.6545, -3051.7227, 988.0682
                                   S66x8_2899_26UracilUracilpipi090A_T, -4449.1920, -2674.7144, -3700.5843, -4195.0301, -1025.8698, -1520.3157, 494.4459
                                   S66x8_2899_26UracilUracilpipi090B_T, -4449.1913, -2674.7142, -3700.5838, -4195.0300, -1025.8696, -1520.3157, 494.4462
                                 S66x8_2912_27BenzenePyridinepipi125_T, -7107.5623, -4726.1929, -6102.9221, -6797.7734, -1376.7292, -2071.5805, 694.8513
                                S66x8_2912_27BenzenePyridinepipi125A_T, -3505.7177, -2301.0064, -2997.4801, -3346.7278, -696.4737, -1045.7214, 349.2477
                                S66x8_2912_27BenzenePyridinepipi125B_T, -3599.0103, -2425.5415, -3103.9532, -3449.5219, -678.4117, -1023.9804, 345.5687
                                      S66x8_2962_33PyridineEthene200_T, -4981.2537, -3356.5097, -4295.8148, -4780.1256, -939.3051, -1423.6159, 484.3108
                                     S66x8_2962_33PyridineEthene200A_T, -1477.4295, -1055.6557, -1299.4937, -1435.1721, -243.8379, -379.5164, 135.6784
                                     S66x8_2962_33PyridineEthene200B_T, -3503.7370, -2300.9169, -2996.2973, -3344.9212, -695.3804, -1044.0042, 348.6239
                                       S66x8_2935_30BenzeneEthene110_T, -5079.8240, -3479.7967, -4404.8125, -4886.5247, -925.0158, -1406.7279, 481.7122
                                      S66x8_2935_30BenzeneEthene110A_T, -1478.5989, -1055.7460, -1300.2079, -1436.2671, -244.4618, -380.5210, 136.0592
                                      S66x8_2935_30BenzeneEthene110B_T, -3599.2679, -2425.6173, -3104.1340, -3449.7561, -678.5167, -1024.1388, 345.6221
                                    S66x8_2903_26UracilUracilpipi110_T, -8903.2691, -5351.0674, -7404.6840, -8391.3164, -2053.6166, -3040.2490, 986.6324
                                   S66x8_2903_26UracilUracilpipi110A_T, -4446.2999, -2674.5139, -3698.8277, -4192.3666, -1024.3138, -1517.8526, 493.5389
                                   S66x8_2903_26UracilUracilpipi110B_T, -4446.2113, -2674.5139, -3698.7765, -4192.3665, -1024.2626, -1517.8527, 493.5901
                                   S66x8_2918_28BenzeneUracilpipi105_T, -8055.7356, -5098.6649, -6808.2214, -7647.9410, -1709.5565, -2549.2761, 839.7196
                                  S66x8_2918_28BenzeneUracilpipi105A_T, -4446.6338, -2675.0772, -3699.2584, -4192.7357, -1024.1812, -1517.6584, 493.4773
                                  S66x8_2918_28BenzeneUracilpipi105B_T, -3601.4545, -2425.6260, -3105.4018, -3451.7537, -679.7758, -1026.1277, 346.3519
                                          S66x8_2790_12MeNH2Water105_T, -2522.2117, -1718.9612, -2183.3404, -2427.4495, -464.3792, -708.4884, 244.1092
                                         S66x8_2790_12MeNH2Water105A_T, -800.6766, -499.6965, -673.7006, -761.2542, -174.0042, -261.5578,  87.5536
                                         S66x8_2790_12MeNH2Water105B_T, -1713.6797, -1214.8802, -1503.2486, -1660.1443, -288.3685, -445.2641, 156.8956
                                   S66x8_3090_49BenzenePyridineTS200_T, -7101.2452, -4726.4850, -6099.3933, -6793.0272, -1372.9082, -2066.5422, 693.6340
                                  S66x8_3090_49BenzenePyridineTS200A_T, -3503.7114, -2300.8306, -2996.2461, -3344.8959, -695.4154, -1044.0653, 348.6498
                                  S66x8_3090_49BenzenePyridineTS200B_T, -3597.1548, -2425.4093, -3102.8247, -3447.8012, -677.4154, -1022.3918, 344.9765
                                  S66x8_3148_57BenzenePeptideNHpi095_T, -7040.7386, -4692.5527, -6050.0976, -6740.3646, -1357.5450, -2047.8120, 690.2670
                                 S66x8_3148_57BenzenePeptideNHpi095A_T, -3430.5706, -2269.7403, -2940.8453, -3284.6058, -671.1050, -1014.8654, 343.7604
                                 S66x8_3148_57BenzenePeptideNHpi095B_T, -3602.6919, -2425.6629, -3106.1328, -3452.8437, -680.4699, -1027.1807, 346.7109
                                          S66x8_2702_01WaterWater105_T, -1606.1823, -1003.3142, -1351.8473, -1526.4457, -348.5332, -523.1316, 174.5984
                                         S66x8_2702_01WaterWater105A_T, -800.9576, -500.0390, -674.0075, -761.5587, -173.9686, -261.5197,  87.5512
                                         S66x8_2702_01WaterWater105B_T, -800.2927, -499.8854, -673.5584, -760.9130, -173.6730, -261.0276,  87.3546
                                        S66x8_2785_11MeNH2Peptide150_T, -5142.7028, -3485.6838, -4443.6479, -4943.2650, -957.9641, -1457.5813, 499.6172
                                       S66x8_2785_11MeNH2Peptide150A_T, -3428.3719, -2269.8986, -2939.6410, -3282.8085, -669.7423, -1012.9099, 343.1675
                                       S66x8_2785_11MeNH2Peptide150B_T, -1712.7163, -1214.7690, -1502.6448, -1659.2134, -287.8758, -444.4444, 156.5686
                                   S66x8_3018_40BenzeneNeopentane200_T, -7683.1505, -5377.9867, -6710.6595, -7414.5935, -1332.6728, -2036.6068, 703.9340
                                  S66x8_3018_40BenzeneNeopentane200A_T, -4085.6704, -2952.4978, -3607.6132, -3966.5441, -655.1154, -1014.0463, 358.9309
                                  S66x8_3018_40BenzeneNeopentane200B_T, -3597.2003, -2425.4439, -3102.8656, -3447.8697, -677.4216, -1022.4257, 345.0041
                                        S66x8_2729_04WaterPeptide150_T, -4233.1042, -2772.5793, -3616.9453, -4047.3244, -844.3660, -1274.7451, 430.3791
                                       S66x8_2729_04WaterPeptide150A_T, -3428.9178, -2269.4904, -2939.7843, -3282.9846, -670.2939, -1013.4942, 343.2002
                                       S66x8_2729_04WaterPeptide150B_T, -800.2042, -499.7336, -673.4432, -760.8068, -173.7095, -261.0731,  87.3636
                              S66x8_2987_37CyclopentaneNeopentane090_T, -7867.1425, -5628.3634, -6922.6576, -7622.6868, -1294.2942, -1994.3234, 700.0292
                             S66x8_2987_37CyclopentaneNeopentane090A_T, -4088.8667, -2952.7079, -3609.5497, -3969.5259, -656.8418, -1016.8180, 359.9762
                             S66x8_2987_37CyclopentaneNeopentane090B_T, -3773.0469, -2682.2677, -3312.8744, -3653.0818, -630.6068, -970.8141, 340.2073
                                       S66x8_3220_66MeNH2Pyridine095_T, -5226.9683, -3514.3740, -4504.4676, -5011.0179, -990.0936, -1496.6439, 506.5503
                                      S66x8_3220_66MeNH2Pyridine095A_T, -3507.5568, -2301.1776, -2998.6156, -3348.4078, -697.4380, -1047.2302, 349.7922
                                      S66x8_3220_66MeNH2Pyridine095B_T, -1713.8779, -1214.8532, -1503.3518, -1660.3087, -288.4987, -445.4555, 156.9569
                                          S66x8_2778_10MeNH2MeNH2200_T, -3425.3778, -2429.8957, -3005.4088, -3318.3648, -575.5131, -888.4691, 312.9560
                                         S66x8_2778_10MeNH2MeNH2200A_T, -1712.4814, -1214.8218, -1502.5312, -1659.0227, -287.7094, -444.2009, 156.4914
                                         S66x8_2778_10MeNH2MeNH2200B_T, -1712.4825, -1214.7584, -1502.5052, -1658.9874, -287.7468, -444.2291, 156.4823
                                          S66x8_2706_01WaterWater200_T, -1600.4710, -1000.7384, -1347.4588, -1521.7412, -346.7204, -521.0028, 174.2824
                                         S66x8_2706_01WaterWater200A_T, -799.8595, -499.9902, -673.3521, -760.5129, -173.3619, -260.5228,  87.1608
                                         S66x8_2706_01WaterWater200B_T, -799.7536, -499.8469, -673.2305, -760.3969, -173.3836, -260.5499,  87.1664
                                   S66x8_3093_50BenzeneEthyneCHpi100_T, -4743.2588, -3185.8447, -4086.2247, -4549.1627, -900.3800, -1363.3179, 462.9379
                                  S66x8_3093_50BenzeneEthyneCHpi100A_T, -1139.8765, -760.2821, -979.7351, -1097.1210, -219.4530, -336.8389, 117.3859
                                  S66x8_3093_50BenzeneEthyneCHpi100B_T, -3599.8506, -2425.6057, -3104.4661, -3450.2506, -678.8603, -1024.6449, 345.7846
                                       S66x8_2839_18WaterPyridine110_T, -4312.8497, -2805.0649, -3676.7530, -4113.1508, -871.6880, -1308.0858, 436.3978
                                      S66x8_2839_18WaterPyridine110A_T, -3505.4598, -2301.1001, -2997.3706, -3346.5220, -696.2705, -1045.4219, 349.1514
                                      S66x8_2839_18WaterPyridine110B_T, -800.3682, -499.6677, -673.5102, -760.9525, -173.8424, -261.2848,  87.4424
                                      S66x8_3061_46PeptidePentane100_T, -7519.6715, -5219.6497, -6549.3498, -7252.6386, -1329.7001, -2032.9888, 703.2888
                                     S66x8_3061_46PeptidePentane100A_T, -4080.7870, -2952.5627, -3604.8174, -3964.0623, -652.2547, -1011.4997, 359.2450
                                     S66x8_3061_46PeptidePentane100B_T, -3432.0359, -2269.8399, -2941.7345, -3285.9476, -671.8946, -1016.1077, 344.2132
                                           S66x8_2709_02WaterMeOH100_T, -2348.6268, -1529.5114, -2003.0625, -2247.0971, -473.5511, -717.5857, 244.0346
                                          S66x8_2709_02WaterMeOH100A_T, -1541.7089, -1026.2679, -1324.2573, -1481.1553, -297.9893, -454.8874, 156.8980
                                          S66x8_2709_02WaterMeOH100B_T, -800.6819, -499.8783, -673.7804, -761.2771, -173.9021, -261.3989,  87.4968
                                      S66x8_3102_51EthyneEthyneTS105_T, -2279.7255, -1521.0341, -1959.6526, -2193.7981, -438.6185, -672.7639, 234.1455
                                     S66x8_3102_51EthyneEthyneTS105A_T, -1138.9429, -760.2360, -979.1759, -1096.2592, -218.9399, -336.0232, 117.0833
                                     S66x8_3102_51EthyneEthyneTS105B_T, -1139.2199, -760.1634, -979.3055, -1096.4824, -219.1421, -336.3190, 117.1769
                                      S66x8_2956_33PyridineEthene095_T, -4989.2492, -3352.4843, -4298.7390, -4784.5909, -946.2547, -1432.1066, 485.8520
                                     S66x8_2956_33PyridineEthene095A_T, -1479.2075, -1055.7629, -1300.5668, -1436.8255, -244.8039, -381.0626, 136.2587
                                     S66x8_2956_33PyridineEthene095B_T, -3507.0975, -2301.1438, -2998.3358, -3347.9848, -697.1920, -1046.8410, 349.6490
                                      S66x8_3062_46PeptidePentane105_T, -7518.2592, -5220.6245, -6548.9446, -7252.0038, -1328.3201, -2031.3793, 703.0592
                                     S66x8_3062_46PeptidePentane105A_T, -4080.5229, -2952.5563, -3604.6620, -3963.8217, -652.1057, -1011.2654, 359.1597
                                     S66x8_3062_46PeptidePentane105B_T, -3431.5505, -2269.8187, -2941.4449, -3285.5006, -671.6262, -1015.6819, 344.0557
                                    S66x8_3130_54BenzeneWaterOHpi200_T, -4397.2636, -2925.6607, -3776.4311, -4208.5456, -850.7704, -1282.8849, 432.1145
                                   S66x8_3130_54BenzeneWaterOHpi200A_T, -799.7374, -499.8421, -673.2191, -760.3814, -173.3770, -260.5392,  87.1622
                                   S66x8_3130_54BenzeneWaterOHpi200B_T, -3597.1060, -2425.4031, -3102.7939, -3447.7877, -677.3907, -1022.3846, 344.9939
                                    S66x8_3116_53BenzeneAcNH2NHpi095_T, -6282.8742, -4163.3621, -5388.7050, -6008.9594, -1225.3429, -1845.5973, 620.2544
                                   S66x8_3116_53BenzeneAcNH2NHpi095A_T, -2677.1314, -1738.0458, -2280.9547, -2555.6138, -542.9088, -817.5680, 274.6591
                                   S66x8_3116_53BenzeneAcNH2NHpi095B_T, -3600.1766, -2425.5373, -3104.6256, -3450.5617, -679.0884, -1025.0244, 345.9360
                                S66x8_2981_36NeopentaneNeopentane100_T, -8178.5463, -5903.5409, -7218.7784, -7937.8293, -1315.2375, -2034.2884, 719.0509
                               S66x8_2981_36NeopentaneNeopentane100A_T, -4087.5780, -2952.6611, -3608.7849, -3968.3291, -656.1238, -1015.6680, 359.5441
                               S66x8_2981_36NeopentaneNeopentane100B_T, -4087.5772, -2952.6611, -3608.7845, -3968.3292, -656.1234, -1015.6680, 359.5447
                                       S66x8_3057_45EthynePentane150_T, -5217.6890, -3712.6842, -4582.7651, -5058.2492, -870.0809, -1345.5650, 475.4841
                                      S66x8_3057_45EthynePentane150A_T, -4086.1061, -2952.4865, -3607.8603, -3961.6761, -655.3738, -1009.1895, 353.8157
                                      S66x8_3057_45EthynePentane150B_T, -1138.9599, -760.1479, -979.1486, -1096.2489, -219.0007, -336.1009, 117.1003
                                    S66x8_3037_43UracilNeopentane100_T, -8540.1371, -5625.6844, -7310.6024, -8163.5779, -1684.9180, -2537.8934, 852.9755
                                   S66x8_3037_43UracilNeopentane100A_T, -4087.6820, -2952.5648, -3608.8044, -3968.4106, -656.2396, -1015.8458, 359.6061
                                   S66x8_3037_43UracilNeopentane100B_T, -4446.6762, -2675.1083, -3699.2960, -4192.7799, -1024.1877, -1517.6715, 493.4838
                                        S66x8_2805_14PeptideMeNH2100_T, -5152.8117, -3487.6418, -4450.3181, -4950.6483, -962.6763, -1463.0066, 500.3302
                                       S66x8_2805_14PeptideMeNH2100A_T, -1714.3692, -1214.8640, -1503.6405, -1660.7839, -288.7765, -445.9199, 157.1434
                                       S66x8_2805_14PeptideMeNH2100B_T, -3429.4098, -2269.6891, -2940.1526, -3283.7072, -670.4635, -1014.0181, 343.5546
                                         S66x8_2795_13PeptideMeOH090_T, -4979.6941, -3297.5068, -4270.0213, -4770.2824, -972.5145, -1472.7756, 500.2611
                                        S66x8_2795_13PeptideMeOH090A_T, -1542.8428, -1026.4207, -1324.9772, -1482.2540, -298.5565, -455.8334, 157.2768
                                        S66x8_2795_13PeptideMeOH090B_T, -3429.6026, -2269.9658, -2940.3808, -3283.9328, -670.4151, -1013.9671, 343.5520
                                            S66x8_2738_05MeOHMeOH200_T, -3081.4807, -2053.2374, -2647.6906, -2960.3934, -594.4532, -907.1561, 312.7029
                                           S66x8_2738_05MeOHMeOH200A_T, -1540.2293, -1026.2213, -1323.3822, -1479.7693, -297.1609, -453.5479, 156.3871
                                           S66x8_2738_05MeOHMeOH200B_T, -1540.2137, -1026.0562, -1323.3035, -1479.6633, -297.2473, -453.6071, 156.3599
                                       S66x8_3223_66MeNH2Pyridine110_T, -5224.5869, -3516.3897, -4503.9412, -5010.1228, -987.5515, -1493.7331, 506.1816
                                      S66x8_3223_66MeNH2Pyridine110A_T, -3506.5176, -2301.0991, -2997.9817, -3347.4584, -696.8826, -1046.3593, 349.4767
                                      S66x8_3223_66MeNH2Pyridine110B_T, -1713.4620, -1214.8350, -1503.1037, -1659.9152, -288.2687, -445.0802, 156.8115
                                      S66x8_2970_34PentanePentane200_T, -8156.8488, -5905.0636, -7206.8769, -7923.6771, -1301.8133, -2018.6135, 716.8002
                                     S66x8_2970_34PentanePentane200A_T, -4078.1932, -2952.5382, -3603.3075, -3961.7133, -650.7693, -1009.1751, 358.4058
                                     S66x8_2970_34PentanePentane200B_T, -4078.2058, -2952.5376, -3603.3145, -3961.7132, -650.7769, -1009.1757, 358.3987
                                       S66x8_2932_30BenzeneEthene095_T, -5082.1725, -3476.5472, -4404.7993, -4887.0715, -928.2521, -1410.5243, 482.2722
                                      S66x8_2932_30BenzeneEthene095A_T, -1479.2643, -1055.7839, -1300.6085, -1436.8906, -244.8246, -381.1067, 136.2820
                                      S66x8_2932_30BenzeneEthene095B_T, -3600.4626, -2425.6914, -3104.8560, -3450.8562, -679.1646, -1025.1647, 346.0002
                                     S66x8_3110_52BenzeneAcOHOHpi105_T, -6114.4983, -3979.4887, -5213.7911, -5834.2140, -1234.3025, -1854.7254, 620.4229
                                    S66x8_3110_52BenzeneAcOHOHpi105A_T, -2508.8703, -1552.8719, -2105.5585, -2380.2744, -552.6866, -827.4024, 274.7159
                                    S66x8_3110_52BenzeneAcOHOHpi105B_T, -3600.2414, -2425.5579, -3104.6718, -3450.6048, -679.1139, -1025.0470, 345.9330
                                  S66x8_3078_48PyridinePyridineTS105_T, -7017.1928, -4601.7688, -5998.1858, -6696.8454, -1396.4170, -2095.0766, 698.6596
                                 S66x8_3078_48PyridinePyridineTS105A_T, -3505.5516, -2300.9638, -2997.3661, -3346.5854, -696.4023, -1045.6215, 349.2192
                                 S66x8_3078_48PyridinePyridineTS105B_T, -3506.8962, -2301.0908, -2998.1970, -3347.7887, -697.1062, -1046.6979, 349.5917
                                        S66x8_2803_14PeptideMeNH2090_T, -5153.6044, -3485.5253, -4449.8835, -4950.3581, -964.3582, -1464.8328, 500.4746
                                       S66x8_2803_14PeptideMeNH2090A_T, -1714.8617, -1214.8771, -1503.9307, -1661.2493, -289.0536, -446.3722, 157.3186
                                       S66x8_2803_14PeptideMeNH2090B_T, -3429.7541, -2269.7061, -2940.3589, -3284.0284, -670.6527, -1014.3223, 343.6695
                                       S66x8_3023_41UracilPentane110_T, -8532.8032, -5626.4822, -7306.6990, -8159.1137, -1680.2168, -2532.6314, 852.4146
                                      S66x8_3023_41UracilPentane110A_T, -4080.0715, -2952.5531, -3604.3997, -3963.4101, -651.8466, -1010.8570, 359.0104
                                      S66x8_3023_41UracilPentane110B_T, -4446.7802, -2675.0933, -3699.3498, -4192.8261, -1024.2565, -1517.7328, 493.4763
                                            S66x8_2733_05MeOHMeOH100_T, -3089.6941, -2055.5480, -2653.4138, -2966.6630, -597.8657, -911.1149, 313.2492
                                           S66x8_2733_05MeOHMeOH100A_T, -1541.9420, -1026.3092, -1324.4094, -1481.3833, -298.1002, -455.0741, 156.9739
                                           S66x8_2733_05MeOHMeOH100B_T, -1541.1961, -1026.1200, -1323.8983, -1480.5849, -297.7784, -454.4649, 156.6865
                                 S66x8_3159_58PyridinePyridineCHN110_T, -7014.2853, -4603.4001, -5997.1931, -6695.1670, -1393.7930, -2091.7669, 697.9738
                                S66x8_3159_58PyridinePyridineCHN110A_T, -3504.9520, -2300.8849, -2996.9862, -3346.0245, -696.1012, -1045.1396, 349.0383
                                S66x8_3159_58PyridinePyridineCHN110B_T, -3504.9415, -2300.8847, -2996.9801, -3346.0243, -696.0953, -1045.1396, 349.0442
                            S66x8_2997_38CyclopentaneCyclopentane100_T, -7550.0159, -5361.4576, -6626.7178, -7306.4542, -1265.2603, -1944.9966, 679.7364
                           S66x8_2997_38CyclopentaneCyclopentane100A_T, -3772.2495, -2682.1916, -3312.3813, -3652.3135, -630.1897, -970.1219, 339.9322
                           S66x8_2997_38CyclopentaneCyclopentane100B_T, -3772.2487, -2682.1867, -3312.3788, -3652.3126, -630.1921, -970.1259, 339.9338
                                  S66x8_3031_42UracilCyclopentane110_T, -8222.9210, -5356.0493, -7013.4595, -7846.4307, -1657.4102, -2490.3814, 832.9712
                                 S66x8_3031_42UracilCyclopentane110A_T, -3771.5163, -2682.1515, -3311.9405, -3651.6451, -629.7890, -969.4936, 339.7045
                                 S66x8_3031_42UracilCyclopentane110B_T, -4446.2817, -2675.0796, -3699.0558, -4192.4324, -1023.9762, -1517.3527, 493.3766
                                      S66x8_3103_51EthyneEthyneTS110_T, -2279.4007, -1521.0848, -1959.4862, -2193.5780, -438.4014, -672.4932, 234.0918
                                     S66x8_3103_51EthyneEthyneTS110A_T, -1138.8625, -760.2207, -979.1230, -1096.1841, -218.9023, -335.9634, 117.0611
                                     S66x8_3103_51EthyneEthyneTS110B_T, -1139.1037, -760.1584, -979.2361, -1096.3764, -219.0778, -336.2181, 117.1403
                                            S66x8_2735_05MeOHMeOH110_T, -3088.4112, -2055.8034, -2652.7798, -2965.9445, -596.9764, -910.1412, 313.1648
                                           S66x8_2735_05MeOHMeOH110A_T, -1541.5718, -1026.2966, -1324.1901, -1481.0290, -297.8935, -454.7324, 156.8390
                                           S66x8_2735_05MeOHMeOH110B_T, -1541.0005, -1026.1117, -1323.7818, -1480.4003, -297.6701, -454.2886, 156.6185
                                    S66x8_3129_54BenzeneWaterOHpi150_T, -4398.8600, -2926.2279, -3777.5933, -4209.9240, -851.3654, -1283.6961, 432.3307
                                   S66x8_3129_54BenzeneWaterOHpi150A_T, -799.9259, -499.8527, -673.3325, -760.5565, -173.4798, -260.7038,  87.2240
                                   S66x8_3129_54BenzeneWaterOHpi150B_T, -3597.7638, -2425.4489, -3103.1935, -3448.3844, -677.7446, -1022.9355, 345.1910
                                 S66x8_3161_58PyridinePyridineCHN150_T, -7009.1688, -4602.3098, -5993.7752, -6691.2320, -1391.4653, -2088.9221, 697.4568
                                S66x8_3161_58PyridinePyridineCHN150A_T, -3503.9592, -2300.8007, -2996.3767, -3345.1176, -695.5760, -1044.3169, 348.7409
                                S66x8_3161_58PyridinePyridineCHN150B_T, -3503.9609, -2300.8005, -2996.3776, -3345.1175, -695.5771, -1044.3170, 348.7399
                              S66x8_2990_37CyclopentaneNeopentane105_T, -7863.6743, -5633.1052, -6922.6530, -7621.9662, -1289.5477, -1988.8610, 699.3132
                             S66x8_2990_37CyclopentaneNeopentane105A_T, -4087.7598, -2952.6673, -3608.8927, -3968.4957, -656.2254, -1015.8284, 359.6030
                             S66x8_2990_37CyclopentaneNeopentane105B_T, -3771.8023, -2682.2401, -3312.1432, -3651.9354, -629.9032, -969.6953, 339.7922
                                           S66x8_2744_06MeOHMeNH2125_T, -3260.3713, -2244.4560, -2831.7821, -3145.0308, -587.3260, -900.5747, 313.2487
                                          S66x8_2744_06MeOHMeNH2125A_T, -1713.5130, -1214.8814, -1503.1528, -1659.9841, -288.2714, -445.1026, 156.8312
                                          S66x8_2744_06MeOHMeNH2125B_T, -1540.8244, -1025.8115, -1323.5533, -1480.1859, -297.7418, -454.3744, 156.6326
                                 S66x8_3005_39BenzeneCyclopentane100_T, -7380.2881, -5104.5766, -6420.2223, -7106.5539, -1315.6457, -2001.9773, 686.3316
                                S66x8_3005_39BenzeneCyclopentane100A_T, -3771.9736, -2682.1572, -3312.2073, -3652.0517, -630.0501, -969.8945, 339.8444
                                S66x8_3005_39BenzeneCyclopentane100B_T, -3602.2684, -2425.7159, -3105.9103, -3452.4765, -680.1944, -1026.7605, 346.5661
                                        S66x8_3193_62PentaneAcNH2150_T, -6756.1211, -4690.7180, -5884.7792, -6517.5900, -1194.0612, -1826.8720, 632.8108
                                       S66x8_3193_62PentaneAcNH2150A_T, -2676.1610, -1738.1038, -2280.4181, -2554.7468, -542.3143, -816.6430, 274.3287
                                       S66x8_3193_62PentaneAcNH2150B_T, -4078.5210, -2952.5002, -3603.4810, -3961.9901, -650.9808, -1009.4899, 358.5091
                                          S66x8_2701_01WaterWater100_T, -1606.6390, -1003.2127, -1352.0685, -1526.6900, -348.8559, -523.4774, 174.6215
                                         S66x8_2701_01WaterWater100A_T, -801.1020, -500.0427, -674.0926, -761.6989, -174.0499, -261.6562,  87.6063
                                         S66x8_2701_01WaterWater100B_T, -800.3589, -499.8890, -673.5982, -760.9770, -173.7092, -261.0879,  87.3788
                                   S66x8_2974_35NeopentanePentane105_T, -8172.5007, -5903.6641, -7215.3352, -7933.9828, -1311.6712, -2030.3187, 718.6476
                                  S66x8_2974_35NeopentanePentane105A_T, -4087.9162, -2952.6887, -3608.9921, -3968.6449, -656.3034, -1015.9562, 359.6528
                                  S66x8_2974_35NeopentanePentane105B_T, -4080.2777, -2952.6087, -3604.5424, -3963.6111, -651.9337, -1011.0024, 359.0687
                                   S66x8_3098_50BenzeneEthyneCHpi200_T, -4735.7457, -3185.7239, -4081.8302, -4543.7167, -896.1063, -1357.9928, 461.8865
                                  S66x8_3098_50BenzeneEthyneCHpi200A_T, -1138.3613, -760.0584, -978.7648, -1095.6943, -218.7064, -335.6359, 116.9295
                                  S66x8_3098_50BenzeneEthyneCHpi200B_T, -3597.0492, -2425.4119, -3102.7647, -3447.7340, -677.3528, -1022.3221, 344.9692
                                           S66x8_2758_08MeOHWater105_T, -2347.0914, -1529.4612, -2002.1536, -2245.9717, -472.6924, -716.5105, 243.8180
                                          S66x8_2758_08MeOHWater105A_T, -801.1305, -500.0674, -674.1195, -761.7258, -174.0521, -261.6584,  87.6063
                                          S66x8_2758_08MeOHWater105B_T, -1540.7665, -1026.1691, -1323.6707, -1480.2001, -297.5016, -454.0311, 156.5294
                                        S66x8_2950_32UracilEthyne105_T, -5588.5647, -3435.2965, -4680.1547, -5290.2176, -1244.8582, -1854.9211, 610.0629
                                       S66x8_2950_32UracilEthyne105A_T, -1140.0709, -760.1050, -979.7728, -1097.2463, -219.6678, -337.1412, 117.4735
                                       S66x8_2950_32UracilEthyne105B_T, -4444.3825, -2674.8464, -3697.8595, -4190.6593, -1023.0130, -1515.8129, 492.7999
                                    S66x8_3121_53BenzeneAcNH2NHpi150_T, -6275.1048, -4164.4132, -5384.6568, -6003.9172, -1220.2436, -1839.5040, 619.2604
                                   S66x8_3121_53BenzeneAcNH2NHpi150A_T, -2675.4846, -1737.9383, -2279.9573, -2554.0838, -542.0190, -816.1455, 274.1265
                                   S66x8_3121_53BenzeneAcNH2NHpi150B_T, -3597.7860, -2425.3853, -3103.1795, -3448.4000, -677.7942, -1023.0147, 345.2205
                                        S66x8_2808_14PeptideMeNH2125_T, -5148.6519, -3488.0902, -4448.1024, -4948.1169, -960.0123, -1460.0267, 500.0145
                                       S66x8_2808_14PeptideMeNH2125A_T, -1713.5501, -1214.8459, -1503.1593, -1660.0226, -288.3133, -445.1767, 156.8633
                                       S66x8_2808_14PeptideMeNH2125B_T, -3428.7759, -2269.6565, -2939.7724, -3283.1211, -670.1159, -1013.4646, 343.3487
                                     S66x8_3114_52BenzeneAcOHOHpi200_T, -6104.9708, -3978.5167, -5207.8730, -5827.0631, -1229.3563, -1848.5464, 619.1901
                                    S66x8_3114_52BenzeneAcOHOHpi200A_T, -2507.1597, -1552.6938, -2104.4944, -2378.6723, -551.8006, -825.9785, 274.1779
                                    S66x8_3114_52BenzeneAcOHOHpi200B_T, -3597.2323, -2425.3723, -3102.8538, -3447.9000, -677.4815, -1022.5277, 345.0461
                                      S66x8_3216_65PyridineEthyne125_T, -4646.5435, -3063.2400, -3978.5874, -4444.4299, -915.3473, -1381.1899, 465.8426
                                     S66x8_3216_65PyridineEthyne125A_T, -1138.8080, -759.9920, -978.9950, -1096.1062, -219.0030, -336.1142, 117.1112
                                     S66x8_3216_65PyridineEthyne125B_T, -3504.5306, -2301.0188, -2996.7991, -3345.6619, -695.7803, -1044.6431, 348.8628
                                        S66x8_2945_31UracilEthene150_T, -5921.8224, -3730.8701, -4997.5144, -5625.6628, -1266.6443, -1894.7927, 628.1483
                                       S66x8_2945_31UracilEthene150A_T, -1477.7969, -1055.6484, -1299.7030, -1435.5170, -244.0546, -379.8686, 135.8140
                                       S66x8_2945_31UracilEthene150B_T, -4442.9687, -2674.7857, -3697.0165, -4189.3642, -1022.2308, -1514.5786, 492.3478
                                   S66x8_3014_40BenzeneNeopentane105_T, -7692.9176, -5376.9151, -6715.8540, -7421.4838, -1338.9390, -2044.5688, 705.6298
                                  S66x8_3014_40BenzeneNeopentane105A_T, -4087.3433, -2952.5991, -3608.6231, -3968.0945, -656.0240, -1015.4954, 359.4714
                                  S66x8_3014_40BenzeneNeopentane105B_T, -3601.0614, -2425.6721, -3105.1940, -3451.3813, -679.5219, -1025.7092, 346.1872
                                         S66x8_2797_13PeptideMeOH100_T, -4978.9106, -3299.2708, -4270.3126, -4770.4239, -971.0417, -1471.1531, 500.1114
                                        S66x8_2797_13PeptideMeOH100A_T, -1542.2928, -1026.4052, -1324.6527, -1481.7422, -298.2475, -455.3370, 157.0895
                                        S66x8_2797_13PeptideMeOH100B_T, -3429.2945, -2269.9688, -2940.2040, -3283.6443, -670.2352, -1013.6755, 343.4403
                                     S66x8_3134_55BenzeneMeOHOHpi105_T, -5146.8859, -3452.2959, -4431.9808, -4934.6364, -979.6849, -1482.3405, 502.6557
                                    S66x8_3134_55BenzeneMeOHOHpi105A_T, -1541.5202, -1026.3177, -1324.1691, -1480.9312, -297.8515, -454.6136, 156.7621
                                    S66x8_3134_55BenzeneMeOHOHpi105B_T, -3600.5111, -2425.6082, -3104.8490, -3450.8694, -679.2408, -1025.2612, 346.0204
                                     S66x8_3131_55BenzeneMeOHOHpi090_T, -5149.3808, -3448.4040, -4431.7812, -4934.9453, -983.3772, -1486.5413, 503.1641
                                    S66x8_3131_55BenzeneMeOHOHpi090A_T, -1542.1039, -1026.3513, -1324.5208, -1481.4796, -298.1694, -455.1282, 156.9588
                                    S66x8_3131_55BenzeneMeOHOHpi090B_T, -3601.9874, -2425.6590, -3105.7239, -3452.1901, -680.0649, -1026.5311, 346.4662
                                       S66x8_3219_66MeNH2Pyridine090_T, -5227.4511, -3512.8229, -4504.0923, -5010.7872, -991.2694, -1497.9643, 506.6949
                                      S66x8_3219_66MeNH2Pyridine090A_T, -3507.9730, -2301.2062, -2998.8683, -3348.7906, -697.6620, -1047.5843, 349.9223
                                      S66x8_3219_66MeNH2Pyridine090B_T, -1714.0486, -1214.8600, -1503.4534, -1660.4695, -288.5934, -445.6096, 157.0161
                                         S66x8_3202_63BenzeneAcOH200_T, -6104.6114, -3978.2189, -5207.5396, -5826.6975, -1229.3207, -1848.4786, 619.1580
                                        S66x8_3202_63BenzeneAcOH200A_T, -2507.1795, -1552.6274, -2104.4778, -2378.6773, -551.8504, -826.0499, 274.1995
                                        S66x8_3202_63BenzeneAcOH200B_T, -3597.1149, -2425.4152, -3102.8041, -3447.7888, -677.3889, -1022.3735, 344.9846
                                      S66x8_3212_65PyridineEthyne095_T, -4649.8203, -3063.0979, -3980.4218, -4446.5348, -917.3239, -1383.4369, 466.1130
                                     S66x8_3212_65PyridineEthyne095A_T, -1139.3526, -760.0761, -979.3453, -1096.6284, -219.2692, -336.5523, 117.2831
                                     S66x8_3212_65PyridineEthyne095B_T, -3505.6127, -2301.1023, -2997.4599, -3346.6624, -696.3576, -1045.5601, 349.2025
                                        S66x8_2947_32UracilEthyne090_T, -5590.3048, -3430.9853, -4679.3419, -5289.8645, -1248.3566, -1858.8793, 610.5226
                                       S66x8_2947_32UracilEthyne090A_T, -1140.9130, -760.1510, -980.2790, -1098.0257, -220.1281, -337.8747, 117.7467
                                       S66x8_2947_32UracilEthyne090B_T, -4445.5037, -2674.9238, -3698.5403, -4191.6907, -1023.6165, -1516.7669, 493.1504
                                       S66x8_3026_41UracilPentane200_T, -8520.6886, -5627.2040, -7299.9998, -8150.5453, -1672.7958, -2523.3414, 850.5456
                                      S66x8_3026_41UracilPentane200A_T, -4077.9888, -2952.4634, -3603.1577, -3961.5087, -650.6944, -1009.0453, 358.3509
                                      S66x8_3026_41UracilPentane200B_T, -4442.3943, -2674.7273, -3696.6597, -4188.8484, -1021.9325, -1514.1211, 492.1886
                                          S66x8_2869_22AcOHUracil100_T, -6976.4789, -4239.2375, -5821.7052, -6588.8942, -1582.4677, -2349.6567, 767.1890
                                         S66x8_2869_22AcOHUracil100A_T, -4445.1340, -2673.6490, -3697.7887, -4191.2229, -1024.1398, -1517.5740, 493.4342
                                         S66x8_2869_22AcOHUracil100B_T, -2509.1534, -1551.2567, -2105.0407, -2380.3515, -553.7840, -829.0948, 275.3108
                                          S66x8_2874_22AcOHUracil200_T, -6952.7160, -4228.6787, -5803.5127, -6570.0288, -1574.8341, -2341.3501, 766.5161
                                         S66x8_2874_22AcOHUracil200A_T, -4442.0622, -2673.4528, -3695.9301, -4188.3283, -1022.4774, -1514.8755, 492.3981
                                         S66x8_2874_22AcOHUracil200B_T, -2506.3605, -1551.0708, -2103.3477, -2377.7030, -552.2769, -826.6323, 274.3554
                                       S66x8_3221_66MeNH2Pyridine100_T, -5226.2656, -3515.3775, -4504.4847, -5010.8992, -989.1072, -1495.5217, 506.4145
                                      S66x8_3221_66MeNH2Pyridine100A_T, -3507.1786, -2301.1502, -2998.3853, -3348.0616, -697.2352, -1046.9114, 349.6762
                                      S66x8_3221_66MeNH2Pyridine100B_T, -1713.7239, -1214.8468, -1503.2601, -1660.1638, -288.4133, -445.3170, 156.9037
                                        S66x8_2944_31UracilEthene125_T, -5924.5605, -3731.0420, -4999.1699, -5627.6588, -1268.1279, -1896.6168, 628.4889
                                       S66x8_2944_31UracilEthene125A_T, -1478.2622, -1055.6757, -1299.9835, -1435.9469, -244.3078, -380.2712, 135.9634
                                       S66x8_2944_31UracilEthene125B_T, -4443.8681, -2674.8504, -3697.5638, -4190.1882, -1022.7133, -1515.3378, 492.6244
                                        S66x8_2726_04WaterPeptide105_T, -4239.6641, -2774.8184, -3621.6823, -4052.4147, -846.8639, -1277.5963, 430.7324
                                       S66x8_2726_04WaterPeptide105A_T, -3429.9136, -2269.5396, -2940.3808, -3284.1270, -670.8413, -1014.5875, 343.7462
                                       S66x8_2726_04WaterPeptide105B_T, -800.8758, -499.7948, -673.8573, -761.4544, -174.0625, -261.6596,  87.5972
                                       S66x8_2931_30BenzeneEthene090_T, -5082.4657, -3473.8944, -4403.8497, -4886.3560, -929.9553, -1412.4616, 482.5063
                                      S66x8_2931_30BenzeneEthene090A_T, -1479.5569, -1055.8008, -1300.7848, -1437.1634, -244.9840, -381.3625, 136.3785
                                      S66x8_2931_30BenzeneEthene090B_T, -3600.9967, -2425.7214, -3105.1774, -3451.3304, -679.4560, -1025.6090, 346.1530
                                        S66x8_2780_11MeNH2Peptide095_T, -5151.8930, -3485.2972, -4448.7979, -4949.2682, -963.5007, -1463.9711, 500.4703
                                       S66x8_2780_11MeNH2Peptide095A_T, -3430.8724, -2270.0060, -2941.1319, -3285.0646, -671.1259, -1015.0586, 343.9327
                                       S66x8_2780_11MeNH2Peptide095B_T, -1714.1113, -1214.8261, -1503.4753, -1660.5239, -288.6493, -445.6978, 157.0485
                                    S66x8_3072_47BenzeneBenzeneTS125_T, -7199.3133, -4851.2713, -6208.7331, -6899.4606, -1357.4618, -2048.1893, 690.7275
                                   S66x8_3072_47BenzeneBenzeneTS125A_T, -3598.0417, -2425.4860, -3103.3698, -3448.6362, -677.8838, -1023.1502, 345.2665
                                   S66x8_3072_47BenzeneBenzeneTS125B_T, -3598.8647, -2425.5430, -3103.8696, -3449.3826, -678.3266, -1023.8395, 345.5129
                                       S66x8_2837_18WaterPyridine100_T, -4314.3133, -2804.8967, -3677.5282, -4114.0205, -872.6314, -1309.1237, 436.4923
                                      S66x8_2837_18WaterPyridine100A_T, -3505.8888, -2301.1276, -2997.6302, -3346.9209, -696.5026, -1045.7932, 349.2907
                                      S66x8_2837_18WaterPyridine100B_T, -800.5139, -499.6720, -673.5962, -761.0914, -173.9242, -261.4194,  87.4952
                                      S66x8_2817_15PeptidePeptide150_T, -6862.7690, -4542.1928, -5883.7759, -6570.1519, -1341.5831, -2027.9591, 686.3760
                                     S66x8_2817_15PeptidePeptide150A_T, -3429.1742, -2269.5507, -2939.9581, -3283.2610, -670.4074, -1013.7103, 343.3029
                                     S66x8_2817_15PeptidePeptide150B_T, -3428.7827, -2269.2278, -2939.5955, -3282.8310, -670.3677, -1013.6032, 343.2355
                            S66x8_2998_38CyclopentaneCyclopentane105_T, -7548.6272, -5362.5024, -6626.3558, -7305.8775, -1263.8534, -1943.3751, 679.5217
                           S66x8_2998_38CyclopentaneCyclopentane105A_T, -3771.8651, -2682.1816, -3312.1549, -3651.9638, -629.9733, -969.7822, 339.8089
                           S66x8_2998_38CyclopentaneCyclopentane105B_T, -3771.8693, -2682.1767, -3312.1553, -3651.9628, -629.9785, -969.7861, 339.8075
                                          S66x8_2772_10MeNH2MeNH2095_T, -3433.2139, -2429.6465, -3009.8339, -3323.4632, -580.1874, -893.8167, 313.6293
                                         S66x8_2772_10MeNH2MeNH2095A_T, -1714.0953, -1214.8744, -1503.4865, -1660.5220, -288.6121, -445.6476, 157.0355
                                         S66x8_2772_10MeNH2MeNH2095B_T, -1713.7540, -1214.8261, -1503.2688, -1660.1873, -288.4427, -445.3611, 156.9185
                                    S66x8_3036_43UracilNeopentane095_T, -8541.5233, -5624.1746, -7310.7668, -8164.0424, -1686.5922, -2539.8678, 853.2756
                                   S66x8_3036_43UracilNeopentane095A_T, -4088.0435, -2952.5765, -3609.0184, -3968.7255, -656.4419, -1016.1490, 359.7071
                                   S66x8_3036_43UracilNeopentane095B_T, -4447.3183, -2675.1363, -3699.6790, -4193.3371, -1024.5427, -1518.2008, 493.6581
                                  S66x8_2925_29PyridineUracilpipi100_T, -7965.0524, -4973.5955, -6703.0315, -7546.6347, -1729.4360, -2573.0392, 843.6032
                                 S66x8_2925_29PyridineUracilpipi100A_T, -4447.0716, -2674.9974, -3699.4778, -4193.1091, -1024.4804, -1518.1117, 493.6313
                                 S66x8_2925_29PyridineUracilpipi100B_T, -3508.5470, -2301.0622, -2999.1393, -3349.3091, -698.0771, -1048.2469, 350.1698
                                    S66x8_3142_56BenzeneMeNH2NHpi105_T, -5318.3139, -3640.0651, -4610.3027, -5113.0607, -970.2376, -1472.9956, 502.7580
                                   S66x8_3142_56BenzeneMeNH2NHpi105A_T, -1713.7817, -1214.8646, -1503.3010, -1660.2081, -288.4364, -445.3434, 156.9070
                                   S66x8_3142_56BenzeneMeNH2NHpi105B_T, -3600.3850, -2425.6300, -3104.7853, -3450.7561, -679.1552, -1025.1260, 345.9708
                                          S66x8_2868_22AcOHUracil095_T, -6977.2633, -4238.2530, -5821.7433, -6588.9271, -1583.4903, -2350.6741, 767.1838
                                         S66x8_2868_22AcOHUracil095A_T, -4445.4699, -2673.6674, -3697.9907, -4191.5570, -1024.3233, -1517.8897, 493.5664
                                         S66x8_2868_22AcOHUracil095B_T, -2509.4669, -1551.2738, -2105.2292, -2380.6665, -553.9554, -829.3926, 275.4373
                                           S66x8_2763_09MeNH2MeOH090_T, -3259.6262, -2240.7824, -2829.8014, -3143.3627, -589.0191, -902.5804, 313.5613
                                          S66x8_2763_09MeNH2MeOH090A_T, -1542.1023, -1026.3325, -1324.5119, -1481.5058, -298.1794, -455.1733, 156.9939
                                          S66x8_2763_09MeNH2MeOH090B_T, -1713.6381, -1214.8781, -1503.2237, -1660.0790, -288.3456, -445.2009, 156.8553
                                            S66x8_2851_20AcOHAcOH090_T, -5040.9947, -3113.4590, -4227.8156, -4777.1208, -1114.3566, -1663.6617, 549.3052
                                           S66x8_2851_20AcOHAcOH090A_T, -2510.2008, -1551.2733, -2105.6533, -2381.3475, -554.3800, -830.0743, 275.6943
                                           S66x8_2851_20AcOHAcOH090B_T, -2510.1990, -1551.2800, -2105.6551, -2381.3482, -554.3751, -830.0681, 275.6931
                                       S66x8_3205_64PeptideEthene100_T, -4913.1315, -3325.0260, -4243.1495, -4722.7138, -918.1235, -1397.6879, 479.5644
                                      S66x8_3205_64PeptideEthene100A_T, -1478.8946, -1055.7150, -1300.3657, -1436.5408, -244.6508, -380.8258, 136.1751
                                      S66x8_3205_64PeptideEthene100B_T, -3430.2938, -2269.8291, -2940.7227, -3284.3819, -670.8936, -1014.5528, 343.6592
                                          S66x8_2863_21AcNH2AcNH2110_T, -5370.7937, -3485.4278, -4575.4050, -5124.4998, -1089.9772, -1639.0721, 549.0949
                                         S66x8_2863_21AcNH2AcNH2110A_T, -2676.9969, -1736.9495, -2280.4144, -2555.3171, -543.4649, -818.3676, 274.9027
                                         S66x8_2863_21AcNH2AcNH2110B_T, -2676.9969, -1736.9451, -2280.4125, -2555.3148, -543.4674, -818.3697, 274.9023
                                         S66x8_3199_63BenzeneAcOH110_T, -6113.5101, -3978.5067, -5212.8055, -5833.3730, -1234.2989, -1854.8663, 620.5674
                                        S66x8_3199_63BenzeneAcOH110A_T, -2509.1131, -1552.7720, -2105.6567, -2380.4557, -552.8847, -827.6838, 274.7990
                                        S66x8_3199_63BenzeneAcOH110B_T, -3600.1151, -2425.6062, -3104.6192, -3450.5189, -679.0130, -1024.9127, 345.8997
                                         S66x8_2800_13PeptideMeOH125_T, -4975.1717, -3299.4929, -4268.2447, -4768.0453, -968.7518, -1468.5525, 499.8006
                                        S66x8_2800_13PeptideMeOH125A_T, -1541.3747, -1026.3721, -1324.1080, -1480.8595, -297.7359, -454.4874, 156.7515
                                        S66x8_2800_13PeptideMeOH125B_T, -3428.7180, -2269.9215, -2939.8507, -3283.1017, -669.9292, -1013.1802, 343.2510
                                  S66x8_2929_29PyridineUracilpipi150_T, -7949.8599, -4976.4948, -6695.4715, -7536.7858, -1718.9767, -2560.2911, 841.3143
                                 S66x8_2929_29PyridineUracilpipi150A_T, -4443.0619, -2674.6836, -3697.0273, -4189.4526, -1022.3437, -1514.7690, 492.4253
                                 S66x8_2929_29PyridineUracilpipi150B_T, -3504.5923, -2300.8084, -2996.7459, -3345.6951, -695.9375, -1044.8867, 348.9492
                                         S66x8_2751_07MeOHPeptide110_T, -4979.9738, -3300.7191, -4271.5382, -4771.5023, -970.8191, -1470.7831, 499.9640
                                        S66x8_2751_07MeOHPeptide110A_T, -3429.9600, -2269.8880, -2940.5546, -3284.2044, -670.6666, -1014.3164, 343.6498
                                        S66x8_2751_07MeOHPeptide110B_T, -1541.3846, -1025.9110, -1323.9192, -1480.7129, -298.0082, -454.8019, 156.7938
                                         S66x8_2752_07MeOHPeptide125_T, -4977.2514, -3300.1643, -4269.7303, -4769.5541, -969.5660, -1469.3899, 499.8238
                                        S66x8_2752_07MeOHPeptide125A_T, -3429.3982, -2269.8638, -2940.2197, -3283.6789, -670.3558, -1013.8151, 343.4593
                                        S66x8_2752_07MeOHPeptide125B_T, -1541.0836, -1025.8977, -1323.7395, -1480.4304, -297.8418, -454.5327, 156.6909
                                         S66x8_2753_07MeOHPeptide150_T, -4973.1824, -3298.6139, -4266.7238, -4766.3124, -968.1099, -1467.6985, 499.5886
                                        S66x8_2753_07MeOHPeptide150A_T, -3428.6640, -2269.8259, -2939.7792, -3282.9942, -669.9533, -1013.1683, 343.2150
                                        S66x8_2753_07MeOHPeptide150B_T, -1540.6331, -1025.8718, -1323.4681, -1480.0099, -297.5963, -454.1381, 156.5417
                                            S66x8_2736_05MeOHMeOH125_T, -3086.3690, -2055.3978, -2651.4281, -2964.4694, -596.0302, -909.0716, 313.0414
                                           S66x8_2736_05MeOHMeOH125A_T, -1541.1448, -1026.2797, -1323.9361, -1480.6249, -297.6564, -454.3452, 156.6888
                                           S66x8_2736_05MeOHMeOH125B_T, -1540.7701, -1026.1003, -1323.6438, -1480.1841, -297.5435, -454.0838, 156.5403
                                   S66x8_2977_35NeopentanePentane150_T, -8166.0645, -5905.0809, -7212.2121, -7929.8781, -1307.1311, -2024.7972, 717.6661
                                  S66x8_2977_35NeopentanePentane150A_T, -4086.3105, -2952.5829, -3608.0192, -3967.1497, -655.4362, -1014.5667, 359.1305
                                  S66x8_2977_35NeopentanePentane150B_T, -4078.6108, -2952.5579, -3603.5573, -3962.0832, -650.9993, -1009.5253, 358.5259
                                  S66x8_3151_57BenzenePeptideNHpi110_T, -7036.6978, -4696.1828, -6049.2930, -6738.7833, -1353.1102, -2042.6005, 689.4903
                                 S66x8_3151_57BenzenePeptideNHpi110A_T, -3429.7175, -2269.6835, -2940.3281, -3283.8089, -670.6447, -1014.1255, 343.4808
                                 S66x8_3151_57BenzenePeptideNHpi110B_T, -3600.9515, -2425.5999, -3105.1000, -3451.2815, -679.5002, -1025.6817, 346.1815
                                    S66x8_3141_56BenzeneMeNH2NHpi100_T, -5319.2887, -3639.2785, -4610.5344, -5113.4902, -971.2559, -1474.2118, 502.9559
                                   S66x8_3141_56BenzeneMeNH2NHpi100A_T, -1713.9649, -1214.8758, -1503.4117, -1660.3825, -288.5359, -445.5067, 156.9708
                                   S66x8_3141_56BenzeneMeNH2NHpi100B_T, -3600.8403, -2425.6513, -3105.0574, -3451.1646, -679.4062, -1025.5133, 346.1072
                                      S66x8_3060_46PeptidePentane095_T, -7521.0363, -5218.1792, -6549.5184, -7253.0622, -1331.3392, -2034.8830, 703.5438
                                     S66x8_3060_46PeptidePentane095A_T, -4081.1452, -2952.5708, -3605.0278, -3964.3970, -652.4571, -1011.8262, 359.3692
                                     S66x8_3060_46PeptidePentane095B_T, -3432.5701, -2269.8632, -2942.0531, -3286.4559, -672.1899, -1016.5927, 344.4027
                                        S66x8_2953_32UracilEthyne150_T, -5582.6872, -3435.4076, -4676.8036, -5286.1330, -1241.3960, -1850.7253, 609.3293
                                       S66x8_2953_32UracilEthyne150A_T, -1138.8448, -760.0439, -979.0382, -1096.1315, -218.9943, -336.0876, 117.0933
                                       S66x8_2953_32UracilEthyne150B_T, -4443.2661, -2674.7211, -3697.1612, -4189.1283, -1022.4401, -1514.4072, 491.9672
                                   S66x8_3091_50BenzeneEthyneCHpi090_T, -4744.2113, -3182.9567, -4085.5570, -4548.8487, -902.6003, -1365.8920, 463.2917
                                  S66x8_3091_50BenzeneEthyneCHpi090A_T, -1140.3722, -760.3341, -980.0436, -1097.6002, -219.7096, -337.2661, 117.5566
                                  S66x8_3091_50BenzeneEthyneCHpi090B_T, -3600.7062, -2425.6306, -3104.9712, -3451.0028, -679.3405, -1025.3722, 346.0316
                                  S66x8_3147_57BenzenePeptideNHpi090_T, -7041.3631, -4689.2358, -6049.0594, -6739.7102, -1359.8236, -2050.4743, 690.6507
                                 S66x8_3147_57BenzenePeptideNHpi090A_T, -3430.9575, -2269.7632, -2941.0787, -3284.9629, -671.3155, -1015.1998, 343.8843
                                 S66x8_3147_57BenzenePeptideNHpi090B_T, -3603.5280, -2425.6877, -3106.6266, -3453.5889, -680.9389, -1027.9012, 346.9623
                                 S66x8_2910_27BenzenePyridinepipi105_T, -7113.4967, -4724.0344, -6105.4423, -6801.4324, -1381.4079, -2077.3980, 695.9901
                                S66x8_2910_27BenzenePyridinepipi105A_T, -3507.4843, -2301.1125, -2998.5462, -3348.3434, -697.4337, -1047.2309, 349.7972
                                S66x8_2910_27BenzenePyridinepipi105B_T, -3600.7567, -2425.6374, -3105.0032, -3451.1152, -679.3659, -1025.4779, 346.1120
                                       S66x8_2938_30BenzeneEthene200_T, -5074.4219, -3481.0333, -4402.2111, -4882.8113, -921.1778, -1401.7780, 480.6002
                                      S66x8_2938_30BenzeneEthene200A_T, -1477.4111, -1055.6726, -1299.4902, -1435.1567, -243.8176, -379.4841, 135.6665
                                      S66x8_2938_30BenzeneEthene200B_T, -3596.9893, -2425.4694, -3102.7543, -3447.6761, -677.2849, -1022.2067, 344.9218
                                   S66x8_2973_35NeopentanePentane100_T, -8173.7470, -5902.7819, -7215.6836, -7934.5384, -1312.9017, -2031.7565, 718.8548
                                  S66x8_2973_35NeopentanePentane100A_T, -4088.0576, -2952.6950, -3609.0765, -3968.7742, -656.3815, -1016.0791, 359.6977
                                  S66x8_2973_35NeopentanePentane100B_T, -4080.6551, -2952.6164, -3604.7638, -3963.9513, -652.1474, -1011.3349, 359.1875
                                        S66x8_2843_19MeOHPyridine090_T, -5057.1591, -3328.9864, -4328.0863, -4834.0929, -999.0999, -1505.1065, 506.0066
                                       S66x8_2843_19MeOHPyridine090A_T, -3507.1816, -2301.2129, -2998.4136, -3348.1290, -697.2007, -1046.9162, 349.7155
                                       S66x8_2843_19MeOHPyridine090B_T, -1541.3039, -1025.8320, -1323.8392, -1480.6417, -298.0072, -454.8097, 156.8025
                                    S66x8_3039_43UracilNeopentane110_T, -8537.3279, -5627.0609, -7309.5590, -8162.0588, -1682.4981, -2534.9979, 852.4998
                                   S66x8_3039_43UracilNeopentane110A_T, -4087.1418, -2952.5440, -3608.4834, -3967.8980, -655.9394, -1015.3540, 359.4147
                                   S66x8_3039_43UracilNeopentane110B_T, -4445.5707, -2674.9966, -3698.6098, -4191.7719, -1023.6131, -1516.7753, 493.1622
                                       S66x8_3225_66MeNH2Pyridine150_T, -5219.4725, -3516.4891, -4501.0264, -5006.5638, -984.5373, -1490.0747, 505.5374
                                      S66x8_3225_66MeNH2Pyridine150A_T, -3504.8746, -2300.9622, -2996.9740, -3345.9558, -696.0119, -1044.9936, 348.9817
                                      S66x8_3225_66MeNH2Pyridine150B_T, -1712.8201, -1214.7979, -1502.7170, -1659.3126, -287.9191, -444.5147, 156.5956
                                S66x8_2984_36NeopentaneNeopentane125_T, -8175.0019, -5904.9504, -7217.3239, -7935.7899, -1312.3735, -2030.8394, 718.4659
                               S66x8_2984_36NeopentaneNeopentane125A_T, -4086.6198, -2952.6157, -3608.2118, -3967.4398, -655.5961, -1014.8241, 359.2280
                               S66x8_2984_36NeopentaneNeopentane125B_T, -4086.6164, -2952.6158, -3608.2099, -3967.4399, -655.5941, -1014.8241, 359.2300
                                  S66x8_2884_24BenzeneBenzenepipi095_T, -7208.9860, -4843.3584, -6210.9869, -6904.1693, -1367.6285, -2060.8110, 693.1825
                                 S66x8_2884_24BenzeneBenzenepipi095A_T, -3602.0859, -2425.7175, -3105.8055, -3452.3222, -680.0879, -1026.6047, 346.5168
                                 S66x8_2884_24BenzeneBenzenepipi095B_T, -3602.0852, -2425.7177, -3105.8051, -3452.3232, -680.0875, -1026.6055, 346.5180
                                        S66x8_2730_04WaterPeptide200_T, -4229.5677, -2770.5701, -3614.0531, -4044.2237, -843.4830, -1273.6535, 430.1706
                                       S66x8_2730_04WaterPeptide200A_T, -3428.2759, -2269.4310, -2939.3882, -3282.3936, -669.9572, -1012.9626, 343.0054
                                       S66x8_2730_04WaterPeptide200B_T, -799.8329, -499.6871, -673.2089, -760.4511, -173.5218, -260.7640,  87.2423
                                        S66x8_2939_31UracilEthene090_T, -5930.3803, -3725.7012, -5000.2813, -5629.8122, -1274.5801, -1904.1110, 629.5309
                                       S66x8_2939_31UracilEthene090A_T, -1479.6274, -1055.7594, -1300.8081, -1437.2229, -245.0486, -381.4635, 136.4148
                                       S66x8_2939_31UracilEthene090B_T, -4446.4511, -2675.0320, -3699.1336, -4192.5655, -1024.1017, -1517.5335, 493.4319
                                        S66x8_2845_19MeOHPyridine100_T, -5056.4149, -3330.7727, -4328.4096, -4834.2736, -997.6369, -1503.5009, 505.8640
                                       S66x8_2845_19MeOHPyridine100A_T, -3506.5319, -2301.1767, -2998.0227, -3347.5135, -696.8460, -1046.3369, 349.4909
                                       S66x8_2845_19MeOHPyridine100B_T, -1541.0971, -1025.8262, -1323.7172, -1480.4458, -297.8910, -454.6196, 156.7286
                                         S66x8_3198_63BenzeneAcOH105_T, -6114.7568, -3978.0119, -5213.3175, -5834.0835, -1235.3056, -1856.0716, 620.7660
                                        S66x8_3198_63BenzeneAcOH105A_T, -2509.4002, -1552.7913, -2105.8308, -2380.7231, -553.0395, -827.9318, 274.8922
                                        S66x8_3198_63BenzeneAcOH105B_T, -3600.5451, -2425.6298, -3104.8777, -3450.9084, -679.2479, -1025.2787, 346.0307
                                       S66x8_2836_18WaterPyridine095_T, -4314.7771, -2804.4161, -3677.5936, -4114.1621, -873.1775, -1309.7460, 436.5685
                                      S66x8_2836_18WaterPyridine095A_T, -3506.1357, -2301.1424, -2997.7792, -3347.1553, -696.6367, -1046.0128, 349.3761
                                      S66x8_2836_18WaterPyridine095B_T, -800.5987, -499.6736, -673.6459, -761.1723, -173.9723, -261.4986,  87.5264
                            S66x8_2995_38CyclopentaneCyclopentane090_T, -7552.3409, -5357.5231, -6626.4022, -7306.6250, -1268.8791, -1949.1019, 680.2229
                           S66x8_2995_38CyclopentaneCyclopentane090A_T, -3773.1027, -2682.2124, -3312.8834, -3653.1315, -630.6709, -970.9190, 340.2481
                           S66x8_2995_38CyclopentaneCyclopentane090B_T, -3773.1300, -2682.2071, -3312.8969, -3653.1302, -630.6898, -970.9232, 340.2333
                                         S66x8_3186_61PentaneAcOH200_T, -6585.6514, -4505.2605, -5707.9865, -6340.5655, -1202.7260, -1835.3050, 632.5790
                                        S66x8_3186_61PentaneAcOH200A_T, -2507.3634, -1552.7647, -2104.6421, -2378.8640, -551.8774, -826.0993, 274.2219
                                        S66x8_3186_61PentaneAcOH200B_T, -4078.0315, -2952.4950, -3603.1958, -3961.5578, -650.7008, -1009.0628, 358.3621
                                    S66x8_3125_54BenzeneWaterOHpi100_T, -4404.0715, -2926.1518, -3780.5741, -4213.5865, -854.4224, -1287.4347, 433.0124
                                   S66x8_3125_54BenzeneWaterOHpi100A_T, -800.6605, -499.8924, -673.7740, -761.2518, -173.8816, -261.3594,  87.4778
                                   S66x8_3125_54BenzeneWaterOHpi100B_T, -3599.5637, -2425.5658, -3104.2833, -3450.0020, -678.7175, -1024.4362, 345.7187
                                    S66x8_3127_54BenzeneWaterOHpi110_T, -4402.6894, -2926.7219, -3780.0156, -4212.8189, -853.2937, -1286.0970, 432.8033
                                   S66x8_3127_54BenzeneWaterOHpi110A_T, -800.4249, -499.8816, -673.6332, -761.0314, -173.7516, -261.1498,  87.3982
                                   S66x8_3127_54BenzeneWaterOHpi110B_T, -3599.0250, -2425.5403, -3103.9612, -3449.5226, -678.4208, -1023.9823, 345.5614
                                     S66x8_3133_55BenzeneMeOHOHpi100_T, -5147.9580, -3451.5608, -4432.2905, -4935.0404, -980.7296, -1483.4796, 502.7499
                                    S66x8_3133_55BenzeneMeOHOHpi100A_T, -1541.6874, -1026.3281, -1324.2702, -1481.0921, -297.9421, -454.7640, 156.8219
                                    S66x8_3133_55BenzeneMeOHOHpi100B_T, -3600.9296, -2425.6251, -3105.0980, -3451.2446, -679.4729, -1025.6195, 346.1466
                                       S66x8_3020_41UracilPentane095_T, -8538.6498, -5622.2105, -7308.2770, -8161.7457, -1686.0665, -2539.5352, 853.4687
                                      S66x8_3020_41UracilPentane095A_T, -4081.2469, -2952.5872, -3605.0936, -3964.5005, -652.5064, -1011.9133, 359.4069
                                      S66x8_3020_41UracilPentane095B_T, -4449.1444, -2675.2798, -3700.7953, -4195.0851, -1025.5155, -1519.8053, 494.2898
                                  S66x8_2883_24BenzeneBenzenepipi090_T, -7209.4305, -4838.4290, -6209.1643, -6902.8948, -1370.7353, -2064.4659, 693.7306
                                 S66x8_2883_24BenzeneBenzenepipi090A_T, -3602.8821, -2425.7520, -3106.2804, -3453.0489, -680.5284, -1027.2969, 346.7685
                                 S66x8_2883_24BenzeneBenzenepipi090B_T, -3602.8667, -2425.7521, -3106.2715, -3453.0500, -680.5194, -1027.2979, 346.7785
                                      S66x8_2834_17UracilUracilBP200_T, -8887.8469, -5350.3266, -7395.4556, -8380.0426, -2045.1289, -3029.7160, 984.5871
                                     S66x8_2834_17UracilUracilBP200A_T, -4442.1533, -2673.6382, -3696.0610, -4188.4231, -1022.4228, -1514.7848, 492.3621
                                     S66x8_2834_17UracilUracilBP200B_T, -4442.1186, -2673.4721, -3695.9709, -4188.3693, -1022.4988, -1514.8972, 492.3984
                                  S66x8_3152_57BenzenePeptideNHpi125_T, -7033.0040, -4696.5892, -6047.3290, -6736.2761, -1350.7398, -2039.6870, 688.9471
                                 S66x8_3152_57BenzenePeptideNHpi125A_T, -3429.1485, -2269.6427, -2939.9820, -3283.2775, -670.3393, -1013.6348, 343.2956
                                 S66x8_3152_57BenzenePeptideNHpi125B_T, -3599.7183, -2425.5368, -3104.3604, -3450.1592, -678.8237, -1024.6225, 345.7988
                                          S66x8_2865_21AcNH2AcNH2150_T, -5359.6203, -3480.8050, -4566.9951, -5115.5873, -1086.1901, -1634.7823, 548.5922
                                         S66x8_2865_21AcNH2AcNH2150A_T, -2675.6378, -1736.8824, -2279.6003, -2554.0268, -542.7179, -817.1444, 274.4264
                                         S66x8_2865_21AcNH2AcNH2150B_T, -2675.6341, -1736.8780, -2279.5964, -2554.0247, -542.7183, -817.1466, 274.4283
                                       S66x8_3025_41UracilPentane150_T, -8523.4018, -5627.3553, -7301.6322, -8152.6551, -1674.2769, -2525.2999, 851.0230
                                      S66x8_3025_41UracilPentane150A_T, -4078.4553, -2952.4929, -3603.4399, -3961.9360, -650.9470, -1009.4431, 358.4961
                                      S66x8_3025_41UracilPentane150B_T, -4443.5206, -2674.8265, -3697.3528, -4189.8881, -1022.5263, -1515.0617, 492.5354
                                   S66x8_3083_49BenzenePyridineTS090_T, -7113.0098, -4721.3381, -6104.0233, -6799.7653, -1382.6852, -2078.4271, 695.7419
                                  S66x8_3083_49BenzenePyridineTS090A_T, -3506.6333, -2301.0716, -2998.0370, -3347.5710, -696.9653, -1046.4994, 349.5341
                                  S66x8_3083_49BenzenePyridineTS090B_T, -3601.8930, -2425.6789, -3105.6777, -3452.0920, -679.9988, -1026.4131, 346.4143
                                          S66x8_2705_01WaterWater150_T, -1602.2008, -1001.8079, -1348.9100, -1523.3014, -347.1021, -521.4934, 174.3913
                                         S66x8_2705_01WaterWater150A_T, -800.1817, -500.0136, -673.5483, -760.8173, -173.5347, -260.8037,  87.2690
                                         S66x8_2705_01WaterWater150B_T, -799.9183, -499.8604, -673.3313, -760.5535, -173.4710, -260.6931,  87.2222
                                        S66x8_2849_19MeOHPyridine150_T, -5048.7322, -3329.4403, -4323.4059, -4828.7109, -993.9656, -1499.2706, 505.3049
                                       S66x8_2849_19MeOHPyridine150A_T, -3504.5991, -2301.0372, -2996.8464, -3345.7246, -695.8092, -1044.6875, 348.8782
                                       S66x8_2849_19MeOHPyridine150B_T, -1540.4628, -1025.7860, -1323.3335, -1479.8456, -297.5475, -454.0596, 156.5121
                                   S66x8_2976_35NeopentanePentane125_T, -8168.6108, -5904.8892, -7213.6033, -7931.6647, -1308.7140, -2026.7754, 718.0614
                                  S66x8_2976_35NeopentanePentane125A_T, -4086.8744, -2952.6298, -3608.3650, -3967.7429, -655.7352, -1015.1131, 359.3779
                                  S66x8_2976_35NeopentanePentane125B_T, -4079.2721, -2952.5834, -3603.9503, -3962.6862, -651.3669, -1010.1028, 358.7359
                                        S66x8_2943_31UracilEthene110_T, -5927.1299, -3730.6241, -5000.4791, -5629.3271, -1269.8549, -1898.7030, 628.8481
                                       S66x8_2943_31UracilEthene110A_T, -1478.6885, -1055.7031, -1300.2415, -1436.3579, -244.5384, -380.6548, 136.1164
                                       S66x8_2943_31UracilEthene110B_T, -4444.7113, -2674.9110, -3698.0768, -4190.9632, -1023.1658, -1516.0522, 492.8864
                                  S66x8_2928_29PyridineUracilpipi125_T, -7955.1310, -4977.0418, -6698.7496, -7540.8196, -1721.7078, -2563.7778, 842.0700
                                 S66x8_2928_29PyridineUracilpipi125A_T, -4444.4251, -2674.7923, -3697.8612, -4190.6597, -1023.0689, -1515.8674, 492.7984
                                 S66x8_2928_29PyridineUracilpipi125B_T, -3505.9114, -2300.8971, -2997.5460, -3346.9021, -696.6489, -1046.0050, 349.3561
                                          S66x8_2872_22AcOHUracil125_T, -6968.1997, -4237.4469, -5816.1634, -6583.1935, -1578.7164, -2345.7466, 767.0302
                                         S66x8_2872_22AcOHUracil125A_T, -4443.8548, -2673.5773, -3697.0190, -4189.9868, -1023.4416, -1516.4095, 492.9679
                                         S66x8_2872_22AcOHUracil125B_T, -2507.9444, -1551.1895, -2104.3135, -2379.1986, -553.1239, -828.0090, 274.8851
                                      S66x8_2811_15PeptidePeptide090_T, -6872.6480, -4541.1685, -5889.0550, -6576.3651, -1347.8866, -2035.1966, 687.3100
                                     S66x8_2811_15PeptidePeptide090A_T, -3431.9330, -2269.6760, -2941.6058, -3285.8286, -671.9298, -1016.1526, 344.2228
                                     S66x8_2811_15PeptidePeptide090B_T, -3430.4473, -2269.3102, -2940.5926, -3284.3792, -671.2824, -1015.0689, 343.7865
                                     S66x8_3107_52BenzeneAcOHOHpi090_T, -6117.0395, -3976.0111, -5213.7932, -5834.8280, -1237.7820, -1858.8168, 621.0348
                                    S66x8_3107_52BenzeneAcOHOHpi090A_T, -2509.7285, -1552.9311, -2106.0796, -2381.0775, -553.1485, -828.1464, 274.9979
                                    S66x8_3107_52BenzeneAcOHOHpi090B_T, -3601.6297, -2425.5966, -3105.4907, -3451.8392, -679.8942, -1026.2427, 346.3485
                                      S66x8_3167_59EthyneWaterCHO110_T, -1942.1164, -1262.2978, -1655.3179, -1859.5683, -393.0201, -597.2705, 204.2503
                                     S66x8_3167_59EthyneWaterCHO110A_T, -800.5513, -500.1128, -673.8038, -761.1844, -173.6910, -261.0716,  87.3805
                                     S66x8_3167_59EthyneWaterCHO110B_T, -1138.7955, -760.1068, -979.0362, -1096.1139, -218.9294, -336.0071, 117.0777
                                         S66x8_3200_63BenzeneAcOH125_T, -6110.2982, -3978.8847, -5211.1081, -5831.1901, -1232.2234, -1852.3053, 620.0819
                                        S66x8_3200_63BenzeneAcOH125A_T, -2508.4325, -1552.7244, -2105.2431, -2379.8216, -552.5187, -827.0972, 274.5785
                                        S66x8_3200_63BenzeneAcOH125B_T, -3599.1393, -2425.5483, -3104.0306, -3449.6368, -678.4823, -1024.0885, 345.6062
                                          S66x8_2722_03WaterMeNH2200_T, -2513.4437, -1715.5596, -2176.8363, -2420.5259, -461.2767, -704.9663, 243.6896
                                         S66x8_2722_03WaterMeNH2200A_T, -1712.5511, -1214.8553, -1502.5857, -1659.0893, -287.7304, -444.2340, 156.5036
                                         S66x8_2722_03WaterMeNH2200B_T, -799.7483, -499.6186, -673.1311, -760.3639, -173.5125, -260.7454,  87.2329
                                    S66x8_3073_47BenzeneBenzeneTS150_T, -7196.4678, -4851.1798, -6207.0494, -6897.3351, -1355.8696, -2046.1553, 690.2857
                                   S66x8_3073_47BenzeneBenzeneTS150A_T, -3597.4231, -2425.4397, -3102.9926, -3448.0671, -677.5529, -1022.6274, 345.0745
                                   S66x8_3073_47BenzeneBenzeneTS150B_T, -3597.9076, -2425.4775, -3103.2887, -3448.5123, -677.8112, -1023.0348, 345.2236
                                         S66x8_3185_61PentaneAcOH150_T, -6587.7385, -4505.3482, -5709.2301, -6342.1685, -1203.8819, -1836.8203, 632.9384
                                        S66x8_3185_61PentaneAcOH150A_T, -2508.1351, -1552.8260, -2105.1140, -2379.5720, -552.2881, -826.7460, 274.4580
                                        S66x8_3185_61PentaneAcOH150B_T, -4078.4786, -2952.5217, -3603.4655, -3961.9647, -650.9438, -1009.4430, 358.4992
                                           S66x8_2740_06MeOHMeNH2095_T, -3264.8510, -2243.8837, -2834.1304, -3147.5943, -590.2468, -903.7107, 313.4639
                                          S66x8_2740_06MeOHMeNH2095A_T, -1714.4729, -1214.9015, -1503.7162, -1660.8893, -288.8147, -445.9878, 157.1731
                                          S66x8_2740_06MeOHMeNH2095B_T, -1541.4093, -1025.8518, -1323.9085, -1480.7389, -298.0567, -454.8871, 156.8304
                            S66x8_3000_38CyclopentaneCyclopentane125_T, -7544.3500, -5363.9385, -6624.4889, -7303.4152, -1260.5504, -1939.4766, 678.9263
                           S66x8_3000_38CyclopentaneCyclopentane125A_T, -3770.8352, -2682.1483, -3311.5454, -3651.0188, -629.3971, -968.8705, 339.4734
                           S66x8_3000_38CyclopentaneCyclopentane125B_T, -3770.8359, -2682.1431, -3311.5437, -3651.0175, -629.4005, -968.8743, 339.4738
                                       S66x8_3046_44EthenePentane105_T, -5561.3345, -4007.2532, -4905.7065, -5400.6018, -898.4532, -1393.3486, 494.8953
                                      S66x8_3046_44EthenePentane105A_T, -4079.4538, -2952.5739, -3604.0513, -3962.8421, -651.4775, -1010.2683, 358.7908
                                      S66x8_3046_44EthenePentane105B_T, -1478.9821, -1055.7682, -1300.4387, -1436.6313, -244.6705, -380.8631, 136.1925
                                  S66x8_3075_48PyridinePyridineTS090_T, -7019.6102, -4597.4802, -5997.7741, -6697.0420, -1400.2939, -2099.5619, 699.2679
                                 S66x8_3075_48PyridinePyridineTS090A_T, -3506.4007, -2301.0274, -2997.8838, -3347.3702, -696.8564, -1046.3428, 349.4864
                                 S66x8_3075_48PyridinePyridineTS090B_T, -3508.3872, -2301.1913, -2999.1014, -3349.1325, -697.9101, -1047.9412, 350.0311
                                            S66x8_2854_20AcOHAcOH105_T, -5039.0628, -3116.5058, -4227.9841, -4777.2733, -1111.4783, -1660.7675, 549.2892
                                           S66x8_2854_20AcOHAcOH105A_T, -2509.1375, -1551.2255, -2105.0184, -2380.3150, -553.7929, -829.0894, 275.2966
                                           S66x8_2854_20AcOHAcOH105B_T, -2509.1433, -1551.2322, -2105.0245, -2380.3155, -553.7923, -829.0833, 275.2910
                                    S66x8_3120_53BenzeneAcNH2NHpi125_T, -6277.9157, -4165.0065, -5386.5321, -6006.1081, -1221.5257, -1841.1016, 619.5759
                                   S66x8_3120_53BenzeneAcNH2NHpi125A_T, -2675.9716, -1737.9745, -2280.2541, -2554.5378, -542.2796, -816.5633, 274.2837
                                   S66x8_3120_53BenzeneAcNH2NHpi125B_T, -3598.5727, -2425.4364, -3103.6558, -3449.1153, -678.2194, -1023.6789, 345.4595
                                           S66x8_2710_02WaterMeOH105_T, -2348.0575, -1529.6640, -2002.7977, -2246.7932, -473.1338, -717.1293, 243.9955
                                          S66x8_2710_02WaterMeOH105A_T, -1541.5325, -1026.2625, -1324.1530, -1480.9891, -297.8905, -454.7266, 156.8361
                                          S66x8_2710_02WaterMeOH105B_T, -800.5911, -499.8731, -673.7257, -761.1900, -173.8526, -261.3168,  87.4642
                                      S66x8_3178_60EthyneAcOHOHpi200_T, -3646.1730, -2313.1548, -3083.8060, -3474.9412, -770.6512, -1161.7864, 391.1352
                                     S66x8_3178_60EthyneAcOHOHpi200A_T, -2507.1310, -1552.6711, -2104.4683, -2378.6462, -551.7971, -825.9750, 274.1779
                                     S66x8_3178_60EthyneAcOHOHpi200B_T, -1138.4907, -759.9561, -978.7964, -1095.7949, -218.8403, -335.8388, 116.9985
                                 S66x8_3158_58PyridinePyridineCHN105_T, -7015.5166, -4603.3122, -5997.8679, -6695.9716, -1394.5557, -2092.6594, 698.1038
                                S66x8_3158_58PyridinePyridineCHN105A_T, -3505.2085, -2300.9038, -2997.1425, -3346.2751, -696.2387, -1045.3713, 349.1326
                                S66x8_3158_58PyridinePyridineCHN105B_T, -3505.2129, -2300.9037, -2997.1450, -3346.2749, -696.2413, -1045.3712, 349.1299
                                          S66x8_2720_03WaterMeNH2125_T, -2518.6687, -1718.2909, -2181.0093, -2424.9537, -462.7184, -706.6628, 243.9443
                                         S66x8_2720_03WaterMeNH2125A_T, -1713.3069, -1214.8662, -1503.0272, -1659.7861, -288.1611, -444.9199, 156.7588
                                         S66x8_2720_03WaterMeNH2125B_T, -800.1848, -499.6522, -673.3976, -760.7808, -173.7454, -261.1285,  87.3831
                                 S66x8_3160_58PyridinePyridineCHN125_T, -7011.4999, -4602.9961, -5995.4124, -6693.1029, -1392.4162, -2090.1068, 697.6905
                                S66x8_3160_58PyridinePyridineCHN125A_T, -3504.3977, -2300.8429, -2996.6480, -3345.5203, -695.8051, -1044.6774, 348.8723
                                S66x8_3160_58PyridinePyridineCHN125B_T, -3504.3973, -2300.8428, -2996.6478, -3345.5203, -695.8049, -1044.6775, 348.8725
                                  S66x8_2926_29PyridineUracilpipi105_T, -7962.8942, -4975.4873, -6702.5819, -7545.8036, -1727.0946, -2570.3163, 843.2217
                                 S66x8_2926_29PyridineUracilpipi105A_T, -4446.3819, -2674.9463, -3699.0575, -4192.4687, -1024.1112, -1517.5225, 493.4112
                                 S66x8_2926_29PyridineUracilpipi105B_T, -3507.8561, -2301.0212, -2998.7226, -3348.6779, -697.7014, -1047.6567, 349.9553
                                            S66x8_2853_20AcOHAcOH100_T, -5040.4954, -3116.3040, -4228.7272, -4777.9722, -1112.4231, -1661.6681, 549.2450
                                           S66x8_2853_20AcOHAcOH100A_T, -2509.4535, -1551.2405, -2105.2074, -2380.6178, -553.9669, -829.3773, 275.4104
                                           S66x8_2853_20AcOHAcOH100B_T, -2509.4503, -1551.2472, -2105.2084, -2380.6181, -553.9612, -829.3709, 275.4097
                                          S66x8_2873_22AcOHUracil150_T, -6960.5712, -4233.5242, -5810.0982, -6576.9245, -1576.5741, -2343.4003, 766.8262
                                         S66x8_2873_22AcOHUracil150A_T, -4442.9926, -2673.5243, -3696.4981, -4189.1845, -1022.9739, -1515.6602, 492.6864
                                         S66x8_2873_22AcOHUracil150B_T, -2507.1813, -1551.1422, -2103.8523, -2378.4747, -552.7102, -827.3325, 274.6224
                                   S66x8_3085_49BenzenePyridineTS100_T, -7111.5232, -4725.3766, -6104.8676, -6800.0796, -1379.4910, -2074.7029, 695.2119
                                  S66x8_3085_49BenzenePyridineTS100A_T, -3505.9175, -2301.0182, -2997.6006, -3346.9176, -696.5824, -1045.8994, 349.3170
                                  S66x8_3085_49BenzenePyridineTS100B_T, -3600.7077, -2425.6353, -3104.9740, -3451.0384, -679.3387, -1025.4030, 346.0643
                                       S66x8_3019_41UracilPentane090_T, -8540.0974, -5618.9385, -7307.7335, -8161.6179, -1688.7950, -2542.6794, 853.8844
                                      S66x8_3019_41UracilPentane090A_T, -4081.7055, -2952.5995, -3605.3639, -3964.9348, -652.7644, -1012.3353, 359.5709
                                      S66x8_3019_41UracilPentane090B_T, -4450.1385, -2675.3330, -3701.3924, -4195.9695, -1026.0594, -1520.6365, 494.5770
                                        S66x8_2946_31UracilEthene200_T, -5919.9731, -3730.5412, -4996.3065, -5624.1165, -1265.7653, -1893.5752, 627.8099
                                       S66x8_2946_31UracilEthene200A_T, -1477.4357, -1055.6232, -1299.4835, -1435.1803, -243.8603, -379.5571, 135.6967
                                       S66x8_2946_31UracilEthene200B_T, -4442.2460, -2674.7327, -3696.5763, -4188.7055, -1021.8436, -1513.9728, 492.1292
                                       S66x8_2936_30BenzeneEthene125_T, -5077.6506, -3480.5831, -4403.8878, -4885.1935, -923.3047, -1404.6104, 481.3057
                                      S66x8_2936_30BenzeneEthene125A_T, -1478.1485, -1055.7214, -1299.9370, -1435.8432, -244.2157, -380.1218, 135.9061
                                      S66x8_2936_30BenzeneEthene125B_T, -3598.4256, -2425.5629, -3103.6242, -3448.9838, -678.0613, -1023.4209, 345.3597
                                  S66x8_2930_29PyridineUracilpipi200_T, -7946.5550, -4975.7990, -6693.2673, -7534.0633, -1717.4683, -2558.2643, 840.7960
                                 S66x8_2930_29PyridineUracilpipi200A_T, -4442.2215, -2674.6137, -3696.5119, -4188.6425, -1021.8982, -1514.0288, 492.1305
                                 S66x8_2930_29PyridineUracilpipi200B_T, -3503.7286, -2300.7500, -2996.2220, -3344.8994, -695.4720, -1044.1494, 348.6774
                                           S66x8_2762_08MeOHWater200_T, -2340.9394, -1527.0208, -1997.5675, -2241.0165, -470.5467, -713.9958, 243.4491
                                          S66x8_2762_08MeOHWater200A_T, -799.8887, -500.0029, -673.3744, -760.5416, -173.3715, -260.5387,  87.1672
                                          S66x8_2762_08MeOHWater200B_T, -1540.1494, -1026.1063, -1323.2875, -1479.6134, -297.1811, -453.5071, 156.3259
                                 S66x8_2913_27BenzenePyridinepipi150_T, -7103.1908, -4726.3707, -6100.4698, -6794.5061, -1374.0992, -2068.1355, 694.0363
                                S66x8_2913_27BenzenePyridinepipi150A_T, -3504.4350, -2300.9234, -2996.7036, -3345.5554, -695.7802, -1044.6321, 348.8519
                                S66x8_2913_27BenzenePyridinepipi150B_T, -3597.7220, -2425.4643, -3103.1758, -3448.3438, -677.7115, -1022.8795, 345.1680
                                           S66x8_2743_06MeOHMeNH2110_T, -3262.8576, -2244.9160, -2833.4135, -3146.7674, -588.4975, -901.8514, 313.3540
                                          S66x8_2743_06MeOHMeNH2110A_T, -1713.9134, -1214.8892, -1503.3876, -1660.3586, -288.4984, -445.4694, 156.9710
                                          S66x8_2743_06MeOHMeNH2110B_T, -1541.0744, -1025.8306, -1323.7059, -1480.4208, -297.8753, -454.5902, 156.7149
                                          S66x8_2775_10MeNH2MeNH2110_T, -3431.4021, -2431.0320, -3009.3710, -3322.8268, -578.3389, -891.7948, 313.4558
                                         S66x8_2775_10MeNH2MeNH2110A_T, -1713.5672, -1214.8607, -1503.1754, -1660.0325, -288.3147, -445.1719, 156.8572
                                         S66x8_2775_10MeNH2MeNH2110B_T, -1713.3702, -1214.8107, -1503.0404, -1659.8254, -288.2297, -445.0147, 156.7850
                                S66x8_2895_25PyridinePyridinepipi110_T, -7019.1643, -4600.7812, -5998.9089, -6698.2622, -1398.1277, -2097.4810, 699.3533
                               S66x8_2895_25PyridinePyridinepipi110A_T, -3506.9735, -2301.0514, -2998.2251, -3347.8787, -697.1737, -1046.8273, 349.6535
                               S66x8_2895_25PyridinePyridinepipi110B_T, -3506.9745, -2301.0489, -2998.2247, -3347.8752, -697.1757, -1046.8263, 349.6506
                                     S66x8_3137_55BenzeneMeOHOHpi150_T, -5140.5922, -3452.6662, -4428.4985, -4930.1623, -975.8322, -1477.4961, 501.6639
                                    S66x8_3137_55BenzeneMeOHOHpi150A_T, -1540.5893, -1026.2427, -1323.5993, -1480.0541, -297.3566, -453.8114, 156.4548
                                    S66x8_3137_55BenzeneMeOHOHpi150B_T, -3598.2505, -2425.4704, -3103.4839, -3448.8334, -678.0135, -1023.3630, 345.3495
                                            S66x8_2732_05MeOHMeOH095_T, -3090.1366, -2055.0525, -2653.4605, -2966.7501, -598.4079, -911.6975, 313.2896
                                           S66x8_2732_05MeOHMeOH095A_T, -1542.1617, -1026.3161, -1324.5393, -1481.5952, -298.2232, -455.2791, 157.0559
                                           S66x8_2732_05MeOHMeOH095B_T, -1541.3104, -1026.1245, -1323.9664, -1480.6929, -297.8419, -454.5684, 156.7266
                                            S66x8_2858_20AcOHAcOH200_T, -5016.5972, -3105.5282, -4210.3650, -4758.9088, -1104.8368, -1653.3805, 548.5438
                                           S66x8_2858_20AcOHAcOH200A_T, -2506.4430, -1551.0457, -2103.3848, -2377.7577, -552.3390, -826.7119, 274.3729
                                           S66x8_2858_20AcOHAcOH200B_T, -2506.4504, -1551.0525, -2103.3919, -2377.7582, -552.3395, -826.7057, 274.3662
                                     S66x8_3135_55BenzeneMeOHOHpi110_T, -5146.0810, -3452.7152, -4431.6923, -4934.1118, -978.9771, -1481.3966, 502.4195
                                    S66x8_3135_55BenzeneMeOHOHpi110A_T, -1541.3677, -1026.3078, -1324.0768, -1480.7883, -297.7690, -454.4804, 156.7114
                                    S66x8_3135_55BenzeneMeOHOHpi110B_T, -3600.1441, -2425.5910, -3104.6295, -3450.5412, -679.0385, -1024.9502, 345.9117
                                       S66x8_3055_45EthynePentane110_T, -5220.8807, -3712.1791, -4584.3972, -5060.3811, -872.2181, -1348.2019, 475.9839
                                      S66x8_3055_45EthynePentane110A_T, -4078.8391, -2952.5132, -3603.6704, -3962.2613, -651.1571, -1009.7481, 358.5910
                                      S66x8_3055_45EthynePentane110B_T, -1140.0052, -760.2022, -979.7758, -1097.2096, -219.5736, -337.0074, 117.4338
                                    S66x8_2902_26UracilUracilpipi105_T, -8905.6318, -5350.2797, -7405.7176, -8392.6412, -2055.4380, -3042.3616, 986.9236
                                   S66x8_2902_26UracilUracilpipi105A_T, -4446.9022, -2674.5577, -3699.1944, -4192.9181, -1024.6367, -1518.3604, 493.7238
                                   S66x8_2902_26UracilUracilpipi105B_T, -4446.8986, -2674.5576, -3699.1922, -4192.9181, -1024.6346, -1518.3605, 493.7258
                                  S66x8_2890_24BenzeneBenzenepipi200_T, -7194.0422, -4850.7943, -6205.4845, -6895.3533, -1354.6901, -2044.5589, 689.8688
                                 S66x8_2890_24BenzeneBenzenepipi200A_T, -3596.9693, -2425.4328, -3102.7273, -3447.6556, -677.2945, -1022.2228, 344.9283
                                 S66x8_2890_24BenzeneBenzenepipi200B_T, -3596.9671, -2425.4328, -3102.7260, -3447.6556, -677.2932, -1022.2228, 344.9296
                                           S66x8_2708_02WaterMeOH095_T, -2349.0437, -1529.1005, -2003.1302, -2247.2016, -474.0297, -718.1011, 244.0714
                                          S66x8_2708_02WaterMeOH095A_T, -1541.9022, -1026.2738, -1324.3715, -1481.3443, -298.0976, -455.0705, 156.9729
                                          S66x8_2708_02WaterMeOH095B_T, -800.7820, -499.8835, -673.8405, -761.3734, -173.9570, -261.4899,  87.5329
                                   S66x8_3017_40BenzeneNeopentane150_T, -7685.4367, -5378.1436, -6712.0474, -7416.4216, -1333.9038, -2038.2780, 704.3742
                                  S66x8_3017_40BenzeneNeopentane150A_T, -4086.0457, -2952.5266, -3607.8423, -3966.8942, -655.3158, -1014.3676, 359.0518
                                  S66x8_3017_40BenzeneNeopentane150B_T, -3598.2405, -2425.5123, -3103.4958, -3448.8170, -677.9835, -1023.3046, 345.3212
                                           S66x8_2764_09MeNH2MeOH095_T, -3259.3036, -2241.5570, -2829.9417, -3143.4312, -588.3847, -901.8742, 313.4895
                                          S66x8_2764_09MeNH2MeOH095A_T, -1541.8680, -1026.3227, -1324.3723, -1481.2770, -298.0496, -454.9544, 156.9047
                                          S66x8_2764_09MeNH2MeOH095B_T, -1713.5166, -1214.8723, -1503.1510, -1659.9638, -288.2787, -445.0915, 156.8127
                                     S66x8_3111_52BenzeneAcOHOHpi110_T, -6113.4544, -3979.8004, -5213.3191, -5833.5945, -1233.5187, -1853.7940, 620.2753
                                    S66x8_3111_52BenzeneAcOHOHpi110A_T, -2508.6455, -1552.8560, -2105.4218, -2380.0695, -552.5658, -827.2135, 274.6477
                                    S66x8_3111_52BenzeneAcOHOHpi110B_T, -3599.8990, -2425.5447, -3104.4683, -3450.2998, -678.9236, -1024.7551, 345.8315
                                          S66x8_2862_21AcNH2AcNH2105_T, -5372.2583, -3485.5001, -4576.2822, -5125.4425, -1090.7820, -1639.9424, 549.1603
                                         S66x8_2862_21AcNH2AcNH2105A_T, -2677.2444, -1736.9614, -2280.5625, -2555.5585, -543.6011, -818.5971, 274.9960
                                         S66x8_2862_21AcNH2AcNH2105B_T, -2677.2471, -1736.9570, -2280.5622, -2555.5562, -543.6052, -818.5992, 274.9940
                                   S66x8_3012_40BenzeneNeopentane095_T, -7695.4073, -5374.3871, -6716.2269, -7422.3954, -1341.8398, -2048.0083, 706.1685
                                  S66x8_3012_40BenzeneNeopentane095A_T, -4087.8935, -2952.6252, -3608.9522, -3968.6048, -656.3270, -1015.9797, 359.6527
                                  S66x8_3012_40BenzeneNeopentane095B_T, -3602.3009, -2425.7280, -3105.9342, -3452.4961, -680.2062, -1026.7680, 346.5618
                                           S66x8_2768_09MeNH2MeOH125_T, -3256.1733, -2242.2418, -2828.4209, -3141.5568, -586.1792, -899.3150, 313.1359
                                          S66x8_2768_09MeNH2MeOH125A_T, -1540.9065, -1026.2785, -1323.7978, -1480.3748, -297.5193, -454.0963, 156.5770
                                          S66x8_2768_09MeNH2MeOH125B_T, -1713.0035, -1214.8433, -1502.8422, -1659.4791, -287.9989, -444.6358, 156.6369
                                   S66x8_2972_35NeopentanePentane095_T, -8175.0024, -5901.3379, -7215.8001, -7934.8854, -1314.4623, -2033.5475, 719.0852
                                  S66x8_2972_35NeopentanePentane095A_T, -4088.4144, -2952.7124, -3609.2901, -3969.1059, -656.5777, -1016.3936, 359.8158
                                  S66x8_2972_35NeopentanePentane095B_T, -4081.0823, -2952.6248, -3605.0143, -3964.3478, -652.3895, -1011.7230, 359.3335
                              S66x8_2988_37CyclopentaneNeopentane095_T, -7866.0788, -5630.7471, -6923.0482, -7622.8051, -1292.3012, -1992.0580, 699.7569
                             S66x8_2988_37CyclopentaneNeopentane095A_T, -4088.4913, -2952.6955, -3609.3274, -3969.1711, -656.6319, -1016.4756, 359.8437
                             S66x8_2988_37CyclopentaneNeopentane095B_T, -3772.5321, -2682.2571, -3312.5723, -3652.6069, -630.3153, -970.3498, 340.0346
                                    S66x8_3128_54BenzeneWaterOHpi125_T, -4400.8550, -2926.6882, -3778.9409, -4211.5162, -852.2526, -1284.8280, 432.5753
                                   S66x8_3128_54BenzeneWaterOHpi125A_T, -800.1752, -499.8677, -673.4830, -760.7936, -173.6153, -260.9260,  87.3107
                                   S66x8_3128_54BenzeneWaterOHpi125B_T, -3598.4870, -2425.5048, -3103.6351, -3449.0392, -678.1303, -1023.5344, 345.4041
                                        S66x8_3187_62PentaneAcNH2090_T, -6765.6671, -4685.7920, -5888.2198, -6523.1501, -1202.4278, -1837.3581, 634.9303
                                       S66x8_3187_62PentaneAcNH2090A_T, -2679.7655, -1738.3141, -2282.5907, -2558.1037, -544.2766, -819.7895, 275.5130
                                       S66x8_3187_62PentaneAcNH2090B_T, -4080.7075, -2952.5538, -3604.7676, -3963.9955, -652.2138, -1011.4417, 359.2279
                                          S66x8_2773_10MeNH2MeNH2100_T, -3432.7079, -2430.3882, -3009.8543, -3323.4233, -579.4661, -893.0351, 313.5690
                                         S66x8_2773_10MeNH2MeNH2100A_T, -1713.8976, -1214.8693, -1503.3700, -1660.3386, -288.5007, -445.4693, 156.9686
                                         S66x8_2773_10MeNH2MeNH2100B_T, -1713.6121, -1214.8203, -1503.1843, -1660.0530, -288.3640, -445.2327, 156.8687
                                      S66x8_3171_60EthyneAcOHOHpi090_T, -3655.3201, -2313.1780, -3089.1039, -3481.0367, -775.9259, -1167.8587, 391.9328
                                     S66x8_3171_60EthyneAcOHOHpi090A_T, -2508.9356, -1552.8516, -2105.5877, -2380.3367, -552.7361, -827.4851, 274.7490
                                     S66x8_3171_60EthyneAcOHOHpi090B_T, -1140.8902, -760.0579, -980.2266, -1098.0040, -220.1686, -337.9461, 117.7774
                                  S66x8_3080_48PyridinePyridineTS125_T, -7013.3390, -4602.5675, -5996.2947, -6694.4066, -1393.7273, -2091.8391, 698.1119
                                 S66x8_3080_48PyridinePyridineTS125A_T, -3504.7939, -2300.9034, -2996.9026, -3345.8752, -695.9992, -1044.9718, 348.9726
                                 S66x8_3080_48PyridinePyridineTS125B_T, -3505.6008, -2300.9850, -2997.4035, -3346.6157, -696.4185, -1045.6307, 349.2122
                                    S66x8_2906_26UracilUracilpipi200_T, -8885.2328, -5349.1453, -7393.4459, -8377.9770, -2044.3006, -3028.8317, 984.5311
                                   S66x8_2906_26UracilUracilpipi200A_T, -4442.1299, -2674.1754, -3696.2741, -4188.5214, -1022.0987, -1514.3461, 492.2474
                                   S66x8_2906_26UracilUracilpipi200B_T, -4441.9702, -2674.1753, -3696.1817, -4188.5214, -1022.0064, -1514.3461, 492.3397
                                       S66x8_3226_66MeNH2Pyridine200_T, -5217.0930, -3515.9875, -4499.4391, -5004.6451, -983.4516, -1488.6576, 505.2060
                                      S66x8_3226_66MeNH2Pyridine200A_T, -3504.0051, -2300.8833, -2996.4381, -3345.1635, -695.5548, -1044.2802, 348.7254
                                      S66x8_3226_66MeNH2Pyridine200B_T, -1712.5205, -1214.7719, -1502.5328, -1659.0302, -287.7609, -444.2583, 156.4974
                                          S66x8_2792_12MeNH2Water125_T, -2519.2033, -1718.3989, -2181.3639, -2425.3597, -462.9650, -706.9608, 243.9957
                                         S66x8_2792_12MeNH2Water125A_T, -800.3633, -499.6707, -673.5086, -760.9461, -173.8379, -261.2754,  87.4375
                                         S66x8_2792_12MeNH2Water125B_T, -1713.2869, -1214.8767, -1503.0201, -1659.7795, -288.1434, -444.9027, 156.7594
                                        S66x8_2824_16PeptideWater125_T, -4233.4222, -2772.6353, -3617.1528, -4047.5781, -844.5174, -1274.9428, 430.4253
                                       S66x8_2824_16PeptideWater125A_T, -800.7999, -500.1257, -673.9530, -761.4188, -173.8272, -261.2930,  87.4658
                                       S66x8_2824_16PeptideWater125B_T, -3428.6322, -2269.4377, -2939.5970, -3282.7256, -670.1593, -1013.2879, 343.1286
                                        S66x8_3190_62PentaneAcNH2105_T, -6763.0463, -4689.5405, -5888.2860, -6522.0937, -1198.7456, -1832.5533, 633.8077
                                       S66x8_3190_62PentaneAcNH2105A_T, -2678.2808, -1738.2384, -2281.7004, -2556.7117, -543.4620, -818.4733, 275.0113
                                       S66x8_3190_62PentaneAcNH2105B_T, -4079.8897, -2952.5387, -3604.2885, -3963.2401, -651.7498, -1010.7013, 358.9516
                                         S66x8_3181_61PentaneAcOH100_T, -6594.8960, -4503.6520, -5712.6524, -6346.6932, -1209.0004, -1843.0413, 634.0408
                                        S66x8_3181_61PentaneAcOH100A_T, -2510.4134, -1552.9789, -2106.4957, -2381.6959, -553.5168, -828.7170, 275.2002
                                        S66x8_3181_61PentaneAcOH100B_T, -4079.8444, -2952.5616, -3604.2720, -3963.2081, -651.7104, -1010.6465, 358.9361
                                    S66x8_3038_43UracilNeopentane105_T, -8538.6741, -5626.5623, -7310.1269, -8162.8662, -1683.5646, -2536.3040, 852.7393
                                   S66x8_3038_43UracilNeopentane105A_T, -4087.3958, -2952.5537, -3608.6343, -3968.1360, -656.0806, -1015.5823, 359.5017
                                   S66x8_3038_43UracilNeopentane105B_T, -4446.0815, -2675.0379, -3698.9225, -4192.2308, -1023.8846, -1517.1929, 493.3083
                              S66x8_2989_37CyclopentaneNeopentane100_T, -7864.8727, -5632.1981, -6922.9631, -7622.4798, -1290.7650, -1990.2817, 699.5167
                             S66x8_2989_37CyclopentaneNeopentane100A_T, -4088.0861, -2952.6805, -3609.0869, -3968.8060, -656.4063, -1016.1255, 359.7191
                             S66x8_2989_37CyclopentaneNeopentane100B_T, -3772.1410, -2682.2486, -3312.3426, -3652.2473, -630.0940, -969.9987, 339.9046
                                       S66x8_3048_44EthenePentane125_T, -5558.6854, -4008.0947, -4904.5300, -5399.0386, -896.4352, -1390.9438, 494.5086
                                      S66x8_3048_44EthenePentane125A_T, -4078.7737, -2952.5607, -3603.6526, -3962.2232, -651.0919, -1009.6625, 358.5706
                                      S66x8_3048_44EthenePentane125B_T, -1478.3222, -1055.7335, -1300.0426, -1436.0109, -244.3091, -380.2774, 135.9683
                                      S66x8_2813_15PeptidePeptide100_T, -6871.5997, -4543.1652, -5889.2914, -6576.4158, -1346.1262, -2033.2506, 687.1244
                                     S66x8_2813_15PeptidePeptide100A_T, -3431.2168, -2269.6494, -2941.1805, -3285.1719, -671.5311, -1015.5225, 343.9914
                                     S66x8_2813_15PeptidePeptide100B_T, -3430.0504, -2269.2917, -2940.3553, -3284.0094, -671.0636, -1014.7177, 343.6540
                                         S66x8_2801_13PeptideMeOH150_T, -4972.3423, -3298.6063, -4266.2349, -4765.8081, -967.6286, -1467.2018, 499.5732
                                        S66x8_2801_13PeptideMeOH150A_T, -1540.8258, -1026.3384, -1323.7764, -1480.3405, -297.4380, -454.0020, 156.5640
                                        S66x8_2801_13PeptideMeOH150B_T, -3428.3530, -2269.8991, -2939.6302, -3282.7620, -669.7312, -1012.8629, 343.1317
                                      S66x8_3065_46PeptidePentane150_T, -7509.4956, -5222.2809, -6544.5769, -7246.3855, -1322.2960, -2024.1047, 701.8086
                                     S66x8_3065_46PeptidePentane150A_T, -4078.7249, -2952.5064, -3603.6015, -3962.1791, -651.0951, -1009.6727, 358.5776
                                     S66x8_3065_46PeptidePentane150B_T, -3429.0965, -2269.6856, -2939.9700, -3283.2309, -670.2844, -1013.5453, 343.2609
                                          S66x8_2864_21AcNH2AcNH2125_T, -5366.0502, -3483.9548, -4572.0412, -5120.9345, -1088.0864, -1636.9797, 548.8933
                                         S66x8_2864_21AcNH2AcNH2125A_T, -2676.3678, -1736.9188, -2280.0377, -2554.7174, -543.1189, -817.7986, 274.6797
                                         S66x8_2864_21AcNH2AcNH2125B_T, -2676.3660, -1736.9145, -2280.0349, -2554.7152, -543.1204, -817.8008, 274.6804
                                        S66x8_2952_32UracilEthyne125_T, -5585.2252, -3435.8294, -4678.4488, -5288.1028, -1242.6194, -1852.2733, 609.6539
                                       S66x8_2952_32UracilEthyne125A_T, -1139.3613, -760.0677, -979.3468, -1096.6038, -219.2791, -336.5361, 117.2570
                                       S66x8_2952_32UracilEthyne125B_T, -4443.4248, -2674.7753, -3697.2758, -4189.7770, -1022.5005, -1515.0017, 492.5012
                                       S66x8_2937_30BenzeneEthene150_T, -5075.5858, -3480.8914, -4402.8241, -4883.7042, -921.9327, -1402.8127, 480.8800
                                      S66x8_2937_30BenzeneEthene150A_T, -1477.6975, -1055.6962, -1299.6657, -1435.4252, -243.9695, -379.7290, 135.7595
                                      S66x8_2937_30BenzeneEthene150B_T, -3597.5546, -2425.5080, -3103.0974, -3448.1913, -677.5894, -1022.6833, 345.0939
                                  S66x8_3154_57BenzenePeptideNHpi200_T, -7026.0224, -4695.4453, -6042.8102, -6730.7855, -1347.3648, -2035.3402, 687.9753
                                 S66x8_3154_57BenzenePeptideNHpi200A_T, -3428.0893, -2269.5601, -2939.3348, -3282.2937, -669.7747, -1012.7335, 342.9588
                                 S66x8_3154_57BenzenePeptideNHpi200B_T, -3597.2507, -2425.3784, -3102.8671, -3447.9167, -677.4887, -1022.5383, 345.0496
                                           S66x8_2745_06MeOHMeNH2150_T, -3257.1411, -2243.2246, -2829.3950, -3142.4848, -586.1705, -899.2602, 313.0898
                                          S66x8_2745_06MeOHMeNH2150A_T, -1713.0511, -1214.8714, -1502.8815, -1659.5570, -288.0101, -444.6855, 156.6754
                                          S66x8_2745_06MeOHMeNH2150B_T, -1540.5347, -1025.7828, -1323.3737, -1479.9084, -297.5910, -454.1256, 156.5347
                                    S66x8_3035_43UracilNeopentane090_T, -8542.5867, -5621.6085, -7310.2990, -8163.9294, -1688.6905, -2542.3209, 853.6304
                                   S66x8_3035_43UracilNeopentane090A_T, -4088.4259, -2952.5900, -3609.2451, -3969.0894, -656.6551, -1016.4994, 359.8443
                                   S66x8_3035_43UracilNeopentane090B_T, -4445.1982, -2675.1994, -3698.4800, -4194.0726, -1023.2806, -1518.8732, 495.5926
                                      S66x8_2966_34PentanePentane105_T, -8167.9916, -5902.8410, -7212.3812, -7930.8225, -1309.5402, -2027.9815, 718.4413
                                     S66x8_2966_34PentanePentane105A_T, -4080.8407, -2952.6341, -3604.8785, -3964.1197, -652.2444, -1011.4855, 359.2412
                                     S66x8_2966_34PentanePentane105B_T, -4080.8370, -2952.6335, -3604.8762, -3964.1197, -652.2427, -1011.4862, 359.2436
                                        S66x8_2825_16PeptideWater150_T, -4231.2619, -2771.7522, -3615.5312, -4045.8085, -843.7791, -1274.0564, 430.2773
                                       S66x8_2825_16PeptideWater150A_T, -800.3924, -500.1018, -673.7073, -761.0289, -173.6055, -260.9270,  87.3216
                                       S66x8_2825_16PeptideWater150B_T, -3428.3946, -2269.4216, -2939.4529, -3282.5029, -670.0313, -1013.0813, 343.0500
                              S66x8_2992_37CyclopentaneNeopentane125_T, -7859.9570, -5634.4406, -6921.0673, -7619.8122, -1286.6267, -1985.3716, 698.7449
                             S66x8_2992_37CyclopentaneNeopentane125A_T, -4086.8438, -2952.6245, -3608.3450, -3967.6441, -655.7206, -1015.0197, 359.2991
                             S66x8_2992_37CyclopentaneNeopentane125B_T, -3770.7546, -2682.2083, -3311.5241, -3650.9802, -629.3158, -968.7719, 339.4561
                                    S66x8_2901_26UracilUracilpipi100_T, -8907.8847, -5348.7216, -7406.3627, -8393.6263, -2057.6412, -3044.9048, 987.2636
                                   S66x8_2901_26UracilUracilpipi100A_T, -4447.5132, -2674.6030, -3699.5667, -4193.5037, -1024.9637, -1518.9007, 493.9370
                                   S66x8_2901_26UracilUracilpipi100B_T, -4447.5337, -2674.6029, -3699.5785, -4193.5036, -1024.9756, -1518.9007, 493.9251
                                          S66x8_2715_03WaterMeNH2090_T, -2522.6494, -1717.5199, -2182.9854, -2427.1269, -465.4654, -709.6069, 244.1415
                                         S66x8_2715_03WaterMeNH2090A_T, -1714.2439, -1214.8814, -1503.5754, -1660.6765, -288.6939, -445.7950, 157.1011
                                         S66x8_2715_03WaterMeNH2090B_T, -800.7175, -499.6786, -673.7167, -761.2909, -174.0381, -261.6123,  87.5742
                                          S66x8_2860_21AcNH2AcNH2095_T, -5374.2526, -3484.1315, -4576.8578, -5126.1305, -1092.7263, -1641.9989, 549.2727
                                         S66x8_2860_21AcNH2AcNH2095A_T, -2677.8333, -1736.9887, -2280.9145, -2556.1248, -543.9258, -819.1361, 275.2103
                                         S66x8_2860_21AcNH2AcNH2095B_T, -2677.8316, -1736.9843, -2280.9116, -2556.1225, -543.9274, -819.1382, 275.2108
                                  S66x8_3032_42UracilCyclopentane125_T, -8218.8825, -5356.8607, -7011.4671, -7843.8234, -1654.6063, -2486.9627, 832.3563
                                 S66x8_3032_42UracilCyclopentane125A_T, -3770.7811, -2682.1252, -3311.5044, -3650.9699, -629.3791, -968.8446, 339.4655
                                 S66x8_3032_42UracilCyclopentane125B_T, -4444.8925, -2674.9752, -3698.2086, -4191.1626, -1023.2334, -1516.1874, 492.9539
                                   S66x8_3084_49BenzenePyridineTS095_T, -7112.4763, -4723.8824, -6104.7883, -6800.2366, -1380.9058, -2076.3542, 695.4483
                                  S66x8_3084_49BenzenePyridineTS095A_T, -3506.2461, -2301.0433, -2997.8012, -3347.2196, -696.7578, -1046.1763, 349.4185
                                  S66x8_3084_49BenzenePyridineTS095B_T, -3601.2484, -2425.6571, -3105.2958, -3451.5188, -679.6387, -1025.8617, 346.2230
                                      S66x8_3106_51EthyneEthyneTS200_T, -2276.9087, -1520.3653, -1957.7419, -2191.5715, -437.3766, -671.2062, 233.8295
                                     S66x8_3106_51EthyneEthyneTS200A_T, -1138.3493, -760.1009, -978.7758, -1095.6900, -218.6749, -335.5891, 116.9143
                                     S66x8_3106_51EthyneEthyneTS200B_T, -1138.4015, -760.1321, -978.8191, -1095.7399, -218.6870, -335.6078, 116.9208
                                S66x8_2891_25PyridinePyridinepipi090_T, -7023.8145, -4590.0941, -5997.0887, -6698.0685, -1406.9946, -2107.9745, 700.9799
                               S66x8_2891_25PyridinePyridinepipi090A_T, -3509.5542, -2301.1844, -2999.7732, -3350.1405, -698.5888, -1048.9562, 350.3674
                               S66x8_2891_25PyridinePyridinepipi090B_T, -3509.4531, -2301.1816, -2999.7135, -3350.1333, -698.5320, -1048.9517, 350.4198
                                         S66x8_2880_23AcNH2Uracil125_T, -7136.5352, -4423.1240, -5991.8149, -6758.7421, -1568.6909, -2335.6182, 766.9273
                                        S66x8_2880_23AcNH2Uracil125A_T, -4443.4748, -2673.3149, -3696.6886, -4189.6113, -1023.3737, -1516.2964, 492.9226
                                        S66x8_2880_23AcNH2Uracil125B_T, -2676.6222, -1736.8427, -2280.1527, -2554.9225, -543.3100, -818.0798, 274.7697
                                  S66x8_3081_48PyridinePyridineTS150_T, -7010.3867, -4602.3266, -5994.4864, -6692.1765, -1392.1598, -2089.8499, 697.6902
                                 S66x8_3081_48PyridinePyridineTS150A_T, -3504.1812, -2300.8541, -2996.5276, -3345.3365, -695.6735, -1044.4824, 348.8089
                                 S66x8_3081_48PyridinePyridineTS150B_T, -3504.6637, -2300.9056, -2996.8282, -3345.7632, -695.9226, -1044.8576, 348.9350
                                     S66x8_3132_55BenzeneMeOHOHpi095_T, -5148.8113, -3450.3474, -4432.2718, -4935.2052, -981.9244, -1484.8578, 502.9334
                                    S66x8_3132_55BenzeneMeOHOHpi095A_T, -1541.8777, -1026.3392, -1324.3849, -1481.2735, -298.0457, -454.9343, 156.8886
                                    S66x8_3132_55BenzeneMeOHOHpi095B_T, -3601.4161, -2425.6417, -3105.3863, -3451.6790, -679.7446, -1026.0373, 346.2927
                                      S66x8_3164_59EthyneWaterCHO095_T, -1943.0464, -1261.9665, -1655.7158, -1860.0213, -393.7493, -598.0547, 204.3054
                                     S66x8_3164_59EthyneWaterCHO095A_T, -800.8971, -500.1237, -674.0083, -761.5175, -173.8846, -261.3939,  87.5092
                                     S66x8_3164_59EthyneWaterCHO095B_T, -1139.0242, -760.1370, -979.1812, -1096.3366, -219.0442, -336.1996, 117.1554
                                      S66x8_3218_65PyridineEthyne200_T, -4642.7478, -3061.4292, -3975.6290, -4441.1971, -914.1998, -1379.7679, 465.5681
                                     S66x8_3218_65PyridineEthyne200A_T, -1138.3225, -759.8904, -978.6715, -1095.6387, -218.7811, -335.7483, 116.9672
                                     S66x8_3218_65PyridineEthyne200B_T, -3503.7389, -2300.9277, -2996.3029, -3344.9262, -695.3753, -1043.9985, 348.6232
                                        S66x8_2806_14PeptideMeNH2105_T, -5152.0604, -3488.0817, -4450.0694, -4950.3326, -961.9877, -1462.2509, 500.2632
                                       S66x8_2806_14PeptideMeNH2105A_T, -1713.2380, -1214.8595, -1502.9846, -1660.5943, -288.1251, -445.7348, 157.6097
                                       S66x8_2806_14PeptideMeNH2105B_T, -3429.2607, -2269.6826, -2940.0637, -3283.5674, -670.3811, -1013.8849, 343.5038
                                         S66x8_3197_63BenzeneAcOH100_T, -6116.0157, -3977.1110, -5213.6653, -5834.6405, -1236.5543, -1857.5295, 620.9752
                                        S66x8_3197_63BenzeneAcOH100A_T, -2509.7221, -1552.8127, -2106.0259, -2381.0258, -553.2133, -828.2132, 274.9999
                                        S66x8_3197_63BenzeneAcOH100B_T, -3601.0327, -2425.6539, -3105.1698, -3451.3483, -679.5158, -1025.6943, 346.1785
                                   S66x8_2978_35NeopentanePentane200_T, -8164.2218, -5905.0628, -7211.1391, -7928.4808, -1306.0763, -2023.4180, 717.3417
                                  S66x8_2978_35NeopentanePentane200A_T, -4085.7905, -2952.5408, -3607.7008, -3966.6656, -655.1600, -1014.1248, 358.9648
                                  S66x8_2978_35NeopentanePentane200B_T, -4078.1276, -2952.5306, -3603.2664, -3961.6418, -650.7357, -1009.1112, 358.3754
                                           S66x8_2767_09MeNH2MeOH110_T, -3257.7031, -2242.3314, -2829.3432, -3142.6364, -587.0118, -900.3051, 313.2933
                                          S66x8_2767_09MeNH2MeOH110A_T, -1541.2990, -1026.2977, -1324.0328, -1480.7413, -297.7352, -454.4436, 156.7084
                                          S66x8_2767_09MeNH2MeOH110B_T, -1713.2216, -1214.8566, -1502.9739, -1659.6848, -288.1173, -444.8281, 156.7109
                              S66x8_2994_37CyclopentaneNeopentane200_T, -7855.6305, -5634.6815, -6918.6677, -7616.7098, -1283.9861, -1982.0283, 698.0421
                             S66x8_2994_37CyclopentaneNeopentane200A_T, -4085.7791, -2952.5486, -3607.6975, -3966.6615, -655.1489, -1014.1130, 358.9641
                             S66x8_2994_37CyclopentaneNeopentane200B_T, -3769.5257, -2682.1454, -3310.7872, -3649.8641, -628.6417, -967.7187, 339.0769
                                          S66x8_2787_12MeNH2Water090_T, -2523.3863, -1717.1573, -2183.2584, -2427.4604, -466.1011, -710.3031, 244.2020
                                         S66x8_2787_12MeNH2Water090A_T, -801.0196, -499.7174, -673.9077, -761.5827, -174.1903, -261.8653,  87.6750
                                         S66x8_2787_12MeNH2Water090B_T, -1714.2027, -1214.8881, -1503.5543, -1660.6412, -288.6662, -445.7531, 157.0869
                                    S66x8_3069_47BenzeneBenzeneTS100_T, -7204.2865, -4849.4123, -6210.8239, -6902.3757, -1361.4116, -2052.9634, 691.5518
                                   S66x8_3069_47BenzeneBenzeneTS100A_T, -3599.2001, -2425.5669, -3104.0736, -3449.6990, -678.5067, -1024.1321, 345.6254
                                   S66x8_3069_47BenzeneBenzeneTS100B_T, -3600.6693, -2425.6474, -3104.9569, -3451.0061, -679.3095, -1025.3587, 346.0492
                                 S66x8_2911_27BenzenePyridinepipi110_T, -7111.8571, -4725.0672, -6104.9301, -6800.5671, -1379.8629, -2075.4999, 695.6370
                                S66x8_2911_27BenzenePyridinepipi110A_T, -3506.9542, -2301.0818, -2998.2268, -3347.8584, -697.1450, -1046.7766, 349.6316
                                S66x8_2911_27BenzenePyridinepipi110B_T, -3600.2315, -2425.6101, -3104.6881, -3450.6386, -679.0780, -1025.0285, 345.9505
                                          S66x8_2793_12MeNH2Water150_T, -2516.2679, -1717.1009, -2179.1194, -2422.9868, -462.0184, -705.8858, 243.8674
                                         S66x8_2793_12MeNH2Water150A_T, -800.0882, -499.6431, -673.3379, -760.6895, -173.6948, -261.0464,  87.3516
                                         S66x8_2793_12MeNH2Water150B_T, -1712.9070, -1214.8716, -1502.7984, -1659.4305, -287.9267, -444.5589, 156.6322
                                          S66x8_2866_21AcNH2AcNH2200_T, -5352.7786, -3476.6256, -4561.2765, -5109.5282, -1084.6509, -1632.9026, 548.2517
                                         S66x8_2866_21AcNH2AcNH2200A_T, -2674.8616, -1736.8343, -2279.1313, -2553.3101, -542.2970, -816.4758, 274.1787
                                         S66x8_2866_21AcNH2AcNH2200B_T, -2674.8656, -1736.8299, -2279.1318, -2553.3079, -542.3019, -816.4781, 274.1761
                                      S66x8_3170_59EthyneWaterCHO200_T, -1938.6175, -1260.5491, -1652.5574, -1856.5943, -392.0083, -596.0452, 204.0369
                                     S66x8_3170_59EthyneWaterCHO200A_T, -799.7931, -500.0163, -673.3248, -760.4564, -173.3084, -260.4400,  87.1316
                                     S66x8_3170_59EthyneWaterCHO200B_T, -1138.3352, -760.0202, -978.7336, -1095.6663, -218.7134, -335.6461, 116.9327
                                  S66x8_3079_48PyridinePyridineTS110_T, -7016.1382, -4602.2087, -5997.7617, -6696.2634, -1395.5530, -2094.0547, 698.5017
                                 S66x8_3079_48PyridinePyridineTS110A_T, -3505.3276, -2300.9464, -2997.2293, -3346.3784, -696.2829, -1045.4320, 349.1492
                                 S66x8_3079_48PyridinePyridineTS110B_T, -3506.5090, -2301.0605, -2997.9604, -3347.4414, -696.8999, -1046.3809, 349.4810
                                   S66x8_2971_35NeopentanePentane090_T, -8176.0483, -5898.9250, -7215.3869, -7934.7436, -1316.4619, -2035.8186, 719.3567
                                  S66x8_2971_35NeopentanePentane090A_T, -4088.8112, -2952.7300, -3609.5270, -3969.4865, -656.7969, -1016.7564, 359.9595
                                  S66x8_2971_35NeopentanePentane090B_T, -4081.5740, -2952.6340, -3605.3024, -3964.8127, -652.6684, -1012.1786, 359.5102
                                          S66x8_2717_03WaterMeNH2100_T, -2522.0927, -1718.8177, -2183.2110, -2427.2936, -464.3934, -708.4759, 244.0825
                                         S66x8_2717_03WaterMeNH2100A_T, -1713.8794, -1214.8748, -1503.3618, -1660.3250, -288.4870, -445.4502, 156.9632
                                         S66x8_2717_03WaterMeNH2100B_T, -800.5172, -499.6707, -673.5976, -761.0990, -173.9269, -261.4283,  87.5014
                                   S66x8_3097_50BenzeneEthyneCHpi150_T, -4737.3513, -3186.2185, -4082.9672, -4545.0887, -896.7486, -1358.8702, 462.1216
                                  S66x8_3097_50BenzeneEthyneCHpi150A_T, -1138.6451, -760.1124, -978.9516, -1095.9668, -218.8392, -335.8544, 117.0152
                                  S66x8_3097_50BenzeneEthyneCHpi150B_T, -3597.6452, -2425.4542, -3103.1271, -3448.2738, -677.6729, -1022.8196, 345.1466
                                S66x8_2897_25PyridinePyridinepipi150_T, -7010.2842, -4601.9775, -5994.2798, -6692.0817, -1392.3023, -2090.1041, 697.8018
                               S66x8_2897_25PyridinePyridinepipi150A_T, -3504.5225, -2300.8962, -2996.7426, -3345.6217, -695.8464, -1044.7255, 348.8790
                               S66x8_2897_25PyridinePyridinepipi150B_T, -3504.4834, -2300.8939, -2996.7191, -3345.6198, -695.8252, -1044.7259, 348.9007
                                       S66x8_2934_30BenzeneEthene105_T, -5080.6719, -3479.1784, -4405.0418, -4886.9209, -925.8634, -1407.7425, 481.8790
                                      S66x8_2934_30BenzeneEthene105A_T, -1478.8056, -1055.7569, -1300.3319, -1436.4482, -244.5750, -380.6913, 136.1163
                                      S66x8_2934_30BenzeneEthene105B_T, -3599.6208, -2425.6397, -3104.3475, -3450.0790, -678.7078, -1024.4393, 345.7315
                                      S66x8_3104_51EthyneEthyneTS125_T, -2278.5240, -1520.9636, -1958.9282, -2192.9367, -437.9646, -671.9732, 234.0086
                                     S66x8_3104_51EthyneEthyneTS125A_T, -1138.6781, -760.1811, -978.9997, -1096.0074, -218.8185, -335.8263, 117.0077
                                     S66x8_3104_51EthyneEthyneTS125B_T, -1138.8653, -760.1470, -979.0935, -1096.1606, -218.9465, -336.0136, 117.0671
                                  S66x8_2889_24BenzeneBenzenepipi150_T, -7196.1137, -4850.7163, -6206.6491, -6896.9596, -1355.9329, -2046.2433, 690.3105
                                 S66x8_2889_24BenzeneBenzenepipi150A_T, -3597.6650, -2425.4792, -3103.1492, -3448.2920, -677.6699, -1022.8128, 345.1428
                                 S66x8_2889_24BenzeneBenzenepipi150B_T, -3597.6668, -2425.4793, -3103.1502, -3448.2922, -677.6709, -1022.8129, 345.1420
                                 S66x8_3003_39BenzeneCyclopentane090_T, -7382.6208, -5099.1101, -6419.2647, -7106.3108, -1320.1546, -2007.2007, 687.0461
                                S66x8_3003_39BenzeneCyclopentane090A_T, -3772.7645, -2682.1843, -3312.6760, -3652.7819, -630.4917, -970.5976, 340.1059
                                S66x8_3003_39BenzeneCyclopentane090B_T, -3603.8035, -2425.7736, -3106.8222, -3453.8630, -681.0485, -1028.0894, 347.0409
                                       S66x8_3208_64PeptideEthene125_T, -4909.6210, -3326.0096, -4241.5349, -4720.6442, -915.5253, -1394.6345, 479.1092
                                      S66x8_3208_64PeptideEthene125A_T, -1478.2257, -1055.6753, -1299.9622, -1435.9145, -244.2869, -380.2392, 135.9523
                                      S66x8_3208_64PeptideEthene125B_T, -3429.1532, -2269.7729, -2940.0396, -3283.3271, -670.2668, -1013.5543, 343.2875
                                   S66x8_3011_40BenzeneNeopentane090_T, -7696.2904, -5371.8023, -6715.6469, -7422.1677, -1343.8447, -2050.3655, 706.5208
                                  S66x8_3011_40BenzeneNeopentane090A_T, -4088.2341, -2952.6397, -3609.1552, -3968.9210, -656.5155, -1016.2813, 359.7657
                                  S66x8_3011_40BenzeneNeopentane090B_T, -3603.0253, -2425.7544, -3106.3641, -3453.1445, -680.6098, -1027.3901, 346.7803
                                         S66x8_2747_07MeOHPeptide090_T, -4982.3399, -3298.7977, -4272.0955, -4772.2131, -973.2978, -1473.4154, 500.1176
                                        S66x8_2747_07MeOHPeptide090A_T, -3431.0052, -2269.9283, -2941.1759, -3285.1999, -671.2476, -1015.2716, 344.0240
                                        S66x8_2747_07MeOHPeptide090B_T, -1541.9384, -1025.9352, -1324.2495, -1481.2369, -298.3144, -455.3018, 156.9874
                                        S66x8_3192_62PentaneAcNH2125_T, -6759.0311, -4690.6372, -5886.4274, -6519.6598, -1195.7902, -1829.0226, 633.2324
                                       S66x8_3192_62PentaneAcNH2125A_T, -2677.0439, -1738.1667, -2280.9550, -2555.5595, -542.7884, -817.3928, 274.6045
                                       S66x8_3192_62PentaneAcNH2125B_T, -4079.0892, -2952.5200, -3603.8178, -3962.5076, -651.2978, -1009.9876, 358.6898
                                      S66x8_3215_65PyridineEthyne110_T, -4648.2656, -3063.6513, -3979.7565, -4445.7237, -916.1052, -1382.0724, 465.9673
                                     S66x8_3215_65PyridineEthyne110A_T, -1139.0356, -760.0318, -979.1434, -1096.3285, -219.1115, -336.2967, 117.1852
                                     S66x8_3215_65PyridineEthyne110B_T, -3504.9922, -2301.0565, -2997.0818, -3346.0881, -696.0253, -1045.0316, 349.0063
                                          S66x8_2777_10MeNH2MeNH2150_T, -3426.9421, -2430.4723, -3006.5564, -3319.6591, -576.0841, -889.1868, 313.1027
                                         S66x8_2777_10MeNH2MeNH2150A_T, -1712.7691, -1214.8368, -1502.7039, -1659.2897, -287.8671, -444.4529, 156.5858
                                         S66x8_2777_10MeNH2MeNH2150B_T, -1712.7393, -1214.7791, -1502.6624, -1659.2299, -287.8833, -444.4508, 156.5675
                                        S66x8_2826_16PeptideWater200_T, -4229.2011, -2770.6171, -3613.8610, -4043.9459, -843.2438, -1273.3288, 430.0850
                                       S66x8_2826_16PeptideWater200A_T, -799.9459, -500.0423, -673.4241, -760.6037, -173.3818, -260.5614,  87.1796
                                       S66x8_2826_16PeptideWater200B_T, -3428.1170, -2269.4020, -2939.2841, -3282.2450, -669.8821, -1012.8430, 342.9609
                            S66x8_3001_38CyclopentaneCyclopentane150_T, -7541.5675, -5364.1564, -6622.9722, -7301.4974, -1258.8158, -1937.3410, 678.5252
                           S66x8_3001_38CyclopentaneCyclopentane150A_T, -3770.1383, -2682.1176, -3311.1296, -3650.3956, -629.0119, -968.2779, 339.2660
                           S66x8_3001_38CyclopentaneCyclopentane150B_T, -3770.1466, -2682.1126, -3311.1323, -3650.3944, -629.0196, -968.2817, 339.2621
                                       S66x8_3053_45EthynePentane100_T, -5222.2521, -3711.1602, -4584.7602, -5060.9780, -873.6000, -1349.8178, 476.2177
                                      S66x8_3053_45EthynePentane100A_T, -4079.1769, -2952.5196, -3603.8684, -3962.5688, -651.3487, -1010.0492, 358.7004
                                      S66x8_3053_45EthynePentane100B_T, -1140.4846, -760.2302, -980.0648, -1097.6499, -219.8346, -337.4197, 117.5851
                                    S66x8_3122_53BenzeneAcNH2NHpi200_T, -6272.6687, -4163.6163, -5382.9122, -6001.8906, -1219.2959, -1838.2743, 618.9784
                                   S66x8_3122_53BenzeneAcNH2NHpi200A_T, -2675.0785, -1737.9017, -2279.7071, -2553.7072, -541.8054, -815.8055, 274.0001
                                   S66x8_3122_53BenzeneAcNH2NHpi200B_T, -3597.0532, -2425.3383, -3102.7360, -3447.7369, -677.3977, -1022.3986, 345.0009
                                          S66x8_2719_03WaterMeNH2110_T, -2520.7975, -1718.9254, -2182.5077, -2426.5346, -463.5823, -707.6092, 244.0269
                                         S66x8_2719_03WaterMeNH2110A_T, -1713.6012, -1214.8706, -1503.1992, -1660.0616, -288.3286, -445.1910, 156.8624
                                         S66x8_2719_03WaterMeNH2110B_T, -800.3597, -499.6632, -673.5034, -760.9482, -173.8401, -261.2849,  87.4448
                                       S66x8_3224_66MeNH2Pyridine125_T, -5222.2207, -3516.7329, -4502.7180, -5008.6017, -985.9851, -1491.8688, 505.8837
                                      S66x8_3224_66MeNH2Pyridine125A_T, -3505.7275, -2301.0351, -2997.4979, -3346.7406, -696.4628, -1045.7054, 349.2427
                                      S66x8_3224_66MeNH2Pyridine125B_T, -1713.1544, -1214.8193, -1502.9193, -1659.6273, -288.1000, -444.8080, 156.7080
                                       S66x8_3045_44EthenePentane100_T, -5562.1745, -4006.6581, -4905.9410, -5400.9750, -899.2829, -1394.3169, 495.0340
                                      S66x8_3045_44EthenePentane100A_T, -4079.6939, -2952.5773, -3604.1916, -3963.0625, -651.6143, -1010.4852, 358.8709
                                      S66x8_3045_44EthenePentane100B_T, -1479.2230, -1055.7802, -1300.5831, -1436.8587, -244.8028, -381.0785, 136.2757
                                    S66x8_3068_47BenzeneBenzeneTS095_T, -7205.2076, -4847.9104, -6210.7228, -6902.5291, -1362.8124, -2054.6187, 691.8063
                                   S66x8_3068_47BenzeneBenzeneTS095A_T, -3599.5206, -2425.5889, -3104.2681, -3450.0055, -678.6793, -1024.4167, 345.7374
                                   S66x8_3068_47BenzeneBenzeneTS095B_T, -3601.2088, -2425.6695, -3105.2782, -3451.4855, -679.6087, -1025.8160, 346.2073
                                 S66x8_3007_39BenzeneCyclopentane110_T, -7377.1539, -5106.6726, -6419.2946, -7105.0609, -1312.6220, -1998.3883, 685.7663
                                S66x8_3007_39BenzeneCyclopentane110A_T, -3771.3297, -2682.1334, -3311.8250, -3651.4685, -629.6916, -969.3351, 339.6435
                                S66x8_3007_39BenzeneCyclopentane110B_T, -3601.0012, -2425.6581, -3105.1533, -3451.3304, -679.4953, -1025.6724, 346.1771
                                           S66x8_2741_06MeOHMeNH2100_T, -3264.3557, -2244.5379, -2834.1201, -3147.5464, -589.5822, -903.0085, 313.4263
                                          S66x8_2741_06MeOHMeNH2100A_T, -1714.2619, -1214.8967, -1503.5922, -1660.6879, -288.6955, -445.7912, 157.0957
                                          S66x8_2741_06MeOHMeNH2100B_T, -1541.2852, -1025.8444, -1323.8336, -1480.6211, -297.9892, -454.7767, 156.7875
                                          S66x8_2700_01WaterWater095_T, -1606.9600, -1002.8855, -1352.1160, -1526.7595, -349.2306, -523.8740, 174.6435
                                         S66x8_2700_01WaterWater095A_T, -801.2660, -500.0469, -674.1892, -761.8596, -174.1423, -261.8128,  87.6705
                                         S66x8_2700_01WaterWater095B_T, -800.4332, -499.8927, -673.6427, -761.0488, -173.7500, -261.1561,  87.4061
                                           S66x8_2757_08MeOHWater100_T, -2347.5670, -1529.3014, -2002.3612, -2246.2055, -473.0598, -716.9042, 243.8443
                                          S66x8_2757_08MeOHWater100A_T, -801.2879, -500.0718, -674.2123, -761.8801, -174.1406, -261.8083,  87.6678
                                          S66x8_2757_08MeOHWater100B_T, -1540.8363, -1026.1731, -1323.7128, -1480.2671, -297.5397, -454.0939, 156.5543
                                         S66x8_2877_23AcNH2Uracil100_T, -7144.3379, -4424.4981, -5996.9054, -6764.0036, -1572.4074, -2339.5055, 767.0982
                                        S66x8_2877_23AcNH2Uracil100A_T, -4444.6286, -2673.3902, -3697.3874, -4190.7046, -1023.9972, -1517.3144, 493.3172
                                        S66x8_2877_23AcNH2Uracil100B_T, -2677.8281, -1736.9054, -2280.8763, -2556.0853, -543.9709, -819.1799, 275.2090
                                      S66x8_3169_59EthyneWaterCHO150_T, -1939.7488, -1261.2784, -1653.5191, -1857.6315, -392.2407, -596.3531, 204.1124
                                     S66x8_3169_59EthyneWaterCHO150A_T, -800.0439, -500.0671, -673.4912, -760.6991, -173.4241, -260.6320,  87.2079
                                     S66x8_3169_59EthyneWaterCHO150B_T, -1138.4796, -760.0503, -978.8298, -1095.8067, -218.7795, -335.7564, 116.9769
                                           S66x8_2712_02WaterMeOH125_T, -2345.4922, -1529.1577, -2001.1011, -2244.9426, -471.9434, -715.7849, 243.8415
                                          S66x8_2712_02WaterMeOH125A_T, -1541.0285, -1026.2458, -1323.8546, -1480.5100, -297.6088, -454.2642, 156.6555
                                          S66x8_2712_02WaterMeOH125B_T, -800.3003, -499.8538, -673.5495, -760.9116, -173.6956, -261.0578,  87.3621
                                          S66x8_2703_01WaterWater110_T, -1605.6646, -1003.2724, -1351.5304, -1526.1041, -348.2580, -522.8316, 174.5737
                                         S66x8_2703_01WaterWater110A_T, -800.8302, -500.0354, -673.9324, -761.4352, -173.8970, -261.3998,  87.5028
                                         S66x8_2703_01WaterWater110B_T, -800.2335, -499.8819, -673.5227, -760.8558, -173.6407, -260.9739,  87.3332
                                      S66x8_2960_33PyridineEthene125_T, -4984.8468, -3356.2456, -4297.7807, -4782.7936, -941.5351, -1426.5479, 485.0129
                                     S66x8_2960_33PyridineEthene125A_T, -1478.1777, -1055.7041, -1299.9467, -1435.8732, -244.2426, -380.1691, 135.9265
                                     S66x8_2960_33PyridineEthene125B_T, -3505.1968, -2301.0147, -2997.1825, -3346.2556, -696.1678, -1045.2410, 349.0731
                                  S66x8_2924_29PyridineUracilpipi095_T, -7966.6631, -4970.0666, -6702.4740, -7546.5585, -1732.4073, -2576.4919, 844.0845
                                 S66x8_2924_29PyridineUracilpipi095A_T, -4447.8753, -2675.0553, -3699.9669, -4193.8562, -1024.9115, -1518.8009, 493.8893
                                 S66x8_2924_29PyridineUracilpipi095B_T, -3509.3144, -2301.1077, -2999.6022, -3350.0387, -698.4945, -1048.9309, 350.4364
                                         S66x8_3184_61PentaneAcOH125_T, -6590.6521, -4505.2053, -5710.8542, -6344.2407, -1205.6490, -1839.0355, 633.3865
                                        S66x8_3184_61PentaneAcOH125A_T, -2509.0379, -1552.8932, -2105.6643, -2380.4154, -552.7712, -827.5222, 274.7511
                                        S66x8_3184_61PentaneAcOH125B_T, -4079.0834, -2952.5423, -3603.8238, -3962.5081, -651.2816, -1009.9658, 358.6842
                                      S66x8_3059_46PeptidePentane090_T, -7522.2298, -5215.9881, -6549.2841, -7253.0905, -1333.2960, -2037.1024, 703.8064
                                     S66x8_3059_46PeptidePentane090A_T, -4081.5529, -2952.5797, -3605.2673, -3964.7688, -652.6877, -1012.1891, 359.5015
                                     S66x8_3059_46PeptidePentane090B_T, -3433.2198, -2269.9109, -2942.4488, -3287.0416, -672.5380, -1017.1307, 344.5927
                                      S66x8_3165_59EthyneWaterCHO100_T, -1942.8148, -1262.2341, -1655.6949, -1859.9841, -393.4607, -597.7500, 204.2893
                                     S66x8_3165_59EthyneWaterCHO100A_T, -800.7674, -500.1205, -673.9320, -761.3924, -173.8115, -261.2719,  87.4605
                                     S66x8_3165_59EthyneWaterCHO100B_T, -1138.9392, -760.1263, -979.1275, -1096.2537, -219.0012, -336.1274, 117.1262
                                          S66x8_2776_10MeNH2MeNH2125_T, -3429.4959, -2431.0615, -3008.2814, -3321.5898, -577.2199, -890.5283, 313.3084
                                         S66x8_2776_10MeNH2MeNH2125A_T, -1713.2001, -1214.8507, -1502.9589, -1659.6915, -288.1082, -444.8408, 156.7326
                                         S66x8_2776_10MeNH2MeNH2125B_T, -1713.0941, -1214.7987, -1502.8757, -1659.5646, -288.0771, -444.7659, 156.6889
                                           S66x8_2707_02WaterMeOH090_T, -2349.1843, -1528.2959, -2002.8720, -2246.9784, -474.5761, -718.6825, 244.1064
                                          S66x8_2707_02WaterMeOH090A_T, -1542.1254, -1026.2803, -1324.5033, -1481.5627, -298.2229, -455.2824, 157.0594
                                          S66x8_2707_02WaterMeOH090B_T, -800.8935, -499.8887, -673.9071, -761.4806, -174.0184, -261.5920,  87.5735
                                        S66x8_2848_19MeOHPyridine125_T, -5052.1720, -3330.6821, -4325.9185, -4831.4707, -995.2363, -1500.7886, 505.5522
                                       S66x8_2848_19MeOHPyridine125A_T, -3505.3592, -2301.0984, -2997.3117, -3346.4221, -696.2133, -1045.3237, 349.1104
                                       S66x8_2848_19MeOHPyridine125B_T, -1540.7215, -1025.8075, -1323.4921, -1480.0901, -297.6847, -454.2826, 156.5979
                                           S66x8_2761_08MeOHWater150_T, -2342.8457, -1528.1051, -1999.1270, -2242.7111, -471.0219, -714.6060, 243.5841
                                          S66x8_2761_08MeOHWater150A_T, -800.2638, -500.0341, -673.6044, -760.8969, -173.5703, -260.8627,  87.2925
                                          S66x8_2761_08MeOHWater150B_T, -1540.3642, -1026.1341, -1323.4233, -1479.8172, -297.2893, -453.6831, 156.3938
                                      S66x8_3175_60EthyneAcOHOHpi110_T, -3652.6743, -2315.4799, -3088.5454, -3480.1023, -773.0656, -1164.6224, 391.5569
                                     S66x8_3175_60EthyneAcOHOHpi110A_T, -2508.2043, -1552.8055, -2105.1454, -2379.6534, -552.3399, -826.8480, 274.5080
                                     S66x8_3175_60EthyneAcOHOHpi110B_T, -1139.7347, -760.0215, -979.5432, -1096.9344, -219.5217, -336.9130, 117.3912
                                   S66x8_2922_28BenzeneUracilpipi200_T, -8039.5604, -5100.1205, -6799.4842, -7636.6840, -1699.3637, -2536.5635, 837.1998
                                  S66x8_2922_28BenzeneUracilpipi200A_T, -4442.2747, -2674.7196, -3696.5874, -4188.7250, -1021.8678, -1514.0053, 492.1375
                                  S66x8_2922_28BenzeneUracilpipi200B_T, -3597.0741, -2425.3843, -3102.7675, -3447.7544, -677.3832, -1022.3701, 344.9869
                                        S66x8_2782_11MeNH2Peptide105_T, -5150.4352, -3486.5364, -4448.4778, -4948.7724, -961.9415, -1462.2361, 500.2946
                                       S66x8_2782_11MeNH2Peptide105A_T, -3430.3031, -2269.9859, -2940.7943, -3284.5327, -670.8084, -1014.5468, 343.7384
                                       S66x8_2782_11MeNH2Peptide105B_T, -1713.7859, -1214.8154, -1503.2827, -1660.2176, -288.4673, -445.4022, 156.9349
                                           S66x8_2760_08MeOHWater125_T, -2344.8997, -1529.0342, -2000.7064, -2244.4122, -471.6722, -715.3779, 243.7058
                                          S66x8_2760_08MeOHWater125A_T, -800.6511, -500.0518, -673.8358, -761.2608, -173.7840, -261.2091,  87.4250
                                          S66x8_2760_08MeOHWater125B_T, -1540.5595, -1026.1532, -1323.5443, -1480.0030, -297.3911, -453.8498, 156.4587
                                          S66x8_2716_03WaterMeNH2095_T, -2522.5212, -1718.3848, -2183.2762, -2427.3874, -464.8914, -709.0025, 244.1112
                                         S66x8_2716_03WaterMeNH2095A_T, -1714.0463, -1214.8776, -1503.4595, -1660.4861, -288.5819, -445.6085, 157.0265
                                         S66x8_2716_03WaterMeNH2095B_T, -800.6111, -499.6746, -673.6535, -761.1889, -173.9789, -261.5143,  87.5354
                                      S66x8_3213_65PyridineEthyne100_T, -4649.4015, -3063.4929, -3980.3463, -4446.4072, -916.8534, -1382.9142, 466.0608
                                     S66x8_3213_65PyridineEthyne100A_T, -1139.2374, -760.0611, -979.2724, -1096.5189, -219.2113, -336.4578, 117.2465
                                     S66x8_3213_65PyridineEthyne100B_T, -3505.3739, -2301.0857, -2997.3148, -3346.4419, -696.2291, -1045.3562, 349.1271
                                         S66x8_2750_07MeOHPeptide105_T, -4980.8472, -3300.6891, -4272.0305, -4772.0385, -971.3414, -1471.3494, 500.0080
                                        S66x8_2750_07MeOHPeptide105A_T, -3430.1816, -2269.8970, -2940.6866, -3284.4149, -670.7895, -1014.5179, 343.7284
                                        S66x8_2750_07MeOHPeptide105B_T, -1541.5082, -1025.9168, -1323.9930, -1480.8293, -298.0763, -454.9125, 156.8363
                                        S66x8_2823_16PeptideWater110_T, -4235.1078, -2772.9894, -3618.2766, -4048.8257, -845.2872, -1275.8363, 430.5492
                                       S66x8_2823_16PeptideWater110A_T, -801.1603, -500.1350, -674.1652, -761.7599, -174.0302, -261.6249,  87.5947
                                       S66x8_2823_16PeptideWater110B_T, -3428.8324, -2269.4508, -2939.7183, -3282.9162, -670.2675, -1013.4655, 343.1980
                                   S66x8_3015_40BenzeneNeopentane110_T, -7691.6706, -5377.4843, -6715.3733, -7420.7823, -1337.8890, -2043.2980, 705.4090
                                  S66x8_3015_40BenzeneNeopentane110A_T, -4087.1170, -2952.5877, -3608.4874, -3967.8853, -655.8997, -1015.2976, 359.3979
                                  S66x8_3015_40BenzeneNeopentane110B_T, -3600.5571, -2425.6459, -3104.8914, -3450.9229, -679.2455, -1025.2771, 346.0315
                                        S66x8_2942_31UracilEthene105_T, -5928.1165, -3730.1531, -5000.8507, -5629.8403, -1270.6976, -1899.6872, 628.9896
                                       S66x8_2942_31UracilEthene105A_T, -1478.8816, -1055.7146, -1300.3580, -1436.5319, -244.6434, -380.8173, 136.1739
                                       S66x8_2942_31UracilEthene105B_T, -4445.0710, -2674.9362, -3698.2954, -4191.2876, -1023.3591, -1516.3513, 492.9922
                                        S66x8_2724_04WaterPeptide095_T, -4240.8427, -2774.2261, -3622.1138, -4052.9160, -847.8878, -1278.6900, 430.8022
                                       S66x8_2724_04WaterPeptide095A_T, -3430.5820, -2269.5562, -2940.7742, -3284.5540, -671.2180, -1014.9978, 343.7798
                                       S66x8_2724_04WaterPeptide095B_T, -801.0970, -499.8089, -673.9911, -761.6689, -174.1822, -261.8599,  87.6778
                                 S66x8_3006_39BenzeneCyclopentane105_T, -7378.7075, -5105.8960, -6419.8651, -7105.8902, -1313.9691, -1999.9942, 686.0251
                                S66x8_3006_39BenzeneCyclopentane105A_T, -3771.6362, -2682.1446, -3312.0069, -3651.7404, -629.8623, -969.5958, 339.7335
                                S66x8_3006_39BenzeneCyclopentane105B_T, -3601.5891, -2425.6860, -3105.5050, -3451.8623, -679.8190, -1026.1764, 346.3573
                                        S66x8_2850_19MeOHPyridine200_T, -5045.4653, -3327.9042, -4320.8692, -4825.9131, -992.9650, -1498.0089, 505.0439
                                       S66x8_2850_19MeOHPyridine200A_T, -3503.9005, -2300.9625, -2996.4111, -3345.0758, -695.4485, -1044.1132, 348.6647
                                       S66x8_2850_19MeOHPyridine200B_T, -1540.1500, -1025.7483, -1323.1368, -1479.5495, -297.3885, -453.8011, 156.4127
                                       S66x8_3210_64PeptideEthene200_T, -4905.6935, -3325.4432, -4239.0254, -4717.6422, -913.5822, -1392.1990, 478.6168
                                      S66x8_3210_64PeptideEthene200A_T, -1477.4561, -1055.6205, -1299.4942, -1435.1919, -243.8737, -379.5715, 135.6977
                                      S66x8_3210_64PeptideEthene200B_T, -3428.1385, -2269.6938, -2939.4196, -3282.2796, -669.7258, -1012.5859, 342.8600
                            S66x8_2999_38CyclopentaneCyclopentane110_T, -7547.3481, -5363.1388, -6625.8849, -7305.2229, -1262.7460, -1942.0840, 679.3380
                           S66x8_2999_38CyclopentaneCyclopentane110A_T, -3771.5589, -2682.1724, -3311.9739, -3651.6689, -629.8015, -969.4965, 339.6950
                           S66x8_2999_38CyclopentaneCyclopentane110B_T, -3771.5479, -2682.1673, -3311.9655, -3651.6677, -629.7982, -969.5004, 339.7022
                                  S66x8_3150_57BenzenePeptideNHpi105_T, -7038.1291, -4695.5886, -6049.8699, -6739.5789, -1354.2812, -2043.9903, 689.7091
                                 S66x8_3150_57BenzenePeptideNHpi105A_T, -3429.9350, -2269.7019, -2940.4617, -3284.0360, -670.7597, -1014.3341, 343.5743
                                 S66x8_3150_57BenzenePeptideNHpi105B_T, -3601.4754, -2425.6223, -3105.4124, -3451.7544, -679.7901, -1026.1321, 346.3420
                                         S66x8_3201_63BenzeneAcOH150_T, -6106.9496, -3978.6163, -5209.0590, -5828.6275, -1230.4427, -1850.0112, 619.5685
                                        S66x8_3201_63BenzeneAcOH150A_T, -2507.7145, -1552.6708, -2104.8054, -2379.1571, -552.1346, -826.4863, 274.3517
                                        S66x8_3201_63BenzeneAcOH150B_T, -3598.0271, -2425.4764, -3103.3573, -3448.6219, -677.8809, -1023.1454, 345.2646
                                          S66x8_2859_21AcNH2AcNH2090_T, -5374.2841, -3482.1641, -4576.0460, -5125.3677, -1093.8819, -1643.2036, 549.3217
                                         S66x8_2859_21AcNH2AcNH2090A_T, -2678.1787, -1737.0041, -2281.1206, -2556.4609, -544.1166, -819.4568, 275.3402
                                         S66x8_2859_21AcNH2AcNH2090B_T, -2678.1776, -1736.9997, -2281.1182, -2556.4584, -544.1185, -819.4587, 275.3402
                                  S66x8_3076_48PyridinePyridineTS095_T, -7019.0962, -4599.6666, -5998.3994, -6697.4363, -1398.7327, -2097.7697, 699.0369
                                 S66x8_3076_48PyridinePyridineTS095A_T, -3506.0854, -2301.0040, -2997.6916, -3347.0755, -696.6877, -1046.0716, 349.3839
                                 S66x8_3076_48PyridinePyridineTS095B_T, -3507.8211, -2301.1566, -2998.7595, -3348.6238, -697.6029, -1047.4671, 349.8642
                                         S66x8_2796_13PeptideMeOH095_T, -4979.4378, -3298.6103, -4270.3387, -4770.5263, -971.7284, -1471.9161, 500.1877
                                        S66x8_2796_13PeptideMeOH095A_T, -1542.5644, -1026.4130, -1324.8130, -1481.9841, -298.4000, -455.5711, 157.1711
                                        S66x8_2796_13PeptideMeOH095B_T, -3429.4371, -2269.9600, -2940.2827, -3283.7772, -670.3227, -1013.8172, 343.4945
                                      S66x8_2964_34PentanePentane095_T, -8171.0745, -5899.6516, -7212.8179, -7931.7835, -1313.1664, -2032.1319, 718.9655
                                     S66x8_2964_34PentanePentane095A_T, -4081.7564, -2952.6542, -3605.4164, -3964.9661, -652.7622, -1012.3119, 359.5497
                                     S66x8_2964_34PentanePentane095B_T, -4081.7466, -2952.6537, -3605.4105, -3964.9663, -652.7569, -1012.3127, 359.5558
                                           S66x8_2714_02WaterMeOH200_T, -2340.9764, -1526.9580, -1997.5624, -2241.0997, -470.6044, -714.1417, 243.5373
                                          S66x8_2714_02WaterMeOH200A_T, -1540.2046, -1026.1999, -1323.3589, -1479.7425, -297.1589, -453.5426, 156.3837
                                          S66x8_2714_02WaterMeOH200B_T, -799.8081, -499.8129, -673.2477, -760.4435, -173.4347, -260.6306,  87.1959
                                    S66x8_3145_56BenzeneMeNH2NHpi150_T, -5311.9403, -3640.7230, -4606.8955, -5108.7025, -966.1725, -1467.9796, 501.8071
                                   S66x8_3145_56BenzeneMeNH2NHpi150A_T, -1712.8027, -1214.7990, -1502.7074, -1659.2945, -287.9084, -444.4955, 156.5871
                                   S66x8_3145_56BenzeneMeNH2NHpi150B_T, -3598.0046, -2425.4805, -3103.3460, -3448.6031, -677.8655, -1023.1226, 345.2571
                                  S66x8_3029_42UracilCyclopentane100_T, -8226.3229, -5354.1490, -7014.6245, -7848.1757, -1660.4756, -2494.0267, 833.5511
                                 S66x8_3029_42UracilCyclopentane100A_T, -3772.0408, -2682.1698, -3312.2515, -3652.1300, -630.0817, -969.9602, 339.8785
                                 S66x8_3029_42UracilCyclopentane100B_T, -4447.6221, -2675.1871, -3699.8761, -4193.6644, -1024.6890, -1518.4773, 493.7883
                                S66x8_2894_25PyridinePyridinepipi105_T, -7020.8030, -4599.7465, -5999.4198, -6699.0897, -1399.6733, -2099.3432, 699.6699
                               S66x8_2894_25PyridinePyridinepipi105A_T, -3507.4841, -2301.0804, -2998.5325, -3348.3394, -697.4522, -1047.2591, 349.8069
                               S66x8_2894_25PyridinePyridinepipi105B_T, -3507.4776, -2301.0778, -2998.5277, -3348.3353, -697.4499, -1047.2575, 349.8076
                                          S66x8_2871_22AcOHUracil110_T, -6973.5446, -4239.3497, -5820.0561, -6587.2154, -1580.7064, -2347.8657, 767.1593
                                         S66x8_2871_22AcOHUracil110A_T, -4444.5320, -2673.6175, -3697.4275, -4190.6564, -1023.8099, -1517.0388, 493.2289
                                         S66x8_2871_22AcOHUracil110B_T, -2508.5915, -1551.2261, -2104.7030, -2379.8185, -553.4769, -828.5923, 275.1155
                                   S66x8_3016_40BenzeneNeopentane125_T, -7688.5386, -5378.1068, -6713.8252, -7418.7251, -1335.7184, -2040.6183, 704.8999
                                  S66x8_3016_40BenzeneNeopentane125A_T, -4087.0334, -2952.5587, -3608.4269, -3967.3902, -655.8681, -1014.8314, 358.9633
                                  S66x8_3016_40BenzeneNeopentane125B_T, -3599.3740, -2425.5793, -3104.1793, -3449.8489, -678.6001, -1024.2697, 345.6696
                              S66x8_2993_37CyclopentaneNeopentane150_T, -7857.5166, -5634.6870, -6919.7604, -7618.1081, -1285.0734, -1983.4212, 698.3478
                             S66x8_2993_37CyclopentaneNeopentane150A_T, -4086.2477, -2952.5875, -3607.9848, -3967.0985, -655.3973, -1014.5109, 359.1136
                             S66x8_2993_37CyclopentaneNeopentane150B_T, -3770.0654, -2682.1771, -3311.1125, -3650.3555, -628.9355, -968.1785, 339.2430
                                           S66x8_2756_08MeOHWater095_T, -2347.9004, -1528.8964, -2002.3831, -2246.2502, -473.4867, -717.3539, 243.8672
                                          S66x8_2756_08MeOHWater095A_T, -801.4680, -500.0767, -674.3186, -762.0561, -174.2418, -261.9794,  87.7375
                                          S66x8_2756_08MeOHWater095B_T, -1540.9141, -1026.1769, -1323.7594, -1480.3417, -297.5825, -454.1648, 156.5823
                                        S66x8_2723_04WaterPeptide090_T, -4240.9972, -2773.3280, -3621.8243, -4052.6495, -848.4962, -1279.3215, 430.8252
                                       S66x8_2723_04WaterPeptide090A_T, -3430.8423, -2269.5655, -2940.9287, -3284.8058, -671.3631, -1015.2403, 343.8771
                                       S66x8_2723_04WaterPeptide090B_T, -801.2226, -499.8163, -674.0668, -761.7909, -174.2505, -261.9746,  87.7241
                                        S66x8_3191_62PentaneAcNH2110_T, -6761.9066, -4690.0288, -5887.8332, -6521.4658, -1197.8043, -1831.4370, 633.6326
                                       S66x8_3191_62PentaneAcNH2110A_T, -2677.9072, -1738.2183, -2281.4759, -2556.3630, -543.2577, -818.1447, 274.8871
                                       S66x8_3191_62PentaneAcNH2110B_T, -4079.6337, -2952.5337, -3604.1384, -3963.0225, -651.6047, -1010.4887, 358.8841
                                       S66x8_3044_44EthenePentane095_T, -5563.0167, -4005.7110, -4906.0284, -5401.2165, -900.3174, -1395.5056, 495.1882
                                      S66x8_3044_44EthenePentane095A_T, -4079.9721, -2952.5812, -3604.3541, -3963.3150, -651.7728, -1010.7338, 358.9610
                                      S66x8_3044_44EthenePentane095B_T, -1479.5049, -1055.7945, -1300.7521, -1437.1260, -244.9575, -381.3314, 136.3739
                                 S66x8_3009_39BenzeneCyclopentane150_T, -7369.5742, -5107.6466, -6415.3235, -7099.8637, -1307.6769, -1992.2171, 684.5402
                                S66x8_3009_39BenzeneCyclopentane150A_T, -3769.9237, -2682.0723, -3310.9864, -3650.1817, -628.9141, -968.1094, 339.1953
                                S66x8_3009_39BenzeneCyclopentane150B_T, -3598.3050, -2425.5067, -3103.5307, -3448.8752, -678.0240, -1023.3684, 345.3445
                                       S66x8_3209_64PeptideEthene150_T, -4907.3905, -3325.7974, -4240.1559, -4718.9982, -914.3585, -1393.2007, 478.8423
                                      S66x8_3209_64PeptideEthene150A_T, -1477.8234, -1055.6497, -1299.7188, -1435.5348, -244.0692, -379.8851, 135.8160
                                      S66x8_3209_64PeptideEthene150B_T, -3428.5204, -2269.7361, -2939.6582, -3282.7443, -669.9222, -1013.0082, 343.0860
                                         S66x8_2881_23AcNH2Uracil150_T, -7129.3421, -4419.4694, -5986.1146, -6752.8048, -1566.6451, -2333.3353, 766.6902
                                        S66x8_2881_23AcNH2Uracil150A_T, -4442.7133, -2673.2663, -3696.2278, -4188.9054, -1022.9615, -1515.6391, 492.6776
                                        S66x8_2881_23AcNH2Uracil150B_T, -2675.8444, -1736.8050, -2279.6871, -2554.1866, -542.8821, -817.3816, 274.4995
                                    S66x8_3144_56BenzeneMeNH2NHpi125_T, -5314.6324, -3640.9047, -4608.5285, -5110.7495, -967.6238, -1469.8448, 502.2210
                                   S66x8_3144_56BenzeneMeNH2NHpi125A_T, -1713.2049, -1214.8283, -1502.9523, -1659.6795, -288.1240, -444.8512, 156.7272
                                   S66x8_3144_56BenzeneMeNH2NHpi125B_T, -3599.0208, -2425.5495, -3103.9626, -3449.5250, -678.4131, -1023.9756, 345.5624
                                        S66x8_2804_14PeptideMeNH2095_T, -5153.3737, -3486.8452, -4450.3070, -4950.7054, -963.4618, -1463.8602, 500.3984
                                       S66x8_2804_14PeptideMeNH2095A_T, -1714.5918, -1214.8699, -1503.7716, -1660.9998, -288.9017, -446.1299, 157.2282
                                       S66x8_2804_14PeptideMeNH2095B_T, -3429.5740, -2269.6974, -2940.2511, -3283.8601, -670.5537, -1014.1627, 343.6090
                                     S66x8_3113_52BenzeneAcOHOHpi150_T, -6107.5715, -3979.3040, -5209.7086, -5829.2391, -1230.4047, -1849.9351, 619.5304
                                    S66x8_3113_52BenzeneAcOHOHpi150A_T, -2507.5971, -1552.7589, -2104.7747, -2379.0886, -552.0158, -826.3297, 274.3138
                                    S66x8_3113_52BenzeneAcOHOHpi150B_T, -3598.1402, -2425.4381, -3103.4065, -3448.7211, -677.9684, -1023.2831, 345.3146
                                         S66x8_2875_23AcNH2Uracil090_T, -7145.0682, -4421.4884, -5996.0580, -6763.1675, -1574.5696, -2341.6792, 767.1096
                                        S66x8_2875_23AcNH2Uracil090A_T, -4445.2717, -2673.4454, -3697.7825, -4191.3278, -1024.3371, -1517.8825, 493.5454
                                        S66x8_2875_23AcNH2Uracil090B_T, -2678.5192, -1736.9384, -2281.2898, -2556.7585, -544.3514, -819.8201, 275.4687
                                       S66x8_3049_44EthenePentane150_T, -5556.9683, -4008.2234, -4903.5915, -5397.8360, -895.3681, -1389.6126, 494.2444
                                      S66x8_3049_44EthenePentane150A_T, -4078.3461, -2952.5447, -3603.3986, -3961.8373, -650.8539, -1009.2926, 358.4387
                                      S66x8_3049_44EthenePentane150B_T, -1477.8846, -1055.7062, -1299.7781, -1435.6011, -244.0719, -379.8949, 135.8230
                                    S66x8_3117_53BenzeneAcNH2NHpi100_T, -6282.1231, -4164.2408, -5388.6415, -6008.7426, -1224.4007, -1844.5018, 620.1011
                                   S66x8_3117_53BenzeneAcNH2NHpi100A_T, -2676.8744, -1738.0311, -2280.7999, -2555.3756, -542.7688, -817.3445, 274.5758
                                   S66x8_3117_53BenzeneAcNH2NHpi100B_T, -3599.8347, -2425.5183, -3104.4199, -3450.2548, -678.9017, -1024.7365, 345.8349
                                        S66x8_3194_62PentaneAcNH2200_T, -6753.7942, -4690.5688, -5883.3710, -6515.8072, -1192.8022, -1825.2384, 632.4362
                                       S66x8_3194_62PentaneAcNH2200A_T, -2675.3543, -1738.0385, -2279.9242, -2553.9917, -541.8857, -815.9532, 274.0675
                                       S66x8_3194_62PentaneAcNH2200B_T, -4078.0678, -2952.4735, -3603.2077, -3961.5759, -650.7342, -1009.1024, 358.3683
                                          S66x8_2774_10MeNH2MeNH2105_T, -3432.0771, -2430.8154, -3009.6698, -3323.1811, -578.8544, -892.3658, 313.5113
                                         S66x8_2774_10MeNH2MeNH2105A_T, -1713.7228, -1214.8647, -1503.2670, -1660.1763, -288.4023, -445.3116, 156.9093
                                         S66x8_2774_10MeNH2MeNH2105B_T, -1713.4847, -1214.8153, -1503.1086, -1659.9329, -288.2933, -445.1176, 156.8243
                                        S66x8_2821_16PeptideWater100_T, -4236.1599, -2772.7485, -3618.7832, -4049.4189, -846.0347, -1276.6704, 430.6357
                                       S66x8_2821_16PeptideWater100A_T, -801.4697, -500.1400, -674.3462, -762.0547, -174.2063, -261.9147,  87.7085
                                       S66x8_2821_16PeptideWater100B_T, -3428.9962, -2269.4612, -2939.8174, -3283.0700, -670.3562, -1013.6087, 343.2526
                                     S66x8_3136_55BenzeneMeOHOHpi125_T, -5143.4401, -3453.0305, -4430.2985, -4932.3971, -977.2680, -1479.3666, 502.0986
                                    S66x8_3136_55BenzeneMeOHOHpi125A_T, -1541.0022, -1026.2807, -1323.8541, -1480.4420, -297.5734, -454.1614, 156.5880
                                    S66x8_3136_55BenzeneMeOHOHpi125B_T, -3599.2654, -2425.5395, -3104.0998, -3449.7487, -678.5603, -1024.2091, 345.6489
                                         S66x8_2754_07MeOHPeptide200_T, -4969.2688, -3296.6399, -4263.6285, -4762.9646, -966.9885, -1466.3247, 499.3361
                                        S66x8_2754_07MeOHPeptide200A_T, -3427.9713, -2269.7590, -2939.3505, -3282.3509, -669.5915, -1012.5919, 343.0005
                                        S66x8_2754_07MeOHPeptide200B_T, -1540.1504, -1025.8401, -1323.1757, -1479.5657, -297.3356, -453.7256, 156.3900
                                      S66x8_2957_33PyridineEthene100_T, -4988.6066, -3353.9842, -4299.0003, -4784.6788, -945.0161, -1430.6946, 485.6785
                                     S66x8_2957_33PyridineEthene100A_T, -1478.9729, -1055.7495, -1300.4255, -1436.6125, -244.6761, -380.8630, 136.1869
                                     S66x8_2957_33PyridineEthene100B_T, -3506.6841, -2301.1162, -2998.0852, -3347.6081, -696.9690, -1046.4919, 349.5230
                                S66x8_2893_25PyridinePyridinepipi100_T, -7022.3397, -4597.9814, -5999.5636, -6699.6037, -1401.5822, -2101.6223, 700.0401
                               S66x8_2893_25PyridinePyridinepipi100A_T, -3508.0629, -2301.1117, -2998.8804, -3348.8618, -697.7687, -1047.7501, 349.9814
                               S66x8_2893_25PyridinePyridinepipi100B_T, -3508.0486, -2301.1091, -2998.8710, -3348.8569, -697.7619, -1047.7478, 349.9859
                                       S66x8_3058_45EthynePentane200_T, -5216.5588, -3712.6159, -4582.0829, -5057.3460, -869.4670, -1344.7301, 475.2631
                                      S66x8_3058_45EthynePentane200A_T, -4077.9849, -2952.4682, -3603.1575, -3961.4806, -650.6893, -1009.0124, 358.3231
                                      S66x8_3058_45EthynePentane200B_T, -1138.4537, -760.1214, -978.8448, -1095.7862, -218.7234, -335.6648, 116.9414
                                       S66x8_3021_41UracilPentane100_T, -8536.8699, -5624.2764, -7308.1195, -8161.2104, -1683.8431, -2536.9340, 853.0909
                                      S66x8_3021_41UracilPentane100A_T, -4080.8167, -2952.5756, -3604.8400, -3964.1155, -652.2644, -1011.5399, 359.2755
                                      S66x8_3021_41UracilPentane100B_T, -4448.2797, -2675.2207, -3700.2704, -4194.2718, -1025.0498, -1519.0512, 494.0014
                                    S66x8_2900_26UracilUracilpipi095_T, -8909.6333, -5345.9206, -7406.1920, -8393.8946, -2060.2714, -3047.9740, 987.7026
                                   S66x8_2900_26UracilUracilpipi095A_T, -4448.3036, -2674.6559, -3700.0459, -4194.2144, -1025.3901, -1519.5585, 494.1685
                                   S66x8_2900_26UracilUracilpipi095B_T, -4448.3014, -2674.6558, -3700.0447, -4194.2143, -1025.3889, -1519.5585, 494.1697
                                      S66x8_2955_33PyridineEthene090_T, -4989.9578, -3350.1050, -4298.1449, -4783.9582, -948.0399, -1433.8532, 485.8133
                                     S66x8_2955_33PyridineEthene090A_T, -1479.4691, -1055.7786, -1300.7247, -1437.0710, -244.9460, -381.2924, 136.3463
                                     S66x8_2955_33PyridineEthene090B_T, -3507.5755, -2301.1745, -2998.6251, -3348.4161, -697.4506, -1047.2417, 349.7911
                                        S66x8_2954_32UracilEthyne200_T, -5580.8357, -3434.9198, -4675.5275, -5284.5758, -1240.6076, -1849.6560, 609.0484
                                       S66x8_2954_32UracilEthyne200A_T, -1138.3879, -760.0232, -978.7653, -1095.7204, -218.7421, -335.6972, 116.9550
                                       S66x8_2954_32UracilEthyne200B_T, -4442.1461, -2674.6763, -3696.4947, -4188.6087, -1021.8185, -1513.9324, 492.1139
                                           S66x8_2713_02WaterMeOH150_T, -2343.1096, -1528.1302, -1999.2902, -2242.9776, -471.1600, -714.8474, 243.6874
                                          S66x8_2713_02WaterMeOH150A_T, -1540.5923, -1026.2260, -1323.5940, -1480.1016, -297.3680, -453.8756, 156.5076
                                          S66x8_2713_02WaterMeOH150B_T, -800.0536, -499.8345, -673.3987, -760.6764, -173.5642, -260.8419,  87.2778
                                          S66x8_2771_10MeNH2MeNH2090_T, -3433.4761, -2428.4312, -3009.4727, -3323.1654, -581.0416, -894.7342, 313.6926
                                         S66x8_2771_10MeNH2MeNH2090A_T, -1714.3203, -1214.8804, -1503.6191, -1660.7321, -288.7387, -445.8517, 157.1130
                                         S66x8_2771_10MeNH2MeNH2090B_T, -1713.9137, -1214.8324, -1503.3638, -1660.3377, -288.5314, -445.5053, 156.9739
                                  S66x8_2927_29PyridineUracilpipi110_T, -7960.6994, -4976.4489, -6701.7187, -7544.5910, -1725.2698, -2568.1421, 842.8723
                                 S66x8_2927_29PyridineUracilpipi110A_T, -4445.7821, -2674.9009, -3698.6916, -4191.9166, -1023.7907, -1517.0157, 493.2250
                                 S66x8_2927_29PyridineUracilpipi110B_T, -3507.2552, -2300.9844, -2998.3597, -3348.1303, -697.3753, -1047.1459, 349.7706
                            S66x8_3002_38CyclopentaneCyclopentane200_T, -7539.4805, -5364.1564, -6621.7656, -7299.9324, -1257.6092, -1935.7760, 678.1668
                           S66x8_3002_38CyclopentaneCyclopentane200A_T, -3769.5674, -2682.0850, -3310.7858, -3649.8654, -628.7008, -967.7804, 339.0796
                           S66x8_3002_38CyclopentaneCyclopentane200B_T, -3769.5683, -2682.0800, -3310.7842, -3649.8643, -628.7042, -967.7843, 339.0801
                                       S66x8_3022_41UracilPentane105_T, -8534.9788, -5625.5693, -7307.5717, -8160.3350, -1682.0024, -2534.7657, 852.7633
                                      S66x8_3022_41UracilPentane105A_T, -4080.4547, -2952.5648, -3604.6261, -3963.7721, -652.0613, -1011.2074, 359.1460
                                      S66x8_3022_41UracilPentane105B_T, -4447.4966, -2675.1532, -3699.7892, -4193.5571, -1024.6360, -1518.4039, 493.7679
                                  S66x8_3077_48PyridinePyridineTS100_T, -7018.2191, -4600.9881, -5998.4498, -6697.2877, -1397.4617, -2096.2996, 698.8379
                                 S66x8_3077_48PyridinePyridineTS100A_T, -3505.8034, -2300.9829, -2997.5198, -3346.8163, -696.5369, -1045.8335, 349.2966
                                 S66x8_3077_48PyridinePyridineTS100B_T, -3507.3286, -2301.1230, -2998.4606, -3348.1803, -697.3376, -1047.0574, 349.7197
                                  S66x8_2886_24BenzeneBenzenepipi105_T, -7206.1807, -4848.0714, -6211.3533, -6903.6633, -1363.2819, -2055.5919, 692.3099
                                 S66x8_2886_24BenzeneBenzenepipi105A_T, -3600.7782, -2425.6565, -3105.0237, -3451.1366, -679.3673, -1025.4801, 346.1129
                                 S66x8_2886_24BenzeneBenzenepipi105B_T, -3600.7806, -2425.6565, -3105.0251, -3451.1371, -679.3686, -1025.4806, 346.1120
                                    S66x8_3143_56BenzeneMeNH2NHpi110_T, -5317.2713, -3640.5214, -4609.8924, -5112.4938, -969.3711, -1471.9725, 502.6014
                                   S66x8_3143_56BenzeneMeNH2NHpi110A_T, -1713.6112, -1214.8542, -1503.1981, -1660.0503, -288.3439, -445.1961, 156.8522
                                   S66x8_3143_56BenzeneMeNH2NHpi110B_T, -3599.9756, -2425.6083, -3104.5394, -3450.3889, -678.9311, -1024.7805, 345.8495
                                      S66x8_3211_65PyridineEthyne090_T, -4650.0239, -3062.3393, -3980.2194, -4446.3836, -917.8802, -1384.0444, 466.1642
                                     S66x8_3211_65PyridineEthyne090A_T, -1139.4770, -760.0911, -979.4236, -1096.7484, -219.3325, -336.6573, 117.3248
                                     S66x8_3211_65PyridineEthyne090B_T, -3505.8772, -2301.1199, -2997.6203, -3346.9105, -696.5003, -1045.7906, 349.2903
                                    S66x8_3118_53BenzeneAcNH2NHpi105_T, -6281.2563, -4164.7389, -5388.3505, -6008.3233, -1223.6116, -1843.5844, 619.9728
                                   S66x8_3118_53BenzeneAcNH2NHpi105A_T, -2676.6492, -1738.0178, -2280.6641, -2555.1645, -542.6463, -817.1467, 274.5004
                                   S66x8_3118_53BenzeneAcNH2NHpi105B_T, -3599.5323, -2425.4997, -3104.2373, -3449.9813, -678.7376, -1024.4816, 345.7440
                                      S66x8_2969_34PentanePentane150_T, -8159.4153, -5905.0397, -7208.3506, -7925.5727, -1303.3109, -2020.5329, 717.2221
                                     S66x8_2969_34PentanePentane150A_T, -4078.8767, -2952.5752, -3603.7182, -3962.3269, -651.1431, -1009.7517, 358.6086
                                     S66x8_2969_34PentanePentane150B_T, -4078.7586, -2952.5747, -3603.6497, -3962.3269, -651.0751, -1009.7522, 358.6772
                                           S66x8_2769_09MeNH2MeOH150_T, -3254.4919, -2241.8414, -2827.2800, -3140.2425, -585.4386, -898.4011, 312.9625
                                          S66x8_2769_09MeNH2MeOH150A_T, -1540.5255, -1026.2577, -1323.5688, -1480.0204, -297.3111, -453.7627, 156.4516
                                          S66x8_2769_09MeNH2MeOH150B_T, -1712.7562, -1214.8255, -1502.6917, -1659.2470, -287.8662, -444.4216, 156.5553
                                      S66x8_2965_34PentanePentane100_T, -8169.5562, -5901.5931, -7212.7593, -7931.4471, -1311.1662, -2029.8540, 718.6878
                                     S66x8_2965_34PentanePentane100A_T, -4081.2619, -2952.6440, -3605.1262, -3964.5143, -652.4822, -1011.8703, 359.3881
                                     S66x8_2965_34PentanePentane100B_T, -4081.2648, -2952.6433, -3605.1276, -3964.5143, -652.4843, -1011.8710, 359.3867
                                      S66x8_3177_60EthyneAcOHOHpi150_T, -3648.1182, -2314.1551, -3085.3525, -3476.6259, -771.1974, -1162.4708, 391.2734
                                     S66x8_3177_60EthyneAcOHOHpi150A_T, -2507.4658, -1552.7299, -2104.6866, -2378.9613, -551.9567, -826.2314, 274.2747
                                     S66x8_3177_60EthyneAcOHOHpi150B_T, -1138.8874, -759.9737, -979.0332, -1096.1574, -219.0595, -336.1837, 117.1242
                                  S66x8_3153_57BenzenePeptideNHpi150_T, -7029.0618, -4696.1444, -6044.8623, -6733.2917, -1348.7179, -2037.1473, 688.4294
                                 S66x8_3153_57BenzenePeptideNHpi150A_T, -3428.5578, -2269.5977, -2939.6215, -3282.7329, -670.0238, -1013.1352, 343.1114
                                 S66x8_3153_57BenzenePeptideNHpi150B_T, -3598.4052, -2425.4569, -3103.5677, -3448.9679, -678.1107, -1023.5110, 345.4003
                                      S66x8_2815_15PeptidePeptide110_T, -6869.7178, -4543.6989, -5888.4286, -6575.3749, -1344.7296, -2031.6760, 686.9463
                                     S66x8_2815_15PeptidePeptide110A_T, -3430.6503, -2269.6259, -2940.8431, -3284.6319, -671.2172, -1015.0061, 343.7888
                                     S66x8_2815_15PeptidePeptide110B_T, -3429.7053, -2269.2757, -2940.1490, -3283.6881, -670.8733, -1014.4124, 343.5391
                                      S66x8_2829_17UracilUracilBP100_T, -8910.3221, -5359.2803, -7412.2263, -8397.4845, -2052.9461, -3038.2043, 985.2582
                                     S66x8_2829_17UracilUracilBP100A_T, -4444.9431, -2673.8401, -3697.7590, -4191.0634, -1023.9189, -1517.2233, 493.3044
                                     S66x8_2829_17UracilUracilBP100B_T, -4445.0018, -2673.7010, -3697.7343, -4191.1642, -1024.0333, -1517.4633, 493.4300
                                  S66x8_2887_24BenzeneBenzenepipi110_T, -7204.5610, -4849.1222, -6210.8603, -6902.8207, -1361.7381, -2053.6985, 691.9604
                                 S66x8_2887_24BenzeneBenzenepipi110A_T, -3600.2444, -2425.6289, -3104.7035, -3450.6482, -679.0746, -1025.0193, 345.9448
                                 S66x8_2887_24BenzeneBenzenepipi110B_T, -3600.2459, -2425.6290, -3104.7044, -3450.6488, -679.0754, -1025.0197, 345.9444
                                    S66x8_3140_56BenzeneMeNH2NHpi095_T, -5320.1565, -3638.0701, -4610.5263, -5113.6550, -972.4562, -1475.5849, 503.1287
                                   S66x8_3140_56BenzeneMeNH2NHpi095A_T, -1714.1601, -1214.8870, -1503.5292, -1660.5656, -288.6423, -445.6786, 157.0363
                                   S66x8_3140_56BenzeneMeNH2NHpi095B_T, -3601.3275, -2425.6708, -3105.3473, -3451.5997, -679.6765, -1025.9288, 346.2523
                                          S66x8_2870_22AcOHUracil105_T, -6975.1789, -4239.5265, -5821.0755, -6588.2465, -1581.5490, -2348.7200, 767.1709
                                         S66x8_2870_22AcOHUracil105A_T, -4444.8231, -2673.6327, -3697.6022, -4190.9247, -1023.9694, -1517.2919, 493.3225
                                         S66x8_2870_22AcOHUracil105B_T, -2508.8628, -1551.2406, -2104.8659, -2380.0702, -553.6254, -828.8296, 275.2043
                                         S66x8_3180_61PentaneAcOH095_T, -6595.8372, -4502.7714, -5712.8251, -6347.0385, -1210.0536, -1844.2671, 634.2134
                                        S66x8_3180_61PentaneAcOH095A_T, -2510.7972, -1553.0009, -2106.7269, -2382.0510, -553.7260, -829.0501, 275.3242
                                        S66x8_3180_61PentaneAcOH095B_T, -4080.0700, -2952.5666, -3604.4045, -3963.4195, -651.8379, -1010.8529, 359.0150
                                      S66x8_3217_65PyridineEthyne150_T, -4644.4926, -3062.3727, -3977.0358, -4442.7307, -914.6631, -1380.3580, 465.6949
                                     S66x8_3217_65PyridineEthyne150A_T, -1138.5519, -759.9413, -978.8256, -1095.8604, -218.8842, -335.9191, 117.0348
                                     S66x8_3217_65PyridineEthyne150B_T, -3504.0682, -2300.9735, -2996.5126, -3345.2334, -695.5391, -1044.2599, 348.7208
                                S66x8_2896_25PyridinePyridinepipi125_T, -7014.8537, -4601.8913, -5996.8852, -6695.4772, -1394.9939, -2093.5859, 698.5920
                               S66x8_2896_25PyridinePyridinepipi125A_T, -3505.7748, -2300.9785, -2997.5014, -3346.7891, -696.5228, -1045.8105, 349.2877
                               S66x8_2896_25PyridinePyridinepipi125B_T, -3505.7812, -2300.9762, -2997.5041, -3346.7866, -696.5279, -1045.8105, 349.2826
                                    S66x8_3074_47BenzeneBenzeneTS200_T, -7194.4168, -4850.9369, -6205.7612, -6895.6888, -1354.8243, -2044.7519, 689.9276
                                   S66x8_3074_47BenzeneBenzeneTS200A_T, -3596.9784, -2425.4055, -3102.7211, -3447.6683, -677.3156, -1022.2628, 344.9472
                                   S66x8_3074_47BenzeneBenzeneTS200B_T, -3597.1241, -2425.4225, -3102.8125, -3447.7987, -677.3900, -1022.3762, 344.9862
                                       S66x8_3204_64PeptideEthene095_T, -4913.8195, -3324.2196, -4243.2070, -4722.8923, -918.9874, -1398.6727, 479.6852
                                      S66x8_3204_64PeptideEthene095A_T, -1479.0788, -1055.7253, -1300.4765, -1436.7142, -244.7512, -380.9889, 136.2376
                                      S66x8_3204_64PeptideEthene095B_T, -3430.6196, -2269.8471, -2940.9187, -3284.6847, -671.0716, -1014.8376, 343.7660
                                  S66x8_3033_42UracilCyclopentane150_T, -8215.0248, -5356.9546, -7009.2765, -7841.0244, -1652.3219, -2484.0698, 831.7479
                                 S66x8_3033_42UracilCyclopentane150A_T, -3770.0143, -2682.0944, -3311.0481, -3650.2809, -628.9537, -968.1865, 339.2328
                                 S66x8_3033_42UracilCyclopentane150B_T, -4443.5465, -2674.8448, -3697.3755, -4189.9233, -1022.5307, -1515.0785, 492.5478
                                    S66x8_3146_56BenzeneMeNH2NHpi200_T, -5309.9242, -3640.3749, -4605.5830, -5107.0430, -965.2082, -1466.6681, 501.4599
                                   S66x8_3146_56BenzeneMeNH2NHpi200A_T, -1712.4903, -1214.7731, -1502.5158, -1658.9992, -287.7428, -444.2261, 156.4834
                                   S66x8_3146_56BenzeneMeNH2NHpi200B_T, -3597.1411, -2425.4197, -3102.8212, -3447.8172, -677.4014, -1022.3975, 344.9961
                                       S66x8_3207_64PeptideEthene110_T, -4911.6058, -3325.7918, -4242.5905, -4721.9445, -916.7987, -1396.1527, 479.3540
                                      S66x8_3207_64PeptideEthene110A_T, -1478.5845, -1055.6968, -1300.1788, -1436.2475, -244.4820, -380.5507, 136.0687
                                      S66x8_3207_64PeptideEthene110B_T, -3429.7470, -2269.8019, -2940.3952, -3283.8776, -670.5933, -1014.0757, 343.4825
                                        S66x8_2941_31UracilEthene100_T, -5929.0834, -3729.3331, -5001.0637, -5630.2106, -1271.7306, -1900.8775, 629.1469
                                       S66x8_2941_31UracilEthene100A_T, -1479.0986, -1055.7279, -1300.4891, -1436.7307, -244.7612, -381.0028, 136.2416
                                       S66x8_2941_31UracilEthene100B_T, -4445.4735, -2674.9645, -3698.5400, -4191.6553, -1023.5755, -1516.6908, 493.1153
                                    S66x8_2905_26UracilUracilpipi150_T, -8890.3563, -5350.3786, -7396.9282, -8382.0386, -2046.5496, -3031.6601, 985.1104
                                   S66x8_2905_26UracilUracilpipi150A_T, -4443.3501, -2674.2791, -3697.0233, -4189.6597, -1022.7441, -1515.3806, 492.6365
                                   S66x8_2905_26UracilUracilpipi150B_T, -4443.3656, -2674.2791, -3697.0322, -4189.6597, -1022.7531, -1515.3806, 492.6275
                                  S66x8_3027_42UracilCyclopentane090_T, -8229.3193, -5348.9511, -7014.1640, -7848.4649, -1665.2128, -2499.5138, 834.3010
                                 S66x8_3027_42UracilCyclopentane090A_T, -3772.6435, -2682.1960, -3312.6110, -3652.9090, -630.4149, -970.7130, 340.2980
                                 S66x8_3027_42UracilCyclopentane090B_T, -4449.3607, -2675.3449, -3700.9478, -4195.2649, -1025.6029, -1519.9200, 494.3171
                                     S66x8_3138_55BenzeneMeOHOHpi200_T, -5138.0031, -3452.0320, -4426.7341, -4928.0730, -974.7020, -1476.0410, 501.3390
                                    S66x8_3138_55BenzeneMeOHOHpi200A_T, -1540.2010, -1026.1955, -1323.3550, -1479.6876, -297.1595, -453.4921, 156.3327
                                    S66x8_3138_55BenzeneMeOHOHpi200B_T, -3597.2189, -2425.4023, -3102.8588, -3447.9266, -677.4565, -1022.5243, 345.0678
                                   S66x8_3094_50BenzeneEthyneCHpi105_T, -4742.4686, -3186.3865, -4085.9964, -4548.8028, -899.6100, -1362.4163, 462.8063
                                  S66x8_3094_50BenzeneEthyneCHpi105A_T, -1139.6583, -760.2590, -979.5993, -1096.9291, -219.3402, -336.6700, 117.3298
                                  S66x8_3094_50BenzeneEthyneCHpi105B_T, -3599.4746, -2425.5855, -3104.2402, -3449.9195, -678.6546, -1024.3339, 345.6793
                                        S66x8_2819_16PeptideWater090_T, -4236.6362, -2771.4556, -3618.5131, -4049.2213, -847.0575, -1277.7657, 430.7082
                                       S66x8_2819_16PeptideWater090A_T, -801.8511, -500.1450, -674.5689, -762.4247, -174.4239, -262.2797,  87.8558
                                       S66x8_2819_16PeptideWater090B_T, -3429.1703, -2269.4727, -2939.9229, -3283.2504, -670.4502, -1013.7777, 343.3275
                                 S66x8_3155_58PyridinePyridineCHN090_T, -7017.9554, -4599.3386, -5997.6014, -6696.1889, -1398.2628, -2096.8503, 698.5875
                                S66x8_3155_58PyridinePyridineCHN090A_T, -3506.3369, -2300.9762, -2997.8253, -3347.3156, -696.8491, -1046.3394, 349.4903
                                S66x8_3155_58PyridinePyridineCHN090B_T, -3506.3347, -2300.9759, -2997.8240, -3347.3152, -696.8480, -1046.3393, 349.4912
                                      S66x8_3173_60EthyneAcOHOHpi100_T, -3654.2611, -2315.0870, -3089.2971, -3481.0135, -774.2100, -1165.9265, 391.7164
                                     S66x8_3173_60EthyneAcOHOHpi100A_T, -2508.5348, -1552.8278, -2105.3459, -2379.9612, -552.5181, -827.1334, 274.6153
                                     S66x8_3173_60EthyneAcOHOHpi100B_T, -1140.2061, -760.0383, -979.8228, -1097.3696, -219.7845, -337.3314, 117.5469
                                        S66x8_2820_16PeptideWater095_T, -4236.5154, -2772.2944, -3618.7972, -4049.4741, -846.5028, -1277.1797, 430.6769
                                       S66x8_2820_16PeptideWater095A_T, -801.6471, -500.1424, -674.4498, -762.2285, -174.3074, -262.0861,  87.7787
                                       S66x8_2820_16PeptideWater095B_T, -3429.0888, -2269.4668, -2939.8733, -3283.1563, -670.4065, -1013.6895, 343.2830
                                        S66x8_2728_04WaterPeptide125_T, -4236.3981, -2774.0544, -3619.4718, -4050.0342, -845.4174, -1275.9798, 430.5624
                                       S66x8_2728_04WaterPeptide125A_T, -3429.4487, -2269.5122, -2940.1005, -3283.4837, -670.5883, -1013.9715, 343.3832
                                       S66x8_2728_04WaterPeptide125B_T, -800.5228, -499.7662, -673.6411, -761.1133, -173.8749, -261.3470,  87.4722
                                       S66x8_3051_45EthynePentane090_T, -5223.3665, -3708.3921, -4584.2367, -5060.7965, -875.8446, -1352.4044, 476.5598
                                      S66x8_3051_45EthynePentane090A_T, -4079.5822, -2952.5215, -3604.1034, -3962.9367, -651.5820, -1010.4153, 358.8333
                                      S66x8_3051_45EthynePentane090B_T, -1141.1781, -760.2706, -980.4827, -1098.2890, -220.2121, -338.0184, 117.8063
                                        S66x8_2951_32UracilEthyne110_T, -5587.6704, -3435.6705, -4679.7954, -5289.7328, -1244.1249, -1854.0622, 609.9373
                                       S66x8_2951_32UracilEthyne110A_T, -1139.8532, -760.0936, -979.6421, -1097.0530, -219.5485, -336.9594, 117.4109
                                       S66x8_2951_32UracilEthyne110B_T, -4444.0992, -2674.8257, -3697.6869, -4190.3971, -1022.8613, -1515.5714, 492.7101
                                    S66x8_3115_53BenzeneAcNH2NHpi090_T, -6283.3979, -4161.9049, -5388.3930, -6008.8220, -1226.4881, -1846.9171, 620.4290
                                   S66x8_3115_53BenzeneAcNH2NHpi090A_T, -2677.3647, -1738.0618, -2281.0963, -2555.8824, -543.0345, -817.8206, 274.7861
                                   S66x8_3115_53BenzeneAcNH2NHpi090B_T, -3600.5659, -2425.5562, -3104.8587, -3450.9128, -679.3025, -1025.3566, 346.0541
                                         S66x8_2748_07MeOHPeptide095_T, -4982.1547, -3299.8625, -4272.4377, -4772.5241, -972.5752, -1472.6617, 500.0865
                                        S66x8_2748_07MeOHPeptide095A_T, -3430.7049, -2269.9170, -2940.9975, -3284.9077, -671.0805, -1014.9906, 343.9101
                                        S66x8_2748_07MeOHPeptide095B_T, -1541.7837, -1025.9285, -1324.1573, -1481.0901, -298.2288, -455.1616, 156.9328
                                      S66x8_2961_33PyridineEthene150_T, -4982.6576, -3356.4600, -4296.6055, -4781.2198, -940.1455, -1424.7599, 484.6144
                                     S66x8_2961_33PyridineEthene150A_T, -1477.7516, -1055.6801, -1299.6902, -1435.4709, -244.0101, -379.7908, 135.7807
                                     S66x8_2961_33PyridineEthene150B_T, -3504.3543, -2300.9588, -2996.6719, -3345.4852, -695.7130, -1044.5264, 348.8134
                                        S66x8_2786_11MeNH2Peptide200_T, -5140.9455, -3485.0156, -4442.3500, -4941.7941, -957.3345, -1456.7786, 499.4441
                                       S66x8_2786_11MeNH2Peptide200A_T, -3427.9872, -2269.8560, -2939.4006, -3282.3815, -669.5446, -1012.5255, 342.9809
                                       S66x8_2786_11MeNH2Peptide200B_T, -1712.4739, -1214.7512, -1502.4971, -1658.9857, -287.7459, -444.2345, 156.4886
                                            S66x8_2856_20AcOHAcOH125_T, -5031.9254, -3114.1868, -4222.8794, -4772.0344, -1108.6926, -1657.8476, 549.1550
                                           S66x8_2856_20AcOHAcOH125A_T, -2508.1670, -1551.1738, -2104.4355, -2379.3807, -553.2617, -828.2069, 274.9452
                                           S66x8_2856_20AcOHAcOH125B_T, -2508.1683, -1551.1805, -2104.4391, -2379.3812, -553.2586, -828.2006, 274.9421
                                           S66x8_2766_09MeNH2MeOH105_T, -3258.2693, -2242.2350, -2829.6298, -3142.9851, -587.3948, -900.7501, 313.3553
                                          S66x8_2766_09MeNH2MeOH105A_T, -1541.4662, -1026.3053, -1324.1327, -1480.8980, -297.8274, -454.5927, 156.7653
                                          S66x8_2766_09MeNH2MeOH105B_T, -1713.3108, -1214.8615, -1503.0275, -1659.7681, -288.1660, -444.9066, 156.7406
                                       S66x8_2933_30BenzeneEthene100_T, -5081.4971, -3478.1767, -4405.0963, -4887.1613, -926.9196, -1408.9846, 482.0650
                                      S66x8_2933_30BenzeneEthene100A_T, -1479.0154, -1055.7695, -1300.4585, -1436.6546, -244.6890, -380.8851, 136.1961
                                      S66x8_2933_30BenzeneEthene100B_T, -3600.0205, -2425.6643, -3104.5890, -3450.4431, -678.9246, -1024.7788, 345.8542
                                      S66x8_3099_51EthyneEthyneTS090_T, -2280.6043, -1519.8743, -1959.6713, -2194.0071, -439.7970, -674.1328, 234.3358
                                     S66x8_3099_51EthyneEthyneTS090A_T, -1139.2451, -760.2868, -979.3721, -1096.5500, -219.0853, -336.2632, 117.1779
                                     S66x8_3099_51EthyneEthyneTS090B_T, -1139.7183, -760.1793, -979.6003, -1096.9369, -219.4210, -336.7577, 117.3366
                                         S66x8_3195_63BenzeneAcOH090_T, -6117.6809, -3972.9105, -5212.8559, -5834.4167, -1239.9454, -1861.5062, 621.5608
                                        S66x8_3195_63BenzeneAcOH090A_T, -2510.5221, -1552.8753, -2106.5149, -2381.7720, -553.6396, -828.8967, 275.2571
                                        S66x8_3195_63BenzeneAcOH090B_T, -3602.0493, -2425.6850, -3105.7706, -3452.2631, -680.0856, -1026.5781, 346.4925
                                  S66x8_3028_42UracilCyclopentane095_T, -8228.0150, -5352.1970, -7014.7793, -7848.6743, -1662.5823, -2496.4773, 833.8950
                                 S66x8_3028_42UracilCyclopentane095A_T, -3772.4295, -2682.1824, -3312.4815, -3652.4922, -630.2991, -970.3098, 340.0107
                                 S66x8_3028_42UracilCyclopentane095B_T, -4448.4605, -2675.2700, -3700.3957, -4194.4506, -1025.1257, -1519.1806, 494.0549
                                            S66x8_2737_05MeOHMeOH150_T, -3083.8181, -2054.4153, -2649.5388, -2962.4137, -595.1235, -907.9984, 312.8749
                                           S66x8_2737_05MeOHMeOH150A_T, -1540.6693, -1026.2554, -1323.6509, -1480.1781, -297.3955, -453.9227, 156.5272
                                           S66x8_2737_05MeOHMeOH150B_T, -1540.5002, -1026.0826, -1323.4803, -1479.9314, -297.3977, -453.8488, 156.4511
                                   S66x8_3013_40BenzeneNeopentane100_T, -7694.1982, -5375.9614, -6716.1920, -7422.0755, -1340.2306, -2046.1141, 705.8835
                                  S66x8_3013_40BenzeneNeopentane100A_T, -4087.6009, -2952.6116, -3608.7773, -3968.3324, -656.1657, -1015.7208, 359.5551
                                  S66x8_3013_40BenzeneNeopentane100B_T, -3601.6405, -2425.6998, -3105.5405, -3451.9022, -679.8407, -1026.2024, 346.3617
                                       S66x8_3043_44EthenePentane090_T, -5563.7396, -4004.1884, -4905.8040, -5401.1644, -901.6155, -1396.9759, 495.3604
                                      S66x8_3043_44EthenePentane090A_T, -4080.2799, -2952.5850, -3604.5336, -3963.6029, -651.9486, -1011.0179, 359.0693
                                      S66x8_3043_44EthenePentane090B_T, -1479.7129, -1055.8046, -1300.8766, -1437.3243, -245.0719, -381.5197, 136.4477
                                          S66x8_2791_12MeNH2Water110_T, -2521.4769, -1718.9731, -2182.9206, -2427.0021, -463.9475, -708.0290, 244.0815
                                         S66x8_2791_12MeNH2Water110A_T, -800.5829, -499.6897, -673.6436, -761.1658, -173.9539, -261.4761,  87.5222
                                         S66x8_2791_12MeNH2Water110B_T, -1713.5523, -1214.8791, -1503.1745, -1660.0254, -288.2954, -445.1463, 156.8509
                                         S66x8_2799_13PeptideMeOH110_T, -4977.4372, -3299.7253, -4269.6525, -4769.6338, -969.9272, -1469.9084, 499.9812
                                        S66x8_2799_13PeptideMeOH110A_T, -1541.8787, -1026.3917, -1324.4076, -1481.3351, -298.0159, -454.9434, 156.9275
                                        S66x8_2799_13PeptideMeOH110B_T, -3429.0266, -2269.9426, -2940.0380, -3283.3929, -670.0954, -1013.4503, 343.3549
                                        S66x8_2846_19MeOHPyridine105_T, -5055.6632, -3331.0729, -4328.1017, -4833.8999, -997.0288, -1502.8270, 505.7982
                                       S66x8_2846_19MeOHPyridine105A_T, -3506.2556, -2301.1595, -2997.8557, -3347.2526, -696.6962, -1046.0931, 349.3969
                                       S66x8_2846_19MeOHPyridine105B_T, -1541.0077, -1025.8229, -1323.6641, -1480.3619, -297.8412, -454.5390, 156.6977
                                    S66x8_3041_43UracilNeopentane150_T, -8530.6867, -5627.4551, -7305.8858, -8157.4038, -1678.4308, -2529.9487, 851.5180
                                   S66x8_3041_43UracilNeopentane150A_T, -4086.0570, -2952.4953, -3607.8357, -3966.8703, -655.3404, -1014.3750, 359.0347
                                   S66x8_3041_43UracilNeopentane150B_T, -4443.3537, -2674.8052, -3697.2473, -4189.7223, -1022.4421, -1514.9171, 492.4750
                                     S66x8_3112_52BenzeneAcOHOHpi125_T, -6110.6698, -3979.8792, -5211.7425, -5831.6601, -1231.8633, -1851.7809, 619.9176
                                    S66x8_3112_52BenzeneAcOHOHpi125A_T, -2508.1435, -1552.8144, -2105.1140, -2379.5887, -552.2996, -826.7743, 274.4747
                                    S66x8_3112_52BenzeneAcOHOHpi125B_T, -3599.0759, -2425.5021, -3103.9745, -3449.5630, -678.4723, -1024.0609, 345.5885
                                   S66x8_2916_28BenzeneUracilpipi095_T, -8059.1388, -5093.9162, -6808.1855, -7648.7324, -1714.2693, -2554.8162, 840.5469
                                  S66x8_2916_28BenzeneUracilpipi095A_T, -4447.9892, -2675.1811, -3700.0858, -4193.9837, -1024.9047, -1518.8026, 493.8979
                                  S66x8_2916_28BenzeneUracilpipi095B_T, -3602.8412, -2425.6877, -3106.2296, -3453.0156, -680.5418, -1027.3278, 346.7860
                                       S66x8_3052_45EthynePentane095_T, -5222.8987, -3710.1131, -4584.6923, -5061.0674, -874.5792, -1350.9544, 476.3752
                                      S66x8_3052_45EthynePentane095A_T, -4079.3082, -2952.5229, -3603.9456, -3962.7667, -651.4227, -1010.2438, 358.8210
                                      S66x8_3052_45EthynePentane095B_T, -1140.7950, -760.2487, -980.2520, -1097.9366, -220.0034, -337.6879, 117.6845
                                      S66x8_2958_33PyridineEthene105_T, -4987.7517, -3354.9258, -4298.9033, -4784.4638, -943.9774, -1429.5379, 485.5605
                                     S66x8_2958_33PyridineEthene105A_T, -1478.7742, -1055.7377, -1300.3057, -1436.4258, -244.5680, -380.6881, 136.1201
                                     S66x8_2958_33PyridineEthene105B_T, -3506.3190, -2301.0913, -2997.8636, -3347.2746, -696.7723, -1046.1833, 349.4110
                                   S66x8_2921_28BenzeneUracilpipi150_T, -8043.2478, -5100.4715, -6801.7640, -7639.4914, -1701.2925, -2539.0199, 837.7274
                                  S66x8_2921_28BenzeneUracilpipi150A_T, -4443.2941, -2674.8021, -3697.2116, -4189.6717, -1022.4094, -1514.8695, 492.4601
                                  S66x8_2921_28BenzeneUracilpipi150B_T, -3598.1292, -2425.4483, -3103.4045, -3448.7146, -677.9562, -1023.2663, 345.3101
                                   S66x8_3086_49BenzenePyridineTS105_T, -7110.4083, -4726.2352, -6104.5853, -6799.6003, -1378.3501, -2073.3651, 695.0151
                                  S66x8_3086_49BenzenePyridineTS105A_T, -3505.6275, -2300.9955, -2997.4234, -3346.6536, -696.4279, -1045.6581, 349.2302
                                  S66x8_3086_49BenzenePyridineTS105B_T, -3600.2434, -2425.6132, -3104.6963, -3450.6246, -679.0831, -1025.0114, 345.9283
                                         S66x8_2802_13PeptideMeOH200_T, -4969.6513, -3297.3912, -4264.1666, -4763.5126, -966.7754, -1466.1214, 499.3460
                                        S66x8_2802_13PeptideMeOH200A_T, -1540.3072, -1026.2790, -1323.4515, -1479.8498, -297.1726, -453.5708, 156.3983
                                        S66x8_2802_13PeptideMeOH200B_T, -3427.9757, -2269.8726, -2939.4010, -3282.4117, -669.5284, -1012.5391, 343.0107
                                S66x8_2982_36NeopentaneNeopentane105_T, -8177.6811, -5904.0972, -7218.5129, -7937.4137, -1314.4156, -2033.3164, 718.9008
                               S66x8_2982_36NeopentaneNeopentane105A_T, -4087.3331, -2952.6515, -3608.6393, -3968.1003, -655.9878, -1015.4488, 359.4610
                               S66x8_2982_36NeopentaneNeopentane105B_T, -4087.3314, -2952.6516, -3608.6384, -3968.1004, -655.9867, -1015.4488, 359.4620
                                          S66x8_2718_03WaterMeNH2105_T, -2521.4886, -1718.9643, -2182.9236, -2426.9784, -463.9594, -708.0142, 244.0548
                                         S66x8_2718_03WaterMeNH2105A_T, -1713.7319, -1214.8723, -1503.2755, -1660.1850, -288.4032, -445.3127, 156.9095
                                         S66x8_2718_03WaterMeNH2105B_T, -800.4339, -499.6669, -673.5478, -761.0192, -173.8809, -261.3522,  87.4714
                                      S66x8_2816_15PeptidePeptide125_T, -6866.7219, -4543.3785, -5886.5614, -6573.2591, -1343.1829, -2029.8806, 686.6977
                                     S66x8_2816_15PeptidePeptide125A_T, -3429.9570, -2269.5945, -2940.4291, -3283.9910, -670.8346, -1014.3965, 343.5619
                                     S66x8_2816_15PeptidePeptide125B_T, -3429.2764, -2269.2545, -2939.8921, -3283.2900, -670.6377, -1014.0355, 343.3978
                                   S66x8_2915_28BenzeneUracilpipi090_T, -8059.8762, -5088.9898, -6806.5335, -7647.5523, -1717.5437, -2558.5625, 841.0188
                                  S66x8_2915_28BenzeneUracilpipi090A_T, -4448.7916, -2675.2429, -3700.5757, -4194.7395, -1025.3329, -1519.4966, 494.1638
                                  S66x8_2915_28BenzeneUracilpipi090B_T, -3603.6694, -2425.7223, -3106.7230, -3453.7766, -681.0007, -1028.0543, 347.0536
                                        S66x8_2948_32UracilEthyne095_T, -5590.2394, -3433.2474, -4680.2584, -5290.5138, -1247.0110, -1857.2664, 610.2554
                                       S66x8_2948_32UracilEthyne095A_T, -1140.5768, -760.1335, -980.0773, -1097.7264, -219.9438, -337.5929, 117.6491
                                       S66x8_2948_32UracilEthyne095B_T, -4445.0777, -2674.8952, -3698.2820, -4191.2979, -1023.3868, -1516.4026, 493.0159
                                   S66x8_3089_49BenzenePyridineTS150_T, -7103.4650, -4726.8665, -6100.8375, -6794.7981, -1373.9710, -2067.9316, 693.9606
                                  S66x8_3089_49BenzenePyridineTS150A_T, -3504.1613, -2300.8700, -2996.5228, -3345.2976, -695.6528, -1044.4276, 348.7748
                                  S66x8_3089_49BenzenePyridineTS150B_T, -3597.9258, -2425.4651, -3103.2940, -3448.5283, -677.8288, -1023.0631, 345.2343
                                      S66x8_2827_17UracilUracilBP090_T, -8911.2720, -5356.1591, -7411.4587, -8396.6857, -2055.2996, -3040.5266, 985.2270
                                     S66x8_2827_17UracilUracilBP090A_T, -4445.6113, -2673.8715, -3698.1586, -4191.7162, -1024.2871, -1517.8447, 493.5576
                                     S66x8_2827_17UracilUracilBP090B_T, -4445.7857, -2673.7303, -3698.1998, -4191.8530, -1024.4695, -1518.1227, 493.6532
                                 S66x8_3156_58PyridinePyridineCHN095_T, -7017.8268, -4601.3898, -5998.3924, -6696.8285, -1397.0026, -2095.4387, 698.4361
                                S66x8_3156_58PyridinePyridineCHN095A_T, -3505.9795, -2300.9543, -2997.6095, -3346.9868, -696.6552, -1046.0324, 349.3773
                                S66x8_3156_58PyridinePyridineCHN095B_T, -3505.9773, -2300.9541, -2997.6081, -3346.9864, -696.6540, -1046.0323, 349.3783
                                            S66x8_2855_20AcOHAcOH110_T, -5037.4203, -3116.2495, -4226.9264, -4776.1868, -1110.6769, -1659.9373, 549.2604
                                           S66x8_2855_20AcOHAcOH110A_T, -2508.8607, -1551.2116, -2104.8525, -2380.0451, -553.6409, -828.8335, 275.1926
                                           S66x8_2855_20AcOHAcOH110B_T, -2508.8585, -1551.2183, -2104.8540, -2380.0456, -553.6357, -828.8273, 275.1916
                                      S66x8_3066_46PeptidePentane200_T, -7506.7698, -5222.1477, -6542.9448, -7244.3150, -1320.7972, -2022.1674, 701.3702
                                     S66x8_3066_46PeptidePentane200A_T, -4078.1244, -2952.4727, -3603.2401, -3961.6159, -650.7674, -1009.1431, 358.3757
                                     S66x8_3066_46PeptidePentane200B_T, -3428.2440, -2269.6258, -2939.4520, -3282.4493, -669.8262, -1012.8235, 342.9973
                                        S66x8_2781_11MeNH2Peptide100_T, -5151.2325, -3486.0824, -4448.7473, -4949.1280, -962.6649, -1463.0455, 500.3806
                                       S66x8_2781_11MeNH2Peptide100A_T, -3430.5741, -2269.9955, -2940.9550, -3284.7851, -670.9595, -1014.7896, 343.8301
                                       S66x8_2781_11MeNH2Peptide100B_T, -1713.9412, -1214.8207, -1503.3748, -1660.3637, -288.5541, -445.5430, 156.9890
                                 S66x8_3157_58PyridinePyridineCHN100_T, -7016.7978, -4602.8221, -5998.4018, -6696.6584, -1395.5797, -2093.8362, 698.2566
                                S66x8_3157_58PyridinePyridineCHN100A_T, -3505.5483, -2300.9265, -2997.3485, -3346.5882, -696.4220, -1045.6617, 349.2397
                                S66x8_3157_58PyridinePyridineCHN100B_T, -3505.5563, -2300.9263, -2997.3530, -3346.5879, -696.4268, -1045.6616, 349.2348
                                       S66x8_3056_45EthynePentane125_T, -5219.2570, -3712.6200, -4583.6445, -5059.3812, -871.0245, -1346.7612, 475.7367
                                      S66x8_3056_45EthynePentane125A_T, -4078.4988, -2952.5031, -3603.4693, -3961.9547, -650.9663, -1009.4516, 358.4853
                                      S66x8_3056_45EthynePentane125B_T, -1139.5004, -760.1748, -979.4724, -1096.7467, -219.2976, -336.5719, 117.2743
                                  S66x8_3034_42UracilCyclopentane200_T, -8212.2576, -5356.8373, -7007.6272, -7838.8904, -1650.7899, -2482.0531, 831.2632
                                 S66x8_3034_42UracilCyclopentane200A_T, -3769.4402, -2682.0659, -3310.7042, -3649.7624, -628.6383, -967.6965, 339.0582
                                 S66x8_3034_42UracilCyclopentane200B_T, -4442.4604, -2674.7476, -3696.7066, -4188.9171, -1021.9590, -1514.1696, 492.2106
                                   S66x8_3095_50BenzeneEthyneCHpi110_T, -4741.5657, -3186.6380, -4085.5806, -4548.3274, -898.9426, -1361.6895, 462.7469
                                  S66x8_3095_50BenzeneEthyneCHpi110A_T, -1139.4830, -760.2374, -979.4888, -1096.7611, -219.2513, -336.5237, 117.2724
                                  S66x8_3095_50BenzeneEthyneCHpi110B_T, -3599.1531, -2425.5653, -3104.0458, -3449.6341, -678.4804, -1024.0688, 345.5884
                                       S66x8_2842_18WaterPyridine200_T, -4304.8353, -2801.7213, -3670.7091, -4106.5547, -868.9878, -1304.8334, 435.8456
                                      S66x8_2842_18WaterPyridine200A_T, -3503.8331, -2300.9590, -2996.3706, -3345.0123, -695.4116, -1044.0532, 348.6417
                                      S66x8_2842_18WaterPyridine200B_T, -799.7632, -499.6278, -673.1436, -760.3782, -173.5157, -260.7503,  87.2346
                                    S66x8_2904_26UracilUracilpipi125_T, -8897.0065, -5351.3740, -7401.1928, -8387.0859, -2049.8188, -3035.7120, 985.8932
                                   S66x8_2904_26UracilUracilpipi125A_T, -4444.8873, -2674.4041, -3697.9647, -4191.0533, -1023.5606, -1516.6491, 493.0886
                                   S66x8_2904_26UracilUracilpipi125B_T, -4444.8705, -2674.4041, -3697.9550, -4191.0532, -1023.5509, -1516.6492, 493.0982
                                           S66x8_2759_08MeOHWater110_T, -2346.5471, -1529.4637, -2001.8400, -2245.6304, -472.3764, -716.1668, 243.7904
                                          S66x8_2759_08MeOHWater110A_T, -800.9969, -500.0633, -674.0406, -761.5894, -173.9772, -261.5261,  87.5488
                                          S66x8_2759_08MeOHWater110B_T, -1540.7039, -1026.1650, -1323.6328, -1480.1399, -297.4678, -453.9750, 156.5071
                                           S66x8_2739_06MeOHMeNH2090_T, -3265.0015, -2242.7186, -2833.7259, -3147.2291, -591.0073, -904.5105, 313.5032
                                          S66x8_2739_06MeOHMeNH2090A_T, -1714.7172, -1214.9070, -1503.8598, -1661.1255, -288.9528, -446.2185, 157.2657
                                          S66x8_2739_06MeOHMeNH2090B_T, -1541.5491, -1025.8596, -1323.9926, -1480.8717, -298.1330, -455.0121, 156.8791
                                    S66x8_3040_43UracilNeopentane125_T, -8533.9498, -5627.5276, -7307.8029, -8159.8107, -1680.2753, -2532.2831, 852.0078
                                   S66x8_3040_43UracilNeopentane125A_T, -4086.5617, -2952.5208, -3608.1382, -3967.3739, -655.6174, -1014.8531, 359.2357
                                   S66x8_3040_43UracilNeopentane125B_T, -4444.5007, -2674.9061, -3697.9530, -4190.7752, -1023.0469, -1515.8691, 492.8222
                                        S66x8_2727_04WaterPeptide110_T, -4238.8734, -2774.7666, -3621.2033, -4051.8940, -846.4367, -1277.1274, 430.6906
                                       S66x8_2727_04WaterPeptide110A_T, -3429.9437, -2269.5321, -2940.3951, -3283.9437, -670.8630, -1014.4116, 343.5486
                                       S66x8_2727_04WaterPeptide110B_T, -800.7777, -499.7875, -673.7975, -761.3594, -174.0099, -261.5718,  87.5619
                                        S66x8_2940_31UracilEthene095_T, -5929.9130, -3727.9561, -5000.9624, -5630.2845, -1273.0063, -1902.3283, 629.3220
                                       S66x8_2940_31UracilEthene095A_T, -1479.3403, -1055.7427, -1300.6350, -1436.9587, -244.8923, -381.2160, 136.3237
                                       S66x8_2940_31UracilEthene095B_T, -4445.9187, -2674.9962, -3698.8108, -4192.0762, -1023.8146, -1517.0800, 493.2654
                                      S66x8_2831_17UracilUracilBP110_T, -8907.3728, -5359.5476, -7410.6341, -8395.8675, -2051.0865, -3036.3199, 985.2334
                                     S66x8_2831_17UracilUracilBP110A_T, -4444.3774, -2673.7963, -3697.4135, -4190.5271, -1023.6172, -1516.7307, 493.1136
                                     S66x8_2831_17UracilUracilBP110B_T, -4444.4357, -2673.6407, -3697.3816, -4190.5936, -1023.7409, -1516.9529, 493.2120
                                        S66x8_2809_14PeptideMeNH2150_T, -5145.2892, -3487.1036, -4445.7422, -4945.5404, -958.6386, -1458.4369, 499.7983
                                       S66x8_2809_14PeptideMeNH2150A_T, -1713.0630, -1214.8338, -1502.8726, -1659.5723, -288.0387, -444.7385, 156.6997
                                       S66x8_2809_14PeptideMeNH2150B_T, -3428.3808, -2269.6317, -2939.5335, -3282.7445, -669.9018, -1013.1128, 343.2110
                                S66x8_2892_25PyridinePyridinepipi095_T, -7023.5081, -4595.0195, -5998.9895, -6699.4589, -1403.9700, -2104.4395, 700.4695
                               S66x8_2892_25PyridinePyridinepipi095A_T, -3508.7081, -2301.1459, -2999.2678, -3349.4566, -698.1219, -1048.3107, 350.1888
                               S66x8_2892_25PyridinePyridinepipi095B_T, -3508.7025, -2301.1433, -2999.2635, -3349.4507, -698.1202, -1048.3074, 350.1872
                                        S66x8_3188_62PentaneAcNH2095_T, -6765.4432, -4687.5954, -5888.8512, -6523.0660, -1201.2558, -1835.4706, 634.2148
                                       S66x8_3188_62PentaneAcNH2095A_T, -2679.2110, -1738.2861, -2282.2583, -2557.5765, -543.9722, -819.2904, 275.3182
                                       S66x8_3188_62PentaneAcNH2095B_T, -4080.3819, -2952.5477, -3604.5769, -3963.6948, -652.0291, -1011.1470, 359.1179
                                         S66x8_3183_61PentaneAcOH110_T, -6593.0210, -4504.6507, -5711.9898, -6345.7283, -1207.3391, -1841.0776, 633.7385
                                        S66x8_3183_61PentaneAcOH110A_T, -2509.7771, -1552.9405, -2106.1117, -2381.0950, -553.1712, -828.1545, 274.9834
                                        S66x8_3183_61PentaneAcOH110B_T, -4079.5034, -2952.5530, -3604.0712, -3962.8988, -651.5182, -1010.3458, 358.8276
                                 S66x8_2907_27BenzenePyridinepipi090_T, -7116.7130, -4714.0180, -6103.0761, -6800.4451, -1389.0580, -2086.4270, 697.3690
                                S66x8_2907_27BenzenePyridinepipi090A_T, -3509.6013, -2301.2248, -2999.8175, -3350.2689, -698.5927, -1049.0441, 350.4514
                                S66x8_2907_27BenzenePyridinepipi090B_T, -3602.8322, -2425.7341, -3106.2439, -3453.0029, -680.5098, -1027.2688, 346.7590
                                      S66x8_2959_33PyridineEthene110_T, -4986.9997, -3355.5117, -4298.7157, -4784.0950, -943.2040, -1428.5832, 485.3792
                                     S66x8_2959_33PyridineEthene110A_T, -1478.5933, -1055.7275, -1300.1968, -1436.2616, -244.4693, -380.5341, 136.0648
                                     S66x8_2959_33PyridineEthene110B_T, -3505.9899, -2301.0688, -2997.6638, -3346.9771, -696.5950, -1045.9083, 349.3133
                                   S66x8_2920_28BenzeneUracilpipi125_T, -8048.5101, -5100.6345, -6804.8751, -7643.4606, -1704.2406, -2542.8261, 838.5855
                                  S66x8_2920_28BenzeneUracilpipi125A_T, -4444.7056, -2674.9216, -3698.0780, -4190.9675, -1023.1563, -1516.0458, 492.8895
                                  S66x8_2920_28BenzeneUracilpipi125B_T, -3599.5339, -2425.5284, -3104.2503, -3450.0003, -678.7219, -1024.4719, 345.7500
                                 S66x8_3010_39BenzeneCyclopentane200_T, -7366.8688, -5107.5057, -6413.7000, -7097.7348, -1306.1943, -1990.2291, 684.0348
                                S66x8_3010_39BenzeneCyclopentane200A_T, -3769.4233, -2682.0431, -3310.6848, -3649.7144, -628.6417, -967.6713, 339.0296
                                S66x8_3010_39BenzeneCyclopentane200B_T, -3597.1658, -2425.4291, -3102.8394, -3447.8393, -677.4103, -1022.4101, 344.9998
                                         S66x8_3182_61PentaneAcOH105_T, -6593.9391, -4504.2509, -5712.3519, -6346.2346, -1208.1010, -1841.9837, 633.8827
                                        S66x8_3182_61PentaneAcOH105A_T, -2510.0765, -1552.9588, -2106.2925, -2381.3782, -553.3337, -828.4194, 275.0857
                                        S66x8_3182_61PentaneAcOH105B_T, -4079.6967, -2952.5574, -3604.1848, -3963.0752, -651.6274, -1010.5178, 358.8904
                                        S66x8_2822_16PeptideWater105_T, -4235.6665, -2772.9512, -3618.5835, -4049.1759, -845.6323, -1276.2247, 430.5924
                                       S66x8_2822_16PeptideWater105A_T, -801.3068, -500.1376, -674.2510, -761.8992, -174.1135, -261.7616,  87.6482
                                       S66x8_2822_16PeptideWater105B_T, -3428.9104, -2269.4558, -2939.7655, -3282.9901, -670.3097, -1013.5343, 343.2246
                                        S66x8_2784_11MeNH2Peptide125_T, -5146.0012, -3486.5804, -4445.9331, -4945.8404, -959.3526, -1459.2599, 499.9073
                                       S66x8_2784_11MeNH2Peptide125A_T, -3429.2041, -2269.9417, -2940.1403, -3283.5010, -670.1986, -1013.5594, 343.3608
                                       S66x8_2784_11MeNH2Peptide125B_T, -1713.1544, -1214.7907, -1502.9072, -1659.6245, -288.1165, -444.8338, 156.7173
                                          S66x8_2721_03WaterMeNH2150_T, -2515.9429, -1717.0081, -2178.8923, -2422.7148, -461.8842, -705.7067, 243.8225
                                         S66x8_2721_03WaterMeNH2150A_T, -1712.9120, -1214.8618, -1502.7971, -1659.4210, -287.9353, -444.5592, 156.6239
                                         S66x8_2721_03WaterMeNH2150B_T, -799.9736, -499.6370, -673.2691, -760.5787, -173.6321, -260.9417,  87.3096
                                         S66x8_2798_13PeptideMeOH105_T, -4978.2049, -3299.6085, -4270.0471, -4770.0925, -970.4386, -1470.4840, 500.0455
                                        S66x8_2798_13PeptideMeOH105A_T, -1542.0858, -1026.3981, -1324.5300, -1481.5306, -298.1319, -455.1325, 157.0006
                                        S66x8_2798_13PeptideMeOH105B_T, -3429.1554, -2269.9629, -2940.1211, -3283.5142, -670.1581, -1013.5513, 343.3932
                                       S66x8_2841_18WaterPyridine150_T, -4307.5572, -2803.1986, -3672.9059, -4108.9489, -869.7073, -1305.7503, 436.0430
                                      S66x8_2841_18WaterPyridine150A_T, -3504.3824, -2301.0203, -2996.7140, -3345.5212, -695.6937, -1044.5009, 348.8072
                                      S66x8_2841_18WaterPyridine150B_T, -799.9858, -499.6450, -673.2795, -760.5887, -173.6345, -260.9437,  87.3092
                                      S66x8_3063_46PeptidePentane110_T, -7516.8964, -5221.2621, -6548.4257, -7251.2773, -1327.1636, -2030.0152, 702.8516
                                     S66x8_3063_46PeptidePentane110A_T, -4080.2352, -2952.5495, -3604.4928, -3963.5501, -651.9433, -1011.0006, 359.0574
                                     S66x8_3063_46PeptidePentane110B_T, -3431.0983, -2269.7991, -2941.1752, -3285.1091, -671.3761, -1015.3100, 343.9339
                                  S66x8_2923_29PyridineUracilpipi090_T, -7967.0254, -4963.6675, -6699.9838, -7544.6213, -1736.3163, -2580.9538, 844.6375
                                 S66x8_2923_29PyridineUracilpipi090A_T, -4448.8412, -2675.1215, -3700.5532, -4194.7397, -1025.4317, -1519.6182, 494.1865
                                 S66x8_2923_29PyridineUracilpipi090B_T, -3510.2835, -2301.1586, -3000.1839, -3350.8903, -699.0254, -1049.7318, 350.7064
                                          S66x8_2788_12MeNH2Water095_T, -2523.2838, -1718.1889, -2183.6344, -2427.8028, -465.4455, -709.6140, 244.1685
                                         S66x8_2788_12MeNH2Water095A_T, -800.8908, -499.7104, -673.8303, -761.4611, -174.1199, -261.7508,  87.6308
                                         S66x8_2788_12MeNH2Water095B_T, -1713.9975, -1214.8846, -1503.4342, -1660.4450, -288.5496, -445.5604, 157.0108
                                           S66x8_2711_02WaterMeOH110_T, -2347.4157, -1529.6516, -2002.4215, -2246.3777, -472.7699, -716.7261, 243.9563
                                          S66x8_2711_02WaterMeOH110A_T, -1541.4242, -1026.2605, -1324.0895, -1480.8829, -297.8290, -454.6223, 156.7934
                                          S66x8_2711_02WaterMeOH110B_T, -800.5084, -499.8681, -673.6758, -761.1108, -173.8077, -261.2427,  87.4350
                            S66x8_2996_38CyclopentaneCyclopentane095_T, -7551.3408, -5359.8189, -6626.7925, -7306.7729, -1266.9736, -1946.9539, 679.9803
                           S66x8_2996_38CyclopentaneCyclopentane095A_T, -3772.6798, -2682.2022, -3312.6346, -3652.7143, -630.4324, -970.5121, 340.0797
                           S66x8_2996_38CyclopentaneCyclopentane095B_T, -3772.6161, -2682.1971, -3312.5956, -3652.7132, -630.3985, -970.5161, 340.1176
                                S66x8_2986_36NeopentaneNeopentane200_T, -8171.7308, -5905.0895, -7215.4915, -7933.4006, -1310.4020, -2028.3110, 717.9091
                               S66x8_2986_36NeopentaneNeopentane200A_T, -4085.7512, -2952.5503, -3607.6820, -3966.6305, -655.1318, -1014.0802, 358.9485
                               S66x8_2986_36NeopentaneNeopentane200B_T, -4085.7457, -2952.5503, -3607.6789, -3966.6306, -655.1286, -1014.0802, 358.9517
                                            S66x8_2857_20AcOHAcOH150_T, -5024.3123, -3110.2053, -4216.7984, -4765.6951, -1106.5931, -1655.4899, 548.8967
                                           S66x8_2857_20AcOHAcOH150A_T, -2507.3393, -1551.1213, -2103.9348, -2378.5967, -552.8135, -827.4754, 274.6619
                                           S66x8_2857_20AcOHAcOH150B_T, -2507.3437, -1551.1281, -2103.9402, -2378.5972, -552.8122, -827.4691, 274.6570
                                S66x8_2985_36NeopentaneNeopentane150_T, -8173.1487, -5905.1081, -7216.3191, -7934.4919, -1311.2110, -2029.3838, 718.1728
                               S66x8_2985_36NeopentaneNeopentane150A_T, -4086.1127, -2952.5807, -3607.9039, -3966.9853, -655.3232, -1014.4046, 359.0814
                               S66x8_2985_36NeopentaneNeopentane150B_T, -4086.1159, -2952.5808, -3607.9058, -3966.9854, -655.3250, -1014.4046, 359.0796
                                 S66x8_2909_27BenzenePyridinepipi100_T, -7115.1257, -4722.2521, -6105.6321, -6801.9965, -1383.3801, -2079.7445, 696.3644
                                S66x8_2909_27BenzenePyridinepipi100A_T, -3508.0951, -2301.1460, -2998.9134, -3348.8968, -697.7675, -1047.7508, 349.9834
                                S66x8_2909_27BenzenePyridinepipi100B_T, -3601.3525, -2425.6669, -3105.3601, -3451.6585, -679.6933, -1025.9916, 346.2984
                                     S66x8_3108_52BenzeneAcOHOHpi095_T, -6116.3925, -3977.8074, -5214.1769, -5834.9916, -1236.3695, -1857.1842, 620.8147
                                    S66x8_3108_52BenzeneAcOHOHpi095A_T, -2509.3827, -1552.9087, -2105.8702, -2380.7733, -552.9616, -827.8646, 274.9031
                                    S66x8_3108_52BenzeneAcOHOHpi095B_T, -3601.0918, -2425.5829, -3105.1740, -3451.3591, -679.5911, -1025.7762, 346.1851
                                  S66x8_3082_48PyridinePyridineTS200_T, -7006.8310, -4601.9058, -5992.2532, -6690.3256, -1390.3474, -2088.4198, 698.0725
                                 S66x8_3082_48PyridinePyridineTS200A_T, -3503.7310, -2300.8119, -2996.2495, -3344.9136, -695.4376, -1044.1017, 348.6641
                                 S66x8_3082_48PyridinePyridineTS200B_T, -3503.8752, -2300.8390, -2996.3443, -3345.0482, -695.5053, -1044.2093, 348.7039
                                S66x8_2983_36NeopentaneNeopentane110_T, -8176.8867, -5904.4651, -7218.2089, -7936.9755, -1313.7437, -2032.5103, 718.7666
                               S66x8_2983_36NeopentaneNeopentane110A_T, -4087.1168, -2952.6422, -3608.5103, -3967.9006, -655.8681, -1015.2584, 359.3903
                               S66x8_2983_36NeopentaneNeopentane110B_T, -4087.1070, -2952.6423, -3608.5047, -3967.9008, -655.8624, -1015.2584, 359.3960
                                      S66x8_2830_17UracilUracilBP105_T, -8909.0115, -5359.6710, -7411.6335, -8396.8706, -2051.9625, -3037.1996, 985.2372
                                     S66x8_2830_17UracilUracilBP105A_T, -4444.6482, -2673.8283, -3697.5836, -4190.7889, -1023.7552, -1516.9605, 493.2053
                                     S66x8_2830_17UracilUracilBP105B_T, -4444.8003, -2673.6931, -3697.6145, -4190.8781, -1023.9213, -1517.1849, 493.2636
                                      S66x8_3100_51EthyneEthyneTS095_T, -2280.4080, -1520.5256, -1959.8326, -2194.0838, -439.3070, -673.5582, 234.2512
                                     S66x8_3100_51EthyneEthyneTS095A_T, -1139.1013, -760.2693, -979.2815, -1096.4409, -219.0122, -336.1716, 117.1593
                                     S66x8_3100_51EthyneEthyneTS095B_T, -1139.6240, -760.1745, -979.5437, -1096.7860, -219.3692, -336.6115, 117.2423
                                       S66x8_3203_64PeptideEthene090_T, -4914.3058, -3322.9241, -4242.9416, -4722.7662, -920.0175, -1399.8421, 479.8246
                                      S66x8_3203_64PeptideEthene090A_T, -1479.2851, -1055.7372, -1300.6009, -1436.9094, -244.8636, -381.1722, 136.3086
                                      S66x8_3203_64PeptideEthene090B_T, -3430.9896, -2269.8714, -2941.1428, -3285.0283, -671.2715, -1015.1570, 343.8855
                                      S66x8_3168_59EthyneWaterCHO125_T, -1941.0302, -1261.9430, -1654.5403, -1858.7322, -392.5973, -596.7892, 204.1919
                                     S66x8_3168_59EthyneWaterCHO125A_T, -800.3156, -500.0979, -673.6613, -760.9600, -173.5634, -260.8621,  87.2987
                                     S66x8_3168_59EthyneWaterCHO125B_T, -1138.6599, -760.0818, -978.9473, -1095.9815, -218.8655, -335.8997, 117.0343
                                      S66x8_2828_17UracilUracilBP095_T, -8911.1567, -5358.2157, -7412.2597, -8397.5257, -2054.0440, -3039.3100, 985.2660
                                     S66x8_2828_17UracilUracilBP095A_T, -4445.2586, -2673.8548, -3697.9476, -4191.3703, -1024.0928, -1517.5155, 493.4227
                                     S66x8_2828_17UracilUracilBP095B_T, -4445.4152, -2673.7135, -3697.9786, -4191.4869, -1024.2651, -1517.7734, 493.5083
                                         S66x8_2882_23AcNH2Uracil200_T, -7121.7258, -4414.7287, -5979.7114, -6746.1189, -1564.9827, -2331.3902, 766.4075
                                        S66x8_2882_23AcNH2Uracil200A_T, -4441.9360, -2673.1969, -3695.7492, -4188.1645, -1022.5523, -1514.9676, 492.4153
                                        S66x8_2882_23AcNH2Uracil200B_T, -2675.0370, -1736.7610, -2279.2018, -2553.4303, -542.4408, -816.6693, 274.2285
                                         S66x8_3196_63BenzeneAcOH095_T, -6117.0413, -3975.5460, -5213.5980, -5834.8552, -1238.0520, -1859.3092, 621.2573
                                        S66x8_3196_63BenzeneAcOH095A_T, -2510.1122, -1552.8369, -2106.2617, -2381.3700, -553.4248, -828.5331, 275.1083
                                        S66x8_3196_63BenzeneAcOH095B_T, -3601.5880, -2425.6782, -3105.5011, -3451.8480, -679.8229, -1026.1698, 346.3469
                                   S66x8_3087_49BenzenePyridineTS110_T, -7109.2545, -4726.7101, -6104.1186, -6798.9764, -1377.4085, -2072.2662, 694.8578
                                  S66x8_3087_49BenzenePyridineTS110A_T, -3505.3826, -2300.9751, -2997.2732, -3346.4207, -696.2981, -1045.4456, 349.1475
                                  S66x8_3087_49BenzenePyridineTS110B_T, -3599.8404, -2425.5911, -3104.4540, -3450.2628, -678.8629, -1024.6717, 345.8088
                                    S66x8_3126_54BenzeneWaterOHpi105_T, -4403.3818, -2926.5419, -3780.3400, -4213.2406, -853.7981, -1286.6988, 432.9007
                                   S66x8_3126_54BenzeneWaterOHpi105A_T, -800.5361, -499.8868, -673.6997, -761.1340, -173.8129, -261.2472,  87.4343
                                   S66x8_3126_54BenzeneWaterOHpi105B_T, -3599.2750, -2425.5538, -3104.1114, -3449.7459, -678.5576, -1024.1922, 345.6346
                                       S66x8_3024_41UracilPentane125_T, -8527.8154, -5627.3406, -7304.1776, -8155.8124, -1676.8370, -2528.4719, 851.6348
                                      S66x8_3024_41UracilPentane125A_T, -4079.2048, -2952.5247, -3603.8866, -3962.6141, -651.3619, -1010.0894, 358.7275
                                      S66x8_3024_41UracilPentane125B_T, -4445.0192, -2674.9585, -3698.2748, -4191.2713, -1023.3163, -1516.3128, 492.9965
                                         S66x8_2876_23AcNH2Uracil095_T, -7145.0853, -4423.4742, -5996.9056, -6764.0150, -1573.4314, -2340.5407, 767.1093
                                        S66x8_2876_23AcNH2Uracil095A_T, -4444.9231, -2673.4160, -3697.5685, -4190.9983, -1024.1525, -1517.5822, 493.4297
                                        S66x8_2876_23AcNH2Uracil095B_T, -2678.1570, -1736.9213, -2281.0732, -2556.3997, -544.1519, -819.4784, 275.3265
                                    S66x8_3042_43UracilNeopentane200_T, -8528.3619, -5627.2507, -7304.4556, -8155.5732, -1677.2049, -2528.3226, 851.1177
                                   S66x8_3042_43UracilNeopentane200A_T, -4085.6563, -2952.4724, -3607.5943, -3966.5334, -655.1219, -1014.0610, 358.9391
                                   S66x8_3042_43UracilNeopentane200B_T, -4442.3765, -2674.7213, -3696.6469, -4188.8287, -1021.9257, -1514.1074, 492.1817
                                   S66x8_3096_50BenzeneEthyneCHpi125_T, -4739.5477, -3186.6571, -4084.4220, -4546.8356, -897.7649, -1360.1786, 462.4137
                                  S66x8_3096_50BenzeneEthyneCHpi125A_T, -1139.0648, -760.1804, -979.2229, -1096.3659, -219.0426, -336.1855, 117.1430
                                  S66x8_3096_50BenzeneEthyneCHpi125B_T, -3598.4073, -2425.5110, -3103.5917, -3448.9649, -678.0807, -1023.4538, 345.3732
                                      S66x8_2968_34PentanePentane125_T, -8162.8985, -5904.7060, -7210.2235, -7927.9385, -1305.5175, -2023.2325, 717.7150
                                     S66x8_2968_34PentanePentane125A_T, -4079.6896, -2952.6049, -3604.2007, -3963.0757, -651.5958, -1010.4707, 358.8749
                                     S66x8_2968_34PentanePentane125B_T, -4079.6986, -2952.6044, -3604.2057, -3963.0757, -651.6014, -1010.4713, 358.8700
                                       S66x8_3222_66MeNH2Pyridine105_T, -5225.4393, -3516.0102, -4504.2739, -5010.5694, -988.2637, -1494.5592, 506.2955
                                      S66x8_3222_66MeNH2Pyridine105A_T, -3506.8315, -2301.1238, -2998.1736, -3347.7459, -697.0497, -1046.6221, 349.5724
                                      S66x8_3222_66MeNH2Pyridine105B_T, -1713.5882, -1214.8407, -1503.1791, -1660.0330, -288.3384, -445.1923, 156.8539
                                 S66x8_2908_27BenzenePyridinepipi095_T, -7115.4217, -4719.2084, -6104.5192, -6801.8886, -1385.3109, -2082.6802, 697.3694
                                S66x8_2908_27BenzenePyridinepipi095A_T, -3508.7888, -2301.1831, -2999.3301, -3349.5316, -698.1470, -1048.3486, 350.2015
                                S66x8_2908_27BenzenePyridinepipi095B_T, -3602.0374, -2425.6989, -3105.7696, -3452.2809, -680.0707, -1026.5821, 346.5113
                                      S66x8_3176_60EthyneAcOHOHpi125_T, -3650.4801, -2315.1019, -3087.1174, -3478.5279, -772.0155, -1163.4261, 391.4105
                                     S66x8_3176_60EthyneAcOHOHpi125A_T, -2507.8325, -1552.7746, -2104.9175, -2379.3128, -552.1428, -826.5382, 274.3954
                                     S66x8_3176_60EthyneAcOHOHpi125B_T, -1139.2881, -759.9992, -979.2756, -1096.5240, -219.2764, -336.5249, 117.2484
                                   S66x8_2917_28BenzeneUracilpipi100_T, -8057.6349, -5096.8971, -6808.5736, -7648.6721, -1711.6765, -2551.7749, 840.0984
                                  S66x8_2917_28BenzeneUracilpipi100A_T, -4447.2705, -2675.1266, -3699.6473, -4193.3218, -1024.5207, -1518.1952, 493.6745
                                  S66x8_2917_28BenzeneUracilpipi100B_T, -3602.1270, -2425.6557, -3105.8032, -3452.3464, -680.1475, -1026.6907, 346.5432
                                          S66x8_2789_12MeNH2Water100_T, -2522.8454, -1718.7363, -2183.6119, -2427.7502, -464.8756, -709.0139, 244.1383
                                         S66x8_2789_12MeNH2Water100A_T, -800.7794, -499.7033, -673.7629, -761.3523, -174.0596, -261.6490,  87.5894
                                         S66x8_2789_12MeNH2Water100B_T, -1713.8261, -1214.8820, -1503.3341, -1660.2822, -288.4521, -445.4002, 156.9481
                                       S66x8_3047_44EthenePentane110_T, -5560.5398, -4007.6266, -4905.4046, -5400.1841, -897.7780, -1392.5576, 494.7796
                                      S66x8_3047_44EthenePentane110A_T, -4079.2443, -2952.5705, -3603.9288, -3962.6509, -651.3583, -1010.0805, 358.7222
                                      S66x8_3047_44EthenePentane110B_T, -1478.7810, -1055.7580, -1300.3182, -1436.4380, -244.5602, -380.6800, 136.1198
                                         S66x8_2879_23AcNH2Uracil110_T, -7141.5749, -4424.7694, -5995.4226, -6762.4806, -1570.6532, -2337.7112, 767.0580
                                        S66x8_2879_23AcNH2Uracil110A_T, -4444.0598, -2673.3531, -3697.0429, -4190.2052, -1023.6898, -1516.8520, 493.1622
                                        S66x8_2879_23AcNH2Uracil110B_T, -2677.2767, -1736.8763, -2280.5453, -2555.5502, -543.6690, -818.6739, 275.0049
                                         S66x8_2749_07MeOHPeptide100_T, -4981.6034, -3300.4403, -4272.3627, -4772.4152, -971.9224, -1471.9749, 500.0525
                                        S66x8_2749_07MeOHPeptide100A_T, -3430.4255, -2269.9067, -2940.8317, -3284.6482, -670.9249, -1014.7415, 343.8166
                                        S66x8_2749_07MeOHPeptide100B_T, -1541.6406, -1025.9226, -1324.0721, -1480.9549, -298.1494, -455.0322, 156.8828
                                           S66x8_2742_06MeOHMeNH2105_T, -3263.6582, -2244.8409, -2833.8447, -3147.2351, -589.0037, -902.3941, 313.3904
                                          S66x8_2742_06MeOHMeNH2105A_T, -1714.0768, -1214.8927, -1503.4835, -1660.5128, -288.5908, -445.6201, 157.0293
                                          S66x8_2742_06MeOHMeNH2105B_T, -1541.1738, -1025.8374, -1323.7662, -1480.5155, -297.9288, -454.6782, 156.7493
                                      S66x8_3166_59EthyneWaterCHO105_T, -1942.4865, -1262.3208, -1655.5416, -1859.8122, -393.2208, -597.4914, 204.2706
                                     S66x8_3166_59EthyneWaterCHO105A_T, -800.6526, -500.1169, -673.8641, -761.2820, -173.7472, -261.1651,  87.4179
                                     S66x8_3166_59EthyneWaterCHO105B_T, -1138.8629, -760.1162, -979.0791, -1096.1797, -218.9629, -336.0634, 117.1005
                                        S66x8_2807_14PeptideMeNH2110_T, -5151.2320, -3488.3051, -4449.6847, -4949.8787, -961.3796, -1461.5736, 500.1939
                                       S66x8_2807_14PeptideMeNH2110A_T, -1713.9754, -1214.8557, -1503.4093, -1660.4264, -288.5536, -445.5706, 157.0171
                                       S66x8_2807_14PeptideMeNH2110B_T, -3429.1419, -2269.7062, -2940.0050, -3283.4577, -670.2988, -1013.7515, 343.4527


==> anc/text_files/absolute_energies/sosex_lambda_results.txt <==
                                                    32_Uracil-Ethyne_Q, -5522.1049, -3185.6207, -4536.4007, -5328.0771, -1350.7799, -2142.4564, 791.6764
                                                 32_Uracil-EthyneAcp_Q, -1126.7113, -711.4552, -951.5252, -1106.6320, -240.0700, -395.1768, 155.1068
                                                 32_Uracil-EthyneBcp_Q, -4389.3388, -2474.7042, -3581.6023, -4218.4720, -1106.8981, -1743.7678, 636.8697
                                                  34_Pentane-Pentane_Q, -8076.7973, -5645.4214, -7051.0606, -7954.1436, -1405.6392, -2308.7222, 903.0830
                                               34_Pentane-PentaneAcp_Q, -4034.3256, -2824.6628, -3523.9991, -3975.6181, -699.3363, -1150.9553, 451.6190
                                               34_Pentane-PentaneBcp_Q, -4034.3236, -2824.6622, -3523.9977, -3975.6180, -699.3355, -1150.9558, 451.6203
                                                      12_MeNH2-Water_Q, -2493.5282, -1637.7975, -2132.5168, -2438.3011, -494.7193, -800.5036, 305.7843
                                                   12_MeNH2-WaterAcp_Q, -789.7458, -473.4407, -656.3046, -764.2229, -182.8639, -290.7821, 107.9183
                                                   12_MeNH2-WaterBcp_Q, -1694.7458, -1160.4495, -1469.3395, -1667.6877, -308.8901, -507.2382, 198.3481
                                                      22_AcOH-Uracil_Q, -6889.9373, -3939.3053, -5645.1394, -6629.0499, -1705.8341, -2689.7446, 983.9105
                                                   22_AcOH-UracilAcp_Q, -4389.8217, -2473.4873, -3581.3681, -4218.8594, -1107.8809, -1745.3722, 637.4913
                                                   22_AcOH-UracilBcp_Q, -2475.5627, -1451.4566, -2043.5179, -2392.0295, -592.0614, -940.5729, 348.5115
                                                       08_MeOH-Water_Q, -2317.7430, -1451.6653, -1952.3665, -2255.2833, -500.7011, -803.6180, 302.9168
                                                    08_MeOH-WaterAcp_Q, -790.5802, -473.8247, -656.9490, -765.0646, -183.1243, -291.2399, 108.1156
                                                    08_MeOH-WaterBcp_Q, -1521.0920, -974.8044, -1290.6269, -1485.9306, -315.8226, -511.1263, 195.3037
                                                  65_Pyridine-Ethyne_Q, -4599.9595, -2865.8541, -3868.3838, -4478.3360, -1002.5297, -1612.4818, 609.9521
                                               65_Pyridine-EthyneAcp_Q, -1126.1784, -711.3113, -951.1564, -1106.0936, -239.8451, -394.7823, 154.9372
                                               65_Pyridine-EthyneBcp_Q, -3468.4257, -2152.2934, -2913.1824, -3368.5716, -760.8890, -1216.2782, 455.3892
                                               52_Benzene-AcOH_OH-pi_Q, -6046.8629, -3732.7263, -5070.5865, -5868.2360, -1337.8602, -2135.5097, 797.6495
                                            52_Benzene-AcOH_OH-piAcp_Q, -2475.5442, -1453.1144, -2044.2066, -2392.1262, -591.0922, -939.0118, 347.9196
                                            52_Benzene-AcOH_OH-piBcp_Q, -3563.4276, -2279.0971, -3021.6007, -3471.4204, -742.5036, -1192.3234, 449.8198
                                                       02_Water-MeOH_Q, -2318.6373, -1451.7349, -1952.9128, -2256.0665, -501.1780, -804.3317, 303.1537
                                                    02_Water-MeOHAcp_Q, -1521.7115, -974.8672, -1291.0115, -1486.6806, -316.1443, -511.8134, 195.6691
                                                    02_Water-MeOHBcp_Q, -789.8514, -473.6474, -656.4529, -764.3155, -182.8054, -290.6681, 107.8627
                                                    11_MeNH2-Peptide_Q, -5090.5211, -3303.1929, -4336.4920, -4971.2413, -1033.2991, -1668.0485, 634.7493
                                                 11_MeNH2-PeptideAcp_Q, -3388.2595, -2141.8419, -2862.4271, -3299.5693, -720.5851, -1157.7273, 437.1422
                                                 11_MeNH2-PeptideBcp_Q, -1694.3303, -1160.3421, -1469.0540, -1667.2053, -308.7119, -506.8632, 198.1512
                                            57_Benzene-Peptide_NH-pi_Q, -6960.6322, -4420.0707, -5888.8328, -6775.5210, -1468.7622, -2355.4504, 886.6882
                                         57_Benzene-Peptide_NH-piAcp_Q, -3387.6904, -2141.5593, -2861.9788, -3298.7937, -720.4196, -1157.2344, 436.8149
                                         57_Benzene-Peptide_NH-piBcp_Q, -3563.9330, -2279.1140, -3021.9000, -3471.9358, -742.7860, -1192.8219, 450.0359
                                                   18_Water-Pyridine_Q, -4267.4579, -2629.6580, -3576.5111, -4139.7343, -946.8531, -1510.0764, 563.2233
                                                18_Water-PyridineAcp_Q, -3468.9749, -2152.3141, -2913.5086, -3369.0882, -761.1945, -1216.7741, 455.5796
                                                18_Water-PyridineBcp_Q, -789.7600, -473.4728, -656.3264, -764.2315, -182.8535, -290.7587, 107.9051
                                                   44_Ethene-Pentane_Q, -5499.5626, -3828.1629, -4794.4408, -5420.0171, -966.2780, -1591.8543, 625.5763
                                                44_Ethene-PentaneAcp_Q, -4033.6350, -2824.6796, -3523.6069, -3974.9253, -698.9273, -1150.2458, 451.3184
                                                44_Ethene-PentaneBcp_Q, -1461.9217, -1005.5808, -1269.4029, -1443.8250, -263.8220, -438.2441, 174.4221
                                                     07_MeOH-Peptide_Q, -4920.4108, -3120.7361, -4161.1730, -4793.0931, -1040.4369, -1672.3570, 631.9201
                                                  07_MeOH-PeptideAcp_Q, -3388.3390, -2141.7224, -2862.4226, -3299.6228, -720.7003, -1157.9004, 437.2002
                                                  07_MeOH-PeptideBcp_Q, -1521.1812, -974.5272, -1290.5616, -1486.0156, -316.0344, -511.4884, 195.4541
                                                      03_Water-MeNH2_Q, -2492.9167, -1637.9429, -2132.2246, -2437.9851, -494.2817, -800.0422, 305.7605
                                                   03_Water-MeNH2Acp_Q, -1694.8139, -1160.4667, -1469.3862, -1667.7384, -308.9195, -507.2717, 198.3523
                                                   03_Water-MeNH2Bcp_Q, -789.7005, -473.4614, -656.2872, -764.1716, -182.8257, -290.7102, 107.8845
                                              42_Uracil-Cyclopentane_Q, -8132.1304, -5027.1693, -6822.2249, -7890.7246, -1795.0556, -2863.5553, 1068.4997
                                           42_Uracil-CyclopentaneAcp_Q, -3732.1714, -2555.9498, -3235.9529, -3666.9406, -680.0031, -1110.9907, 430.9876
                                           42_Uracil-CyclopentaneBcp_Q, -4391.4754, -2474.8022, -3582.8789, -4220.6328, -1108.0767, -1745.8306, 637.7539
                                                    04_Water-Peptide_Q, -4188.8427, -2620.1043, -3527.0312, -4071.5287, -906.9269, -1451.4244, 544.4976
                                                 04_Water-PeptideAcp_Q, -3388.4796, -2141.3927, -2862.3648, -3299.4846, -720.9721, -1158.0918, 437.1197
                                                 04_Water-PeptideBcp_Q, -789.8629, -473.5182, -656.4050, -764.3417, -182.8868, -290.8236, 107.9368
                                                    62_Pentane-AcNH2_Q, -6685.6796, -4457.2775, -5745.5725, -6547.2566, -1288.2950, -2089.9791, 801.6842
                                                 62_Pentane-AcNH2Acp_Q, -2645.3225, -1635.3119, -2219.2243, -2569.8110, -583.9124, -934.4991, 350.5867
                                                 62_Pentane-AcNH2Bcp_Q, -4033.7507, -2824.6116, -3523.6452, -3975.0541, -699.0335, -1150.4424, 451.4089
                                                      21_AcNH2-AcNH2_Q, -5309.9723, -3279.4805, -4453.3586, -5153.5865, -1173.8781, -1874.1060, 700.2280
                                                   21_AcNH2-AcNH2Acp_Q, -2644.7868, -1634.1407, -2218.4205, -2569.1433, -584.2798, -935.0026, 350.7228
                                                   21_AcNH2-AcNH2Bcp_Q, -2644.7957, -1634.1363, -2218.4238, -2569.1401, -584.2875, -935.0038, 350.7163
                                                    31_Uracil-Ethene_Q, -5857.7441, -3478.7482, -4854.1052, -5665.3158, -1375.3570, -2186.5676, 811.2106
                                                 31_Uracil-EtheneAcp_Q, -1461.7045, -1005.5239, -1269.2533, -1443.6124, -263.7294, -438.0885, 174.3591
                                                 31_Uracil-EtheneBcp_Q, -4390.0227, -2474.7742, -3582.0272, -4219.1224, -1107.2530, -1744.3482, 637.0952
                                           27_Benzene-Pyridine_pi-pi_Q, -7039.0840, -4427.8021, -5937.4495, -6842.8585, -1509.6473, -2415.0563, 905.4090
                                        27_Benzene-Pyridine_pi-piAcp_Q, -3468.8801, -2152.1934, -2913.4029, -3369.0171, -761.2095, -1216.8237, 455.6142
                                        27_Benzene-Pyridine_pi-piBcp_Q, -3563.3357, -2279.1473, -3021.5687, -3471.3354, -742.4214, -1192.1882, 449.7668
                                                     63_Benzene-AcOH_Q, -6045.7204, -3730.8329, -5069.1273, -5866.6477, -1338.2943, -2135.8147, 797.5204
                                                  63_Benzene-AcOHAcp_Q, -2475.2601, -1453.0264, -2044.0052, -2391.8254, -590.9789, -938.7990, 347.8202
                                                  63_Benzene-AcOHBcp_Q, -3563.4982, -2279.1563, -3021.6665, -3471.4837, -742.5101, -1192.3273, 449.8172
                                                59_Ethyne-Water_CH-O_Q, -1919.6469, -1187.3066, -1610.6909, -1872.9376, -423.3842, -685.6309, 262.2467
                                             59_Ethyne-Water_CH-OAcp_Q, -789.9076, -473.8297, -656.5622, -764.3600, -182.7325, -290.5303, 107.7977
                                             59_Ethyne-Water_CH-OBcp_Q, -1126.1575, -711.4537, -951.2043, -1106.0535, -239.7507, -394.5998, 154.8491
                                                     61_Pentane-AcOH_Q, -6515.7047, -4275.3281, -5570.5459, -6369.9791, -1295.2177, -2094.6510, 799.4333
                                                  61_Pentane-AcOHAcp_Q, -2476.2337, -1453.1670, -2044.6274, -2392.8441, -591.4604, -939.6771, 348.2167
                                                  61_Pentane-AcOHBcp_Q, -4033.7445, -2824.6489, -3523.6573, -3975.0631, -699.0084, -1150.4142, 451.4058
                                                 17_Uracil-Uracil_BP_Q, -8802.1209, -4958.8909, -7180.7582, -8453.7263, -2221.8673, -3494.8354, 1272.9681
                                              17_Uracil-Uracil_BPAcp_Q, -4389.9760, -2473.6725, -3581.5354, -4219.0065, -1107.8629, -1745.3340, 637.4711
                                              17_Uracil-Uracil_BPBcp_Q, -4389.9800, -2473.4982, -3581.4642, -4219.0176, -1107.9660, -1745.5194, 637.5534
                                             50_Benzene-Ethyne_CH-pi_Q, -4694.0640, -2990.8195, -3975.5077, -4579.8133, -984.6882, -1588.9938, 604.3056
                                          50_Benzene-Ethyne_CH-piAcp_Q, -1126.5085, -711.4874, -951.4215, -1106.4160, -239.9341, -394.9286, 154.9945
                                          50_Benzene-Ethyne_CH-piBcp_Q, -3563.0574, -2279.1417, -3021.4055, -3471.0159, -742.2638, -1191.8743, 449.6105
                                            24_Benzene-Benzene_pi-pi_Q, -7132.5255, -4554.4449, -6044.8978, -6944.4125, -1490.4528, -2389.9676, 899.5148
                                         24_Benzene-Benzene_pi-piAcp_Q, -3563.2476, -2279.1614, -3021.5237, -3471.2429, -742.3624, -1192.0815, 449.7191
                                         24_Benzene-Benzene_pi-piBcp_Q, -3563.2497, -2279.1615, -3021.5250, -3471.2432, -742.3635, -1192.0816, 449.7182
                                                43_Uracil-Neopentane_Q, -8439.5101, -5297.0857, -7113.7998, -8202.9592, -1816.7141, -2905.8735, 1089.1594
                                             43_Uracil-NeopentaneAcp_Q, -4041.6100, -2824.7093, -3528.2300, -3980.1445, -703.5207, -1155.4352, 451.9144
                                             43_Uracil-NeopentaneBcp_Q, -4390.7337, -2474.7699, -3582.4364, -4219.8726, -1107.6665, -1745.1027, 637.4361
                                                    14_Peptide-MeNH2_Q, -5092.1389, -3304.9186, -4338.1553, -4973.0010, -1033.2368, -1668.0825, 634.8457
                                                 14_Peptide-MeNH2Acp_Q, -1694.8497, -1160.3944, -1469.3764, -1667.7952, -308.9819, -507.4007, 198.4188
                                                 14_Peptide-MeNH2Bcp_Q, -3387.3969, -2141.5959, -2861.8246, -3298.7132, -720.2287, -1157.1173, 436.8886
                                                     13_Peptide-MeOH_Q, -4917.9760, -3119.5782, -4159.2770, -4791.4942, -1039.6987, -1671.9159, 632.2172
                                                  13_Peptide-MeOHAcp_Q, -1522.1383, -974.9247, -1291.2826, -1487.1218, -316.3578, -512.1971, 195.8393
                                                  13_Peptide-MeOHBcp_Q, -3387.5540, -2141.8684, -2862.0304, -3298.8741, -720.1620, -1157.0057, 436.8437
                                            29_Pyridine-Uracil_pi-pi_Q, -7871.4794, -4624.4961, -6501.6583, -7594.5436, -1877.1622, -2970.0475, 1092.8852
                                         29_Pyridine-Uracil_pi-piAcp_Q, -4390.2953, -2474.6404, -3582.1284, -4219.3916, -1107.4880, -1744.7511, 637.2632
                                         29_Pyridine-Uracil_pi-piBcp_Q, -3469.0932, -2152.0720, -2913.4749, -3369.2864, -761.4029, -1217.2144, 455.8115
                                            36_Neopentane-Neopentane_Q, -8086.2075, -5647.4570, -7057.3596, -7960.6939, -1409.9026, -2313.2368, 903.3342
                                         36_Neopentane-NeopentaneAcp_Q, -4041.6964, -2824.7752, -3528.3078, -3980.2250, -703.5325, -1155.4498, 451.9172
                                         36_Neopentane-NeopentaneBcp_Q, -4041.6956, -2824.7752, -3528.3073, -3980.2249, -703.5321, -1155.4497, 451.9176
                                                   64_Peptide-Ethene_Q, -4854.9860, -3146.3842, -4134.1696, -4745.2631, -987.7854, -1598.8788, 611.0934
                                                64_Peptide-EtheneAcp_Q, -1461.8899, -1005.5273, -1269.3619, -1443.7983, -263.8346, -438.2710, 174.4363
                                                64_Peptide-EtheneBcp_Q, -3388.0140, -2141.6353, -2862.1980, -3299.1533, -720.5627, -1157.5181, 436.9554
                                                    16_Peptide-Water_Q, -4184.3808, -2618.3920, -3523.7293, -4068.0671, -905.3373, -1449.6752, 544.3379
                                                 16_Peptide-WaterAcp_Q, -790.4366, -473.8383, -656.8717, -764.8608, -183.0334, -291.0225, 107.9891
                                                 16_Peptide-WaterBcp_Q, -3387.2957, -2141.3833, -2861.6764, -3298.3053, -720.2931, -1156.9220, 436.6289
                                          37_Cyclopentane-Neopentane_Q, -7779.3263, -5378.1010, -6766.3094, -7649.0562, -1388.2084, -2270.9552, 882.7468
                                       37_Cyclopentane-NeopentaneAcp_Q, -4041.5252, -2824.7619, -3528.2032, -3980.0432, -703.4413, -1155.2812, 451.8400
                                       37_Cyclopentane-NeopentaneBcp_Q, -3732.6391, -2556.0780, -3236.2774, -3667.3790, -680.1994, -1111.3010, 431.1016
                                        38_Cyclopentane-Cyclopentane_Q, -7471.4662, -5108.8912, -6474.7549, -7336.7293, -1365.8637, -2227.8381, 861.9744
                                     38_Cyclopentane-CyclopentaneAcp_Q, -3732.7120, -2555.9817, -3236.2789, -3667.4370, -680.2972, -1111.4553, 431.1580
                                     38_Cyclopentane-CyclopentaneBcp_Q, -3732.7125, -2555.9764, -3236.2769, -3667.4363, -680.3005, -1111.4599, 431.1593
                                                     23_AcNH2-Uracil_Q, -7058.8694, -4121.4995, -5819.6665, -6806.1515, -1698.1670, -2684.6520, 986.4851
                                                  23_AcNH2-UracilAcp_Q, -4389.3316, -2473.2333, -3580.9776, -4218.3981, -1107.7443, -1745.1648, 637.4205
                                                  23_AcNH2-UracilBcp_Q, -2644.6824, -1634.0376, -2218.3166, -2568.9880, -584.2791, -934.9504, 350.6713
                                                    19_MeOH-Pyridine_Q, -4999.8483, -3130.3811, -4211.1668, -4861.8039, -1080.7858, -1731.4228, 650.6371
                                                 19_MeOH-PyridineAcp_Q, -3469.2326, -2152.3202, -2913.6602, -3369.3243, -761.3399, -1217.0041, 455.6641
                                                 19_MeOH-PyridineBcp_Q, -1521.0063, -974.4394, -1290.4234, -1485.8228, -315.9840, -511.3834, 195.3994
                                                60_Ethyne-AcOH_OH-pi_Q, -3609.2321, -2166.6507, -3000.6431, -3503.2132, -833.9924, -1336.5625, 502.5702
                                             60_Ethyne-AcOH_OH-piAcp_Q, -2475.3032, -1453.0898, -2044.0569, -2391.8842, -590.9671, -938.7944, 347.8273
                                             60_Ethyne-AcOH_OH-piBcp_Q, -1126.8005, -711.3779, -951.5441, -1106.7239, -240.1662, -395.3460, 155.1798
                                              54_Benzene-Water_OH-pi_Q, -4357.8020, -2753.4681, -3680.9736, -4238.2604, -927.5055, -1484.7922, 557.2867
                                           54_Benzene-Water_OH-piAcp_Q, -790.0079, -473.6973, -656.5644, -764.4677, -182.8671, -290.7704, 107.9033
                                           54_Benzene-Water_OH-piBcp_Q, -3563.1411, -2279.1476, -3021.4564, -3471.1144, -742.3087, -1191.9668, 449.6581
                                              49_Benzene-Pyridine_TS_Q, -7037.5418, -4430.2978, -5937.6107, -6842.5640, -1507.3130, -2412.2662, 904.9532
                                           49_Benzene-Pyridine_TSAcp_Q, -3468.4569, -2152.1724, -2913.1494, -3368.5880, -760.9770, -1216.4157, 455.4387
                                           49_Benzene-Pyridine_TSBcp_Q, -3563.3429, -2279.1439, -3021.5714, -3471.3262, -742.4276, -1192.1823, 449.7547
                                                        20_AcOH-AcOH_Q, -4975.1557, -2916.8044, -4106.7888, -4801.9139, -1189.9843, -1885.1095, 695.1251
                                                     20_AcOH-AcOHAcp_Q, -2475.6270, -1451.4379, -2043.5472, -2392.0783, -592.1094, -940.6404, 348.5311
                                                     20_AcOH-AcOHBcp_Q, -2475.6263, -1451.4447, -2043.5497, -2392.0790, -592.1049, -940.6343, 348.5294
                                               55_Benzene-MeOH_OH-pi_Q, -5091.7276, -3253.7423, -4316.3275, -4961.3714, -1062.5852, -1707.6291, 645.0439
                                            55_Benzene-MeOH_OH-piAcp_Q, -1521.3914, -974.9123, -1290.8455, -1486.2603, -315.9332, -511.3480, 195.4148
                                            55_Benzene-MeOH_OH-piBcp_Q, -3563.6772, -2279.1429, -3021.7643, -3471.6623, -742.6214, -1192.5194, 449.8980
                                              53_Benzene-AcNH2_NH-pi_Q, -6214.4004, -3914.9643, -5244.3258, -6043.9136, -1329.3615, -2128.9493, 799.5879
                                           53_Benzene-AcNH2_NH-piAcp_Q, -2644.4784, -1635.2197, -2218.6974, -2568.9696, -583.4776, -933.7499, 350.2723
                                           53_Benzene-AcNH2_NH-piBcp_Q, -3563.4524, -2279.1581, -3021.6407, -3471.4238, -742.4827, -1192.2658, 449.7831
                                           58_Pyridine-Pyridine_CH-N_Q, -6943.2014, -4305.0854, -5830.2463, -6740.9712, -1525.1608, -2435.8857, 910.7249
                                        58_Pyridine-Pyridine_CH-NAcp_Q, -3468.4031, -2152.1477, -2913.1079, -3368.5653, -760.9602, -1216.4176, 455.4574
                                        58_Pyridine-Pyridine_CH-NBcp_Q, -3468.4023, -2152.1475, -2913.1073, -3368.5649, -760.9598, -1216.4174, 455.4576
                                                   41_Uracil-Pentane_Q, -8435.1389, -5295.4320, -7110.5751, -8199.6324, -1815.1431, -2904.2004, 1089.0573
                                                41_Uracil-PentaneAcp_Q, -4033.8970, -2824.5983, -3523.7241, -3975.2132, -699.1258, -1150.6149, 451.4891
                                                41_Uracil-PentaneBcp_Q, -4391.8130, -2474.7735, -3583.0619, -4220.9705, -1108.2884, -1746.1969, 637.9085
                                                       06_MeOH-MeNH2_Q, -3225.6308, -2138.4595, -2766.9804, -3160.2199, -628.5209, -1021.7603, 393.2394
                                                    06_MeOH-MeNH2Acp_Q, -1694.8383, -1160.4450, -1469.3911, -1667.7754, -308.9462, -507.3304, 198.3842
                                                    06_MeOH-MeNH2Bcp_Q, -1520.9472, -974.4220, -1290.3819, -1485.7649, -315.9599, -511.3430, 195.3831
                                                 51_Ethyne-Ethyne_TS_Q, -2254.5037, -1423.5333, -1903.9380, -2213.3326, -480.4047, -789.7993, 309.3945
                                              51_Ethyne-Ethyne_TSAcp_Q, -1126.0743, -711.5321, -951.1893, -1105.9569, -239.6572, -394.4248, 154.7676
                                              51_Ethyne-Ethyne_TSBcp_Q, -1126.2441, -711.5586, -951.2986, -1106.1238, -239.7400, -394.5652, 154.8252
                                             39_Benzene-Cyclopentane_Q, -7303.8933, -4832.1399, -6261.1223, -7142.0965, -1428.9825, -2309.9566, 880.9741
                                          39_Benzene-CyclopentaneAcp_Q, -3732.3856, -2555.9714, -3236.0859, -3667.1608, -680.1145, -1111.1894, 431.0749
                                          39_Benzene-CyclopentaneBcp_Q, -3564.1713, -2279.1846, -3022.0675, -3472.1571, -742.8829, -1192.9726, 450.0896
                                               40_Benzene-Neopentane_Q, -7611.0572, -5101.6840, -6552.4154, -7454.0678, -1450.7314, -2352.3838, 901.6524
                                            40_Benzene-NeopentaneAcp_Q, -4041.1008, -2824.7121, -3527.9368, -3979.6182, -703.2247, -1154.9061, 451.6814
                                            40_Benzene-NeopentaneBcp_Q, -3563.8192, -2279.1865, -3021.8648, -3471.8006, -742.6783, -1192.6141, 449.9358
                                               35_Neopentane-Pentane_Q, -8080.9406, -5646.6673, -7053.9815, -7957.1026, -1407.3142, -2310.4353, 903.1211
                                            35_Neopentane-PentaneAcp_Q, -4041.3541, -2824.7404, -3528.0952, -3979.8560, -703.3548, -1155.1156, 451.7608
                                            35_Neopentane-PentaneBcp_Q, -4034.0575, -2824.6826, -3523.8524, -3975.3480, -699.1698, -1150.6654, 451.4956
                                                   66_MeNH2-Pyridine_Q, -5169.7806, -3311.8195, -4385.9533, -5039.5404, -1074.1337, -1727.7209, 653.5871
                                                66_MeNH2-PyridineAcp_Q, -3469.4049, -2152.2387, -2913.7254, -3369.5380, -761.4867, -1217.2992, 455.8125
                                                66_MeNH2-PyridineBcp_Q, -1693.9149, -1160.3476, -1468.8162, -1666.7638, -308.4686, -506.4162, 197.9476
                                              56_Benzene-MeNH2_NH-pi_Q, -5263.1179, -3438.3169, -4493.2800, -5140.8844, -1054.9631, -1702.5675, 647.6044
                                           56_Benzene-MeNH2_NH-piAcp_Q, -1693.9840, -1160.3603, -1468.8615, -1666.8239, -308.5012, -506.4636, 197.9624
                                           56_Benzene-MeNH2_NH-piBcp_Q, -3563.6079, -2279.1718, -3021.7364, -3471.5792, -742.5646, -1192.4074, 449.8428
                                                  46_Peptide-Pentane_Q, -7431.4064, -4962.8471, -6389.9829, -7278.6222, -1427.1358, -2315.7751, 888.6392
                                               46_Peptide-PentaneAcp_Q, -4033.8968, -2824.5850, -3523.7184, -3975.2007, -699.1334, -1150.6156, 451.4823
                                               46_Peptide-PentaneBcp_Q, -3388.8571, -2141.5663, -2862.6563, -3299.9809, -721.0900, -1158.4146, 437.3246
                                               47_Benzene-Benzene_TS_Q, -7131.8134, -4556.8536, -6045.5022, -6944.6810, -1488.6486, -2387.8274, 899.1788
                                            47_Benzene-Benzene_TSAcp_Q, -3563.2352, -2279.1980, -3021.5320, -3471.1625, -742.3340, -1191.9645, 449.6305
                                            47_Benzene-Benzene_TSBcp_Q, -3563.3152, -2279.1569, -3021.5609, -3471.2907, -742.4040, -1192.1338, 449.7298
                                                  33_Pyridine-Ethene_Q, -4933.8355, -3155.1516, -4183.4532, -4813.0817, -1028.3016, -1657.9301, 629.6285
                                               33_Pyridine-EtheneAcp_Q, -1461.6027, -1005.5565, -1269.2082, -1443.4894, -263.6517, -437.9329, 174.2812
                                               33_Pyridine-EtheneBcp_Q, -3468.3903, -2152.2291, -2913.1348, -3368.5199, -760.9057, -1216.2909, 455.3851
                                             28_Benzene-Uracil_pi-pi_Q, -7965.2620, -4750.3616, -6608.9759, -7696.1659, -1858.6143, -2945.8043, 1087.1900
                                          28_Benzene-Uracil_pi-piAcp_Q, -4390.6918, -2474.7801, -3582.4165, -4219.8121, -1107.6365, -1745.0320, 637.3956
                                          28_Benzene-Uracil_pi-piBcp_Q, -3563.8005, -2279.1323, -3021.8311, -3471.8117, -742.6988, -1192.6794, 449.9806
                                                      10_MeNH2-MeNH2_Q, -3394.3852, -2321.2122, -2941.6403, -3337.5142, -620.4282, -1016.3021, 395.8739
                                                   10_MeNH2-MeNH2Acp_Q, -1694.4950, -1160.4084, -1469.1772, -1667.4132, -308.7688, -507.0048, 198.2360
                                                   10_MeNH2-MeNH2Bcp_Q, -1694.1102, -1160.3493, -1468.9298, -1666.9640, -308.5805, -506.6146, 198.0342
                                                       09_MeNH2-MeOH_Q, -3219.9556, -2135.8799, -2762.6112, -3155.8813, -626.7313, -1020.0014, 393.2701
                                                    09_MeNH2-MeOHAcp_Q, -1521.7994, -974.9133, -1291.0818, -1486.7381, -316.1685, -511.8248, 195.6563
                                                    09_MeNH2-MeOHBcp_Q, -1693.7747, -1160.3799, -1468.7488, -1666.5999, -308.3689, -506.2200, 197.8511
                                          25_Pyridine-Pyridine_pi-pi_Q, -6945.4545, -4301.1207, -5829.8762, -6741.2238, -1528.7555, -2440.1031, 911.3476
                                       25_Pyridine-Pyridine_pi-piAcp_Q, -3469.0190, -2152.1803, -2913.4777, -3369.1603, -761.2974, -1216.9799, 455.6826
                                       25_Pyridine-Pyridine_pi-piBcp_Q, -3469.0172, -2152.1784, -2913.4758, -3369.1588, -761.2974, -1216.9804, 455.6830
                                                  15_Peptide-Peptide_Q, -6787.7368, -4286.6203, -5732.5783, -6606.0431, -1445.9580, -2319.4228, 873.4648
                                               15_Peptide-PeptideAcp_Q, -3388.8915, -2141.4265, -2862.6172, -3299.9756, -721.1907, -1158.5491, 437.3584
                                               15_Peptide-PeptideBcp_Q, -3387.3632, -2141.1289, -2861.6081, -3298.4058, -720.4792, -1157.2770, 436.7977
                                              26_Uracil-Uracil_pi-pi_Q, -8798.0485, -4947.6243, -7173.6508, -8448.2414, -2226.0265, -3500.6172, 1274.5906
                                           26_Uracil-Uracil_pi-piAcp_Q, -4390.5594, -2474.1982, -3582.0945, -4219.7286, -1107.8964, -1745.5305, 637.6341
                                           26_Uracil-Uracil_pi-piBcp_Q, -4390.5638, -2474.1982, -3582.0970, -4219.7287, -1107.8988, -1745.5305, 637.6317
                                                   30_Benzene-Ethene_Q, -5027.5849, -3281.9115, -4291.1289, -4914.8974, -1009.2174, -1632.9860, 623.7685
                                                30_Benzene-EtheneAcp_Q, -1461.5662, -1005.5758, -1269.1952, -1443.4495, -263.6194, -437.8737, 174.2543
                                                30_Benzene-EtheneBcp_Q, -3562.7871, -2279.1902, -3021.2697, -3470.7704, -742.0795, -1191.5801, 449.5007
                                             48_Pyridine-Pyridine_TS_Q, -6943.8633, -4303.3798, -5829.9093, -6740.9344, -1526.5295, -2437.5546, 911.0251
                                          48_Pyridine-Pyridine_TSAcp_Q, -3468.5026, -2152.1696, -2913.1746, -3368.6394, -761.0050, -1216.4698, 455.4648
                                          48_Pyridine-Pyridine_TSBcp_Q, -3469.2575, -2152.1959, -2913.6222, -3369.4030, -761.4262, -1217.2071, 455.7808
                                                   45_Ethyne-Pentane_Q, -5163.7455, -3534.5838, -4476.4429, -5082.7250, -941.8591, -1548.1412, 606.2821
                                                45_Ethyne-PentaneAcp_Q, -4033.3062, -2824.6232, -3523.3931, -3974.5848, -698.7699, -1149.9616, 451.1917
                                                45_Ethyne-PentaneBcp_Q, -1126.8560, -711.5501, -951.6488, -1106.7756, -240.0988, -395.2256, 155.1268
                                                        05_MeOH-MeOH_Q, -3050.7225, -1952.6675, -2587.4805, -2978.2171, -634.8130, -1025.5496, 390.7366
                                                     05_MeOH-MeOHAcp_Q, -1522.1120, -974.8914, -1291.2533, -1487.0432, -316.3619, -512.1517, 195.7898
                                                     05_MeOH-MeOHBcp_Q, -1521.3133, -974.7511, -1290.7324, -1486.1560, -315.9813, -511.4049, 195.4236
                                                      01_Water-Water_Q, -1586.1909, -950.7263, -1318.1043, -1533.5833, -367.3779, -582.8570, 215.4790
                                                   01_Water-WaterAcp_Q, -790.4978, -473.8174, -656.8983, -764.9806, -183.0809, -291.1632, 108.0823
                                                   01_Water-WaterBcp_Q, -789.6701, -473.6880, -656.3652, -764.1204, -182.6771, -290.4324, 107.7552
                                                    32_Uracil-Ethyne_T, -5490.0289, -3434.4936, -4622.8499, -5290.5484, -1188.3563, -1856.0547, 667.6984
                                                 32_Uracil-EthyneAcp_T, -1119.9486, -760.1193, -968.1456, -1097.4861, -208.0263, -337.3668, 129.3405
                                                 32_Uracil-EthyneBcp_T, -4365.5564, -2674.8714, -3652.2986, -4190.9802, -977.4273, -1516.1088, 538.6816
                                                  34_Pentane-Pentane_T, -8062.6583, -5901.3863, -7150.8717, -7931.5124, -1249.4853, -2030.1260, 780.6407
                                               34_Pentane-PentaneAcp_T, -4027.8084, -2952.6452, -3574.2240, -3964.5698, -621.5787, -1011.9246, 390.3459
                                               34_Pentane-PentaneBcp_T, -4027.8099, -2952.6447, -3574.2246, -3964.5700, -621.5799, -1011.9253, 390.3454
                                                      12_MeNH2-Water_T, -2485.2722, -1718.5701, -2161.8197, -2427.8066, -443.2497, -709.2365, 265.9869
                                                   12_MeNH2-WaterAcp_T, -786.9423, -499.7060, -665.7645, -761.3930, -166.0585, -261.6870,  95.6285
                                                   12_MeNH2-WaterBcp_T, -1689.8529, -1214.8828, -1489.4748, -1660.3417, -274.5921, -445.4590, 170.8669
                                                      22_AcOH-Uracil_T, -6854.2689, -4239.1765, -5751.0268, -6588.9285, -1511.8503, -2349.7519, 837.9017
                                                   22_AcOH-UracilAcp_T, -4365.8626, -2673.6507, -3651.9607, -4191.2536, -978.3100, -1517.6029, 539.2929
                                                   22_AcOH-UracilBcp_T, -2465.1123, -1551.2583, -2079.5801, -2380.3823, -528.3218, -829.1240, 300.8022
                                                       08_MeOH-Water_T, -2309.6673, -1529.1993, -1980.4074, -2246.2463, -451.2081, -717.0470, 265.8389
                                                    08_MeOH-WaterAcp_T, -787.5124, -500.0733, -666.2490, -761.9360, -166.1757, -261.8626,  95.6869
                                                    08_MeOH-WaterBcp_T, -1516.5155, -1026.1743, -1309.6528, -1480.2909, -283.4785, -454.1166, 170.6381
                                                  65_Pyridine-Ethyne_T, -4574.8847, -3063.4530, -3937.2495, -4446.4384, -873.7965, -1382.9854, 509.1889
                                               65_Pyridine-EthyneAcp_T, -1118.8784, -760.0633, -967.5033, -1096.5342, -207.4400, -336.4709, 129.0309
                                               65_Pyridine-EthyneBcp_T, -3451.0503, -2301.0880, -2965.9100, -3346.4725, -664.8220, -1045.3844, 380.5625
                                               52_Benzene-AcOH_OH-pi_T, -6019.0140, -3978.7517, -5158.2783, -5834.7808, -1179.5266, -1856.0292, 676.5025
                                            52_Benzene-AcOH_OH-piAcp_T, -2465.4024, -1552.8921, -2080.4371, -2380.5458, -527.5450, -827.6537, 300.1087
                                            52_Benzene-AcOH_OH-piBcp_T, -3547.7170, -2425.5722, -3074.3122, -3451.0112, -648.7399, -1025.4390, 376.6991
                                                       02_Water-MeOH_T, -2310.7234, -1529.3666, -1981.0885, -2247.1749, -451.7219, -717.8084, 266.0865
                                                    02_Water-MeOHAcp_T, -1517.3754, -1026.2705, -1310.1905, -1481.2366, -283.9201, -454.9662, 171.0461
                                                    02_Water-MeOHBcp_T, -786.8857, -499.8806, -665.8054, -761.3190, -165.9248, -261.4384,  95.5135
                                                    11_MeNH2-Peptide_T, -5073.9056, -3485.8638, -4403.9505, -4949.2045, -918.0867, -1463.3407, 545.2540
                                                 11_MeNH2-PeptideAcp_T, -3377.0039, -2269.9989, -2909.9862, -3284.8752, -639.9873, -1014.8764, 374.8890
                                                 11_MeNH2-PeptideBcp_T, -1689.9558, -1214.8226, -1489.5090, -1660.4157, -274.6864, -445.5931, 170.9067
                                            57_Benzene-Peptide_NH-pi_T, -6932.7648, -4694.6180, -5988.5466, -6740.1420, -1293.9286, -2045.5240, 751.5954
                                         57_Benzene-Peptide_NH-piAcp_T, -3376.5865, -2269.7181, -2909.6264, -3284.2748, -639.9083, -1014.5567, 374.6484
                                         57_Benzene-Peptide_NH-piBcp_T, -3548.9010, -2425.6380, -3075.0244, -3452.1653, -649.3864, -1026.5273, 377.1409
                                                   18_Water-Pyridine_T, -4246.3822, -2804.7393, -3638.1891, -4114.1138, -833.4498, -1309.3745, 475.9247
                                                18_Water-PyridineAcp_T, -3451.6259, -2301.1336, -2966.2619, -3347.0153, -665.1284, -1045.8818, 380.7534
                                                18_Water-PyridineBcp_T, -786.6816, -499.6727, -665.5997, -761.1241, -165.9270, -261.4514,  95.5244
                                                   44_Ethene-Pentane_T, -5487.2398, -4006.2928, -4862.4653, -5401.1056, -856.1724, -1394.8128, 538.6403
                                                44_Ethene-PentaneAcp_T, -4026.3529, -2952.5790, -3573.3545, -3963.1700, -620.7755, -1010.5910, 389.8155
                                                44_Ethene-PentaneBcp_T, -1457.5092, -1055.7863, -1288.0323, -1436.9716, -232.2460, -381.1853, 148.9393
                                                     07_MeOH-Peptide_T, -4903.9653, -3300.3202, -4227.4275, -4772.4768, -927.1073, -1472.1566, 545.0493
                                                  07_MeOH-PeptideAcp_T, -3376.8352, -2269.9094, -2909.8509, -3284.7165, -639.9414, -1014.8070, 374.8656
                                                  07_MeOH-PeptideBcp_T, -1517.2654, -1025.9244, -1309.9809, -1480.9909, -284.0565, -455.0665, 171.0100
                                                      03_Water-MeNH2_T, -2484.5818, -1718.6438, -2161.4517, -2427.3754, -442.8079, -708.7315, 265.9236
                                                   03_Water-MeNH2Acp_T, -1689.9303, -1214.8762, -1489.5169, -1660.4028, -274.6407, -445.5266, 170.8859
                                                   03_Water-MeNH2Bcp_T, -786.6947, -499.6726, -665.6072, -761.1428, -165.9346, -261.4702,  95.5355
                                              42_Uracil-Cyclopentane_T, -8096.4121, -5353.8531, -6939.3950, -7848.3011, -1585.5420, -2494.4481, 908.9061
                                           42_Uracil-CyclopentaneAcp_T, -3721.1934, -2682.1720, -3282.8562, -3652.1941, -600.6842, -970.0221, 369.3379
                                           42_Uracil-CyclopentaneBcp_T, -4368.4720, -2675.2004, -3654.1231, -4193.8013, -978.9227, -1518.6009, 539.6782
                                                    04_Water-Peptide_T, -4173.3624, -2774.5144, -3583.2234, -4052.8851, -808.7090, -1278.3707, 469.6617
                                                 04_Water-PeptideAcp_T, -3376.8075, -2269.5515, -2909.6839, -3284.4288, -640.1323, -1014.8773, 374.7450
                                                 04_Water-PeptideBcp_T, -787.1591, -499.8054, -665.9318, -761.6071, -166.1264, -261.8017,  95.6753
                                                    62_Pentane-AcNH2_T, -6668.1468, -4688.2342, -5832.8712, -6522.8945, -1144.6370, -1834.6603, 690.0234
                                                 62_Pentane-AcNH2Acp_T, -2635.6350, -1738.2729, -2257.0603, -2557.3416, -518.7875, -819.0687, 300.2812
                                                 62_Pentane-AcNH2Bcp_T, -4026.8147, -2952.5465, -3573.6078, -3963.6197, -621.0613, -1011.0731, 390.0119
                                                      21_AcNH2-AcNH2_T, -5287.3099, -3485.0335, -4526.9745, -5126.1090, -1041.9410, -1641.0755, 599.1345
                                                   21_AcNH2-AcNH2Acp_T, -2634.1802, -1736.9768, -2255.6725, -2555.8704, -518.6957, -818.8936, 300.1979
                                                   21_AcNH2-AcNH2Bcp_T, -2634.1797, -1736.9724, -2255.6704, -2555.8680, -518.6980, -818.8957, 300.1977
                                                    31_Uracil-Ethene_T, -5828.2230, -3729.2093, -4942.7016, -5630.2378, -1213.4923, -1901.0285, 687.5362
                                                 31_Uracil-EtheneAcp_T, -1457.2853, -1055.7296, -1287.8790, -1436.7551, -232.1494, -381.0256, 148.8762
                                                 31_Uracil-EtheneBcp_T, -4366.3358, -2674.9680, -3652.7900, -4191.7006, -977.8220, -1516.7325, 538.9106
                                           27_Benzene-Pyridine_pi-pi_T, -7006.7678, -4723.3250, -6043.4404, -6801.7497, -1320.1153, -2078.4247, 758.3094
                                        27_Benzene-Pyridine_pi-piAcp_T, -3453.2848, -2301.1275, -2967.2185, -3348.5911, -666.0909, -1047.4636, 381.3727
                                        27_Benzene-Pyridine_pi-piBcp_T, -3548.0493, -2425.6508, -3074.5374, -3451.3587, -648.8866, -1025.7079, 376.8213
                                                     63_Benzene-AcOH_T, -6019.3138, -3977.0575, -5157.7370, -5834.6591, -1180.6794, -1857.6016, 676.9222
                                                  63_Benzene-AcOHAcp_T, -2465.9190, -1552.8136, -2080.7027, -2381.0403, -527.8891, -828.2266, 300.3376
                                                  63_Benzene-AcOHBcp_T, -3548.0757, -2425.6550, -3074.5545, -3451.3692, -648.8995, -1025.7142, 376.8147
                                                59_Ethyne-Water_CH-O_T, -1908.8804, -1262.1936, -1636.0594, -1860.0067, -373.8658, -597.8131, 223.9473
                                             59_Ethyne-Water_CH-OAcp_T, -786.9894, -500.1212, -665.9669, -761.4187, -165.8456, -261.2975,  95.4519
                                             59_Ethyne-Water_CH-OBcp_T, -1118.6214, -760.1287, -967.3823, -1096.2713, -207.2536, -336.1426, 128.8890
                                                     61_Pentane-AcOH_T, -6498.2196, -4503.1195, -5656.5368, -6346.9353, -1153.4173, -1843.8159, 690.3986
                                                  61_Pentane-AcOHAcp_T, -2466.8534, -1552.9929, -2081.3185, -2381.9216, -528.3256, -828.9287, 300.6031
                                                  61_Pentane-AcOHBcp_T, -4026.5134, -2952.5648, -3573.4413, -3963.3427, -620.8765, -1010.7779, 389.9013
                                                 17_Uracil-Uracil_BP_T, -8752.6716, -5359.2082, -7321.0542, -8397.5188, -1961.8460, -3038.3106, 1076.4646
                                              17_Uracil-Uracil_BPAcp_T, -4365.6755, -2673.8413, -3651.9329, -4191.0926, -978.0916, -1517.2514, 539.1597
                                              17_Uracil-Uracil_BPBcp_T, -4365.8117, -2673.7020, -3651.9529, -4191.2022, -978.2509, -1517.5003, 539.2493
                                             50_Benzene-Ethyne_CH-pi_T, -4669.9430, -3185.9447, -4043.8812, -4549.1237, -857.9365, -1363.1790, 505.2424
                                          50_Benzene-Ethyne_CH-piAcp_T, -1119.4721, -760.2788, -967.9374, -1097.0924, -207.6586, -336.8136, 129.1550
                                          50_Benzene-Ethyne_CH-piBcp_T, -3546.8533, -2425.6029, -3073.8258, -3450.2007, -648.2229, -1024.5978, 376.3749
                                            24_Benzene-Benzene_pi-pi_T, -7100.7469, -4847.5283, -6150.1703, -6903.9155, -1302.6420, -2056.3872, 753.7452
                                         24_Benzene-Benzene_pi-piAcp_T, -3548.0310, -2425.6669, -3074.5337, -3451.3311, -648.8668, -1025.6642, 376.7974
                                         24_Benzene-Benzene_pi-piBcp_T, -3548.0234, -2425.6671, -3074.5293, -3451.3317, -648.8622, -1025.6647, 376.8024
                                                43_Uracil-Neopentane_T, -8407.7464, -5625.3385, -7233.9181, -8163.7492, -1608.5795, -2538.4106, 929.8311
                                             43_Uracil-NeopentaneAcp_T, -4034.2416, -2952.5682, -3577.9106, -3968.4963, -625.3424, -1015.9281, 390.5857
                                             43_Uracil-NeopentaneBcp_T, -4367.5812, -2675.1412, -3653.5831, -4192.9626, -978.4419, -1517.8214, 539.3795
                                                    14_Peptide-MeNH2_T, -5075.2790, -3487.5383, -4405.4509, -4950.6790, -917.9126, -1463.1407, 545.2281
                                                 14_Peptide-MeNH2Acp_T, -1690.3285, -1214.8651, -1489.7424, -1660.8178, -274.8773, -445.9527, 171.0754
                                                 14_Peptide-MeNH2Bcp_T, -3375.7719, -2269.6905, -2909.1438, -3283.7316, -639.4533, -1014.0411, 374.5878
                                                     13_Peptide-MeOH_T, -4901.1248, -3299.1370, -4225.2862, -4770.4716, -926.1492, -1471.3347, 545.1854
                                                  13_Peptide-MeOHAcp_T, -1517.9424, -1026.4072, -1310.5760, -1481.7999, -284.1688, -455.3927, 171.2239
                                                  13_Peptide-MeOHBcp_T, -3375.6979, -2269.9628, -2909.2159, -3283.6735, -639.2531, -1013.7107, 374.4576
                                            29_Pyridine-Uracil_pi-pi_T, -7832.4809, -4973.8628, -6626.5014, -7546.5767, -1652.6386, -2572.7140, 920.0754
                                         29_Pyridine-Uracil_pi-piAcp_T, -4367.7398, -2674.9917, -3653.6117, -4193.0353, -978.6200, -1518.0436, 539.4237
                                         29_Pyridine-Uracil_pi-piBcp_T, -3453.9479, -2301.0576, -2967.5723, -3349.2366, -666.5147, -1048.1790, 381.6643
                                            36_Neopentane-Neopentane_T, -8071.7118, -5903.3180, -7156.9207, -7937.9413, -1253.6027, -2034.6233, 781.0206
                                         36_Neopentane-NeopentaneAcp_T, -4034.1328, -2952.6641, -3577.8882, -3968.4045, -625.2241, -1015.7404, 390.5163
                                         36_Neopentane-NeopentaneBcp_T, -4034.1337, -2952.6642, -3577.8887, -3968.4046, -625.2246, -1015.7404, 390.5159
                                                   64_Peptide-Ethene_T, -4837.9900, -3324.7890, -4199.6083, -4722.8008, -874.8193, -1398.0118, 523.1925
                                                64_Peptide-EtheneAcp_T, -1457.1270, -1055.7186, -1287.7828, -1436.5990, -232.0643, -380.8805, 148.8162
                                                64_Peptide-EtheneBcp_T, -3376.7703, -2269.8350, -2909.7820, -3284.4832, -639.9470, -1014.6483, 374.7013
                                                    16_Peptide-Water_T, -4168.9699, -2772.6540, -3579.8992, -4049.4568, -807.2451, -1276.8028, 469.5576
                                                 16_Peptide-WaterAcp_T, -787.6811, -500.1406, -666.3750, -762.1002, -166.2344, -261.9596,  95.7253
                                                 16_Peptide-WaterBcp_T, -3375.4090, -2269.4627, -2908.8379, -3283.0928, -639.3752, -1013.6302, 374.2549
                                          37_Cyclopentane-Neopentane_T, -7760.3556, -5632.2280, -6862.5518, -7622.4678, -1230.3238, -1990.2398, 759.9160
                                       37_Cyclopentane-NeopentaneAcp_T, -4034.5494, -2952.6802, -3578.1358, -3968.7971, -625.4556, -1016.1170, 390.6613
                                       37_Cyclopentane-NeopentaneBcp_T, -3721.2341, -2682.2483, -3282.9120, -3652.2374, -600.6637, -969.9891, 369.3255
                                        38_Cyclopentane-Cyclopentane_T, -7448.2468, -5361.3780, -6567.8490, -7306.4829, -1206.4710, -1945.1049, 738.6339
                                     38_Cyclopentane-CyclopentaneAcp_T, -3721.3742, -2682.1922, -3282.9693, -3652.3362, -600.7771, -970.1440, 369.3669
                                     38_Cyclopentane-CyclopentaneBcp_T, -3721.3740, -2682.1874, -3282.9672, -3652.3355, -600.7797, -970.1480, 369.3683
                                                     23_AcNH2-Uracil_T, -7022.4514, -4424.4559, -5926.4220, -6764.0235, -1501.9662, -2339.5676, 837.6015
                                                  23_AcNH2-UracilAcp_T, -4365.3021, -2673.3916, -3651.5274, -4190.7220, -978.1358, -1517.3304, 539.1946
                                                  23_AcNH2-UracilBcp_T, -2634.4559, -1736.9066, -2255.8023, -2556.1041, -518.8957, -819.1976, 300.3018
                                                    19_MeOH-Pyridine_T, -4977.8709, -3330.6673, -4282.9569, -4834.3246, -952.2896, -1503.6573, 551.3677
                                                 19_MeOH-PyridineAcp_T, -3452.2140, -2301.1803, -2966.6216, -3347.5736, -665.4414, -1046.3933, 380.9519
                                                 19_MeOH-PyridineBcp_T, -1516.7153, -1025.8268, -1309.6217, -1480.4650, -283.7949, -454.6383, 170.8434
                                                60_Ethyne-AcOH_OH-pi_T, -3590.5369, -2314.9545, -3052.4006, -3481.0903, -737.4461, -1166.1358, 428.6897
                                             60_Ethyne-AcOH_OH-piAcp_T, -2464.8337, -1552.8309, -2080.0825, -2380.0067, -527.2516, -827.1759, 299.9242
                                             60_Ethyne-AcOH_OH-piBcp_T, -1119.8771, -760.0407, -968.0711, -1097.4392, -208.0304, -337.3985, 129.3681
                                              54_Benzene-Water_OH-pi_T, -4337.5627, -2925.9752, -3742.0492, -4213.6635, -816.0740, -1287.6883, 471.6143
                                           54_Benzene-Water_OH-piAcp_T, -786.8762, -499.8941, -665.8056, -761.2906, -165.9115, -261.3965,  95.4849
                                           54_Benzene-Water_OH-piBcp_T, -3546.7211, -2425.5691, -3073.7351, -3450.0872, -648.1660, -1024.5181, 376.3521
                                              49_Benzene-Pyridine_TS_T, -7003.9778, -4725.6019, -6042.7880, -6799.9971, -1317.1860, -2074.3952, 757.2092
                                           49_Benzene-Pyridine_TSAcp_T, -3451.4524, -2301.0132, -2966.1108, -3346.8586, -665.0977, -1045.8455, 380.7478
                                           49_Benzene-Pyridine_TSBcp_T, -3547.6285, -2425.6306, -3074.2857, -3450.9455, -648.6550, -1025.3149, 376.6598
                                                        20_AcOH-AcOH_T, -4953.5672, -3116.2383, -4178.4441, -4778.0196, -1062.2057, -1661.7813, 599.5755
                                                     20_AcOH-AcOHAcp_T, -2465.6263, -1551.2423, -2079.8705, -2380.6566, -528.6282, -829.4143, 300.7860
                                                     20_AcOH-AcOHBcp_T, -2465.6137, -1551.2490, -2079.8661, -2380.6571, -528.6171, -829.4081, 300.7910
                                               55_Benzene-MeOH_OH-pi_T, -5070.6923, -3451.4984, -4387.5949, -4935.0600, -936.0965, -1483.5616, 547.4651
                                            55_Benzene-MeOH_OH-piAcp_T, -1517.3126, -1026.3288, -1310.1788, -1481.1033, -283.8500, -454.7744, 170.9245
                                            55_Benzene-MeOH_OH-piBcp_T, -3547.9667, -2425.6262, -3074.4793, -3451.2710, -648.8531, -1025.6448, 376.7917
                                              53_Benzene-AcNH2_NH-pi_T, -6186.1475, -4164.1170, -5333.1033, -6008.7995, -1168.9864, -1844.6825, 675.6961
                                           53_Benzene-AcNH2_NH-piAcp_T, -2633.6431, -1738.0336, -2255.8078, -2555.4160, -517.7742, -817.3823, 299.6081
                                           53_Benzene-AcNH2_NH-piBcp_T, -3546.9435, -2425.5216, -3073.8436, -3450.3067, -648.3220, -1024.7851, 376.4631
                                           58_Pyridine-Pyridine_CH-N_T, -6908.0649, -4602.8095, -5935.5353, -6696.6660, -1332.7258, -2093.8565, 761.1307
                                        58_Pyridine-Pyridine_CH-NAcp_T, -3451.1535, -2300.9268, -2965.9016, -3346.5933, -664.9748, -1045.6665, 380.6917
                                        58_Pyridine-Pyridine_CH-NBcp_T, -3451.1532, -2300.9266, -2965.9013, -3346.5930, -664.9748, -1045.6664, 380.6917
                                                   41_Uracil-Pentane_T, -8404.4639, -5623.9266, -7231.4247, -8161.3630, -1607.4981, -2537.4364, 929.9383
                                                41_Uracil-PentaneAcp_T, -4027.4034, -2952.5780, -3573.9614, -3964.1924, -621.3835, -1011.6145, 390.2310
                                                41_Uracil-PentaneBcp_T, -4369.3307, -2675.2449, -3654.6382, -4194.4402, -979.3934, -1519.1954, 539.8020
                                                       06_MeOH-MeNH2_T, -3216.2275, -2244.3780, -2806.2285, -3147.5956, -561.8505, -903.2176, 341.3671
                                                    06_MeOH-MeNH2Acp_T, -1690.2740, -1214.8982, -1489.7248, -1660.7476, -274.8267, -445.8494, 171.0228
                                                    06_MeOH-MeNH2Bcp_T, -1516.9112, -1025.8467, -1309.7433, -1480.6564, -283.8967, -454.8097, 170.9131
                                                 51_Ethyne-Ethyne_TS_T, -2239.5550, -1520.8363, -1936.3455, -2194.0053, -415.5092, -673.1690, 257.6598
                                              51_Ethyne-Ethyne_TSAcp_T, -1118.7218, -760.2547, -967.4935, -1096.3576, -207.2388, -336.1030, 128.8641
                                              51_Ethyne-Ethyne_TSBcp_T, -1119.0543, -760.1695, -967.6498, -1096.6381, -207.4802, -336.4685, 128.9883
                                             39_Benzene-Cyclopentane_T, -7276.0582, -5104.8620, -6360.0848, -7106.4580, -1255.2228, -2001.5960, 746.3732
                                          39_Benzene-CyclopentaneAcp_T, -3721.0211, -2682.1549, -3282.7494, -3651.9936, -600.5946, -969.8388, 369.2442
                                          39_Benzene-CyclopentaneBcp_T, -3549.1264, -2425.7106, -3075.1853, -3452.3616, -649.4748, -1026.6510, 377.1763
                                               40_Benzene-Neopentane_T, -7587.5242, -5376.0743, -6654.5688, -7422.0279, -1278.4945, -2045.9536, 767.4591
                                            40_Benzene-NeopentaneAcp_T, -4034.0385, -2952.6105, -3577.8110, -3968.3085, -625.2006, -1015.6980, 390.4975
                                            40_Benzene-NeopentaneBcp_T, -3548.5906, -2425.6972, -3074.8700, -3451.8498, -649.1728, -1026.1527, 376.9799
                                               35_Neopentane-Pentane_T, -8066.8575, -5902.6040, -7153.8130, -7934.6101, -1251.2091, -2032.0062, 780.7971
                                            35_Neopentane-PentaneAcp_T, -4034.5628, -2952.6977, -3578.1510, -3968.8224, -625.4533, -1016.1247, 390.6714
                                            35_Neopentane-PentaneBcp_T, -4027.2232, -2952.6175, -3573.8739, -3964.0082, -621.2564, -1011.3907, 390.1343
                                                   66_MeNH2-Pyridine_T, -5147.8985, -3515.2578, -4459.1282, -5010.9325, -943.8704, -1495.6746, 551.8042
                                                66_MeNH2-PyridineAcp_T, -3452.7665, -2301.1540, -2966.9300, -3348.1100, -665.7759, -1046.9560, 381.1800
                                                66_MeNH2-PyridineBcp_T, -1689.7163, -1214.8478, -1489.3811, -1660.1842, -274.5333, -445.3363, 170.8030
                                              56_Benzene-MeNH2_NH-pi_T, -5242.3092, -3639.2494, -4566.0183, -5113.4994, -926.7689, -1474.2500, 547.4811
                                           56_Benzene-MeNH2_NH-piAcp_T, -1689.9420, -1214.8762, -1489.5236, -1660.3878, -274.6474, -445.5116, 170.8642
                                           56_Benzene-MeNH2_NH-piBcp_T, -3547.8779, -2425.6518, -3074.4388, -3451.1770, -648.7870, -1025.5252, 376.7382
                                                  46_Peptide-Pentane_T, -7412.9772, -5219.1393, -6487.4518, -7252.8399, -1268.3125, -2033.7005, 765.3881
                                               46_Peptide-PentaneAcp_T, -4027.4220, -2952.5658, -3573.9670, -3964.1904, -621.4012, -1011.6246, 390.2234
                                               46_Peptide-PentaneBcp_T, -3378.5438, -2269.8489, -2910.8132, -3286.1408, -640.9643, -1016.2919, 375.3276
                                               47_Benzene-Benzene_TS_T, -7098.1430, -4849.6949, -6149.5789, -6902.2743, -1299.8841, -2052.5795, 752.6954
                                            47_Benzene-Benzene_TSAcp_T, -3546.2306, -2425.5615, -3073.4483, -3449.6245, -647.8868, -1024.0630, 376.1762
                                            47_Benzene-Benzene_TSBcp_T, -3547.5736, -2425.6415, -3074.2585, -3450.8906, -648.6170, -1025.2491, 376.6321
                                                  33_Pyridine-Ethene_T, -4912.0888, -3354.3269, -4254.9080, -4784.6357, -900.5811, -1430.3088, 529.7277
                                               33_Pyridine-EtheneAcp_T, -1457.0828, -1055.7457, -1287.7687, -1436.5516, -232.0230, -380.8059, 148.7829
                                               33_Pyridine-EtheneBcp_T, -3452.1489, -2301.1080, -2966.5535, -3347.4996, -665.4455, -1046.3916, 380.9460
                                             28_Benzene-Uracil_pi-pi_T, -7925.1099, -5097.2424, -6732.1033, -7648.5903, -1634.8609, -2551.3480, 916.4870
                                          28_Benzene-Uracil_pi-piAcp_T, -4367.9649, -2675.1184, -3653.7953, -4193.2246, -978.6769, -1518.1062, 539.4293
                                          28_Benzene-Uracil_pi-piBcp_T, -3548.9788, -2425.6509, -3075.0748, -3452.2481, -649.4240, -1026.5972, 377.1732
                                                      10_MeNH2-MeNH2_T, -3384.8464, -2430.2157, -2982.1116, -3323.4600, -551.8958, -893.2442, 341.3484
                                                   10_MeNH2-MeNH2Acp_T, -1689.9089, -1214.8707, -1489.5022, -1660.3882, -274.6315, -445.5175, 170.8861
                                                   10_MeNH2-MeNH2Bcp_T, -1689.6423, -1214.8218, -1489.3274, -1660.0895, -274.5056, -445.2676, 170.7621
                                                       09_MeNH2-MeOH_T, -3210.7416, -2241.7864, -2801.9636, -3143.3814, -560.1773, -901.5950, 341.4177
                                                    09_MeNH2-MeOHAcp_T, -1517.3723, -1026.3185, -1310.2090, -1481.1847, -283.8905, -454.8661, 170.9757
                                                    09_MeNH2-MeOHBcp_T, -1689.4608, -1214.8698, -1489.2427, -1659.9167, -274.3729, -445.0469, 170.6740
                                          25_Pyridine-Pyridine_pi-pi_T, -6912.4957, -4599.0493, -5936.5105, -6699.3812, -1337.4612, -2100.3319, 762.8707
                                       25_Pyridine-Pyridine_pi-piAcp_T, -3453.2562, -2301.0943, -2967.1879, -3348.5709, -666.0936, -1047.4766, 381.3830
                                       25_Pyridine-Pyridine_pi-piBcp_T, -3453.2381, -2301.0919, -2967.1764, -3348.5666, -666.0846, -1047.4747, 381.3902
                                                  15_Peptide-Peptide_T, -6764.6245, -4543.0331, -5827.3906, -6576.4839, -1284.3575, -2033.4507, 749.0932
                                               15_Peptide-PeptideAcp_T, -3377.6006, -2269.6522, -2910.1848, -3285.2397, -640.5326, -1015.5874, 375.0548
                                               15_Peptide-PeptideBcp_T, -3376.4234, -2269.2935, -2909.3530, -3284.0486, -640.0595, -1014.7551, 374.6956
                                              26_Uracil-Uracil_pi-pi_T, -8749.8281, -5348.3811, -7314.8427, -8393.7276, -1966.4616, -3045.3466, 1078.8850
                                           26_Uracil-Uracil_pi-piAcp_T, -4368.2466, -2674.6110, -3653.7441, -4193.6088, -979.1331, -1518.9978, 539.8647
                                           26_Uracil-Uracil_pi-piBcp_T, -4368.3339, -2674.6109, -3653.7945, -4193.6087, -979.1836, -1518.9978, 539.8142
                                                   30_Benzene-Ethene_T, -5006.3724, -3478.6479, -4361.8636, -4887.0905, -883.2157, -1408.4425, 525.2268
                                                30_Benzene-EtheneAcp_T, -1457.1009, -1055.7642, -1287.7870, -1436.5666, -232.0228, -380.8024, 148.7796
                                                30_Benzene-EtheneBcp_T, -3546.9362, -2425.6539, -3073.8952, -3450.2881, -648.2413, -1024.6342, 376.3929
                                             48_Pyridine-Pyridine_TS_T, -6909.2368, -4601.1245, -5935.5019, -6697.2391, -1334.3774, -2096.1146, 761.7371
                                          48_Pyridine-Pyridine_TSAcp_T, -3451.3540, -2300.9801, -2966.0400, -3346.7823, -665.0599, -1045.8023, 380.7424
                                          48_Pyridine-Pyridine_TSBcp_T, -3452.8036, -2301.1184, -2966.9364, -3348.1226, -665.8180, -1047.0042, 381.1861
                                                   45_Ethyne-Pentane_T, -5148.4247, -3711.1516, -4542.0751, -5060.9801, -830.9235, -1349.8285, 518.9050
                                                45_Ethyne-PentaneAcp_T, -4025.7459, -2952.5196, -3572.9785, -3962.5707, -620.4589, -1010.0511, 389.5921
                                                45_Ethyne-PentaneBcp_T, -1120.1078, -760.2305, -968.2845, -1097.6528, -208.0541, -337.4223, 129.3682
                                                        05_MeOH-MeOH_T, -3041.2165, -2055.4262, -2625.3362, -2966.7199, -569.9100, -911.2937, 341.3837
                                                     05_MeOH-MeOHAcp_T, -1517.5793, -1026.3114, -1310.3257, -1481.4481, -284.0143, -455.1366, 171.1224
                                                     05_MeOH-MeOHBcp_T, -1516.8605, -1026.1213, -1309.8299, -1480.6180, -283.7086, -454.4967, 170.7881
                                                      01_Water-Water_T, -1579.3113, -1003.0910, -1336.2184, -1526.7509, -333.1273, -523.6599, 190.5326
                                                   01_Water-WaterAcp_T, -787.3475, -500.0446, -666.1416, -761.7728, -166.0970, -261.7282,  95.6312
                                                   01_Water-WaterBcp_T, -786.5746, -499.8908, -665.6299, -761.0102, -165.7391, -261.1194,  95.3803

==> anc/text_files/absolute_energies/sosex_pbe0_results.txt <==
                                                       06_MeOH-MeNH2_Q, -3276.8746, -2138.4594, -2796.6057, -3160.2197, -658.1463, -1021.7603, 363.6140
                                                    06_MeOH-MeNH2Acp_Q, -1720.3776, -1160.4450, -1484.1560, -1667.7753, -323.7111, -507.3304, 183.6193
                                                    06_MeOH-MeNH2Bcp_Q, -1546.8030, -974.4219, -1305.3298, -1485.7649, -330.9078, -511.3430, 180.4351
                                                       09_MeNH2-MeOH_Q, -3271.2591, -2135.8796, -2792.2709, -3155.8811, -656.3912, -1020.0014, 363.6102
                                                    09_MeNH2-MeOHAcp_Q, -1547.6361, -974.9132, -1306.0186, -1486.7380, -331.1054, -511.8248, 180.7194
                                                    09_MeNH2-MeOHBcp_Q, -1719.2806, -1160.3798, -1483.4943, -1666.5997, -323.1145, -506.2200, 183.1054
                                                  34_Pentane-Pentane_Q, -8190.9471, -5645.4207, -7117.0531, -7954.1429, -1471.6324, -2308.7221, 837.0897
                                               34_Pentane-PentaneAcp_Q, -4091.3664, -2824.6625, -3556.9757, -3975.6178, -732.3131, -1150.9553, 418.6421
                                               34_Pentane-PentaneBcp_Q, -4091.3662, -2824.6618, -3556.9753, -3975.6176, -732.3134, -1150.9558, 418.6424
                                                  15_Peptide-Peptide_Q, -6901.7670, -4286.6199, -5798.5018, -6606.0428, -1511.8819, -2319.4228, 807.5409
                                               15_Peptide-PeptideAcp_Q, -3446.0098, -2141.4263, -2895.6387, -3299.9754, -754.2124, -1158.5491, 404.3368
                                               15_Peptide-PeptideBcp_Q, -3444.4786, -2141.1287, -2894.6279, -3298.4057, -753.4992, -1157.2770, 403.7778
                                               35_Neopentane-Pentane_Q, -8195.0582, -5646.6668, -7119.9556, -7957.1020, -1473.2888, -2310.4353, 837.1465
                                            35_Neopentane-PentaneAcp_Q, -4098.3977, -2824.7401, -3561.0734, -3979.8557, -736.3332, -1155.1156, 418.7823
                                            35_Neopentane-PentaneBcp_Q, -4091.0924, -2824.6824, -3556.8257, -3975.3478, -732.1433, -1150.6654, 418.5221
                                                     07_MeOH-Peptide_Q, -5003.0994, -3120.7359, -4208.9773, -4793.0929, -1088.2414, -1672.3570, 584.1156
                                                  07_MeOH-PeptideAcp_Q, -3445.4481, -2141.7221, -2895.4387, -3299.6225, -753.7166, -1157.9004, 404.1838
                                                  07_MeOH-PeptideBcp_Q, -1547.0302, -974.5272, -1305.5055, -1486.0157, -330.9783, -511.4884, 180.5102
                                                  65_Pyridine-Ethyne_Q, -4680.3911, -2865.8537, -3914.8831, -4478.3355, -1049.0294, -1612.4818, 563.4523
                                               65_Pyridine-EthyneAcp_Q, -1148.1810, -711.3112, -963.8766, -1106.0935, -252.5654, -394.7823, 142.2170
                                               65_Pyridine-EthyneBcp_Q, -3526.9889, -2152.2930, -2947.0391, -3368.5712, -794.7460, -1216.2782, 421.5321
                                                  33_Pyridine-Ethene_Q, -5015.8228, -3155.1512, -4230.8519, -4813.0812, -1075.7008, -1657.9301, 582.2293
                                               33_Pyridine-EtheneAcp_Q, -1484.9743, -1005.5563, -1282.7198, -1443.4892, -277.1635, -437.9329, 160.7694
                                               33_Pyridine-EtheneBcp_Q, -3526.9551, -2152.2288, -2946.9924, -3368.5196, -794.7637, -1216.2909, 421.5272
                                                      01_Water-Water_Q, -1615.1755, -950.7264, -1334.8610, -1533.5833, -384.1347, -582.8570, 198.7223
                                                   01_Water-WaterAcp_Q, -805.0581, -473.8174, -665.3159, -764.9806, -191.4985, -291.1632,  99.6647
                                                   01_Water-WaterBcp_Q, -804.2331, -473.6880, -664.7844, -764.1204, -191.0963, -290.4324,  99.3360
                                                   64_Peptide-Ethene_Q, -4935.3887, -3146.3840, -4180.6523, -4745.2628, -1034.2683, -1598.8788, 564.6105
                                                64_Peptide-EtheneAcp_Q, -1485.2787, -1005.5272, -1282.8835, -1443.7981, -277.3564, -438.2710, 160.9146
                                                64_Peptide-EtheneBcp_Q, -3445.0952, -2141.6352, -2895.1980, -3299.1532, -753.5628, -1157.5181, 403.9552
                                                        20_AcOH-AcOH_Q, -5067.5188, -2916.8043, -4160.1861, -4801.9138, -1243.3818, -1885.1095, 641.7277
                                                     20_AcOH-AcOHAcp_Q, -2522.2187, -1451.4378, -2070.4830, -2392.0782, -619.0452, -940.6404, 321.5952
                                                     20_AcOH-AcOHBcp_Q, -2522.2111, -1451.4447, -2070.4815, -2392.0790, -619.0368, -940.6343, 321.5975
                                                60_Ethyne-AcOH_OH-pi_Q, -3677.4887, -2166.6505, -3040.1039, -3503.2130, -873.4533, -1336.5625, 463.1092
                                             60_Ethyne-AcOH_OH-piAcp_Q, -2521.7814, -1453.0898, -2070.9271, -2391.8842, -617.8374, -938.7944, 320.9570
                                             60_Ethyne-AcOH_OH-piBcp_Q, -1148.8002, -711.3778, -964.2626, -1106.7238, -252.8848, -395.3460, 142.4612
                                                      12_MeNH2-Water_Q, -2533.5427, -1637.7973, -2155.6501, -2438.3009, -517.8528, -800.5036, 282.6508
                                                   12_MeNH2-WaterAcp_Q, -804.3574, -473.4407, -664.7519, -764.2229, -191.3112, -290.7821,  99.4709
                                                   12_MeNH2-WaterBcp_Q, -1720.2856, -1160.4493, -1484.1046, -1667.6875, -323.6553, -507.2382, 183.5829
                                              26_Uracil-Uracil_pi-pi_Q, -8966.8911, -4947.6236, -7271.2626, -8448.2408, -2323.6390, -3500.6172, 1176.9782
                                           26_Uracil-Uracil_pi-piAcp_Q, -4475.0780, -2474.1979, -3630.9567, -4219.7284, -1156.7588, -1745.5305, 588.7717
                                           26_Uracil-Uracil_pi-piBcp_Q, -4475.0935, -2474.1979, -3630.9657, -4219.7283, -1156.7678, -1745.5305, 588.7627
                                                    19_MeOH-Pyridine_Q, -5084.1530, -3130.3803, -4259.9052, -4861.8031, -1129.5249, -1731.4228, 601.8980
                                                 19_MeOH-PyridineAcp_Q, -3527.8073, -2152.3200, -2947.5236, -3369.3240, -795.2036, -1217.0041, 421.8005
                                                 19_MeOH-PyridineBcp_Q, -1546.8590, -974.4394, -1305.3695, -1485.8228, -330.9301, -511.3834, 180.4533
                                                      10_MeNH2-MeNH2_Q, -3445.4050, -2321.2119, -2971.1361, -3337.5140, -649.9241, -1016.3021, 366.3779
                                                   10_MeNH2-MeNH2Acp_Q, -1720.0302, -1160.4083, -1483.9397, -1667.4131, -323.5314, -507.0048, 183.4734
                                                   10_MeNH2-MeNH2Bcp_Q, -1719.6372, -1160.3492, -1483.6876, -1666.9638, -323.3384, -506.6147, 183.2763
                                                    16_Peptide-Water_Q, -4255.8814, -2618.3919, -3565.0655, -4068.0670, -946.6736, -1449.6752, 503.0015
                                                 16_Peptide-WaterAcp_Q, -804.9304, -473.8383, -665.2509, -764.8608, -191.4126, -291.0225,  99.6099
                                                 16_Peptide-WaterBcp_Q, -3444.3700, -2141.3832, -2894.6725, -3298.3052, -753.2893, -1156.9220, 403.6328
                                                 51_Ethyne-Ethyne_TS_Q, -2298.3297, -1423.5332, -1929.2749, -2213.3324, -505.7418, -789.7992, 284.0575
                                              51_Ethyne-Ethyne_TSAcp_Q, -1148.0264, -711.5321, -963.8804, -1105.9569, -252.3483, -394.4248, 142.0765
                                              51_Ethyne-Ethyne_TSBcp_Q, -1148.1930, -711.5585, -963.9879, -1106.1238, -252.4293, -394.5652, 142.1359
                                                      03_Water-MeNH2_Q, -2532.9243, -1637.9428, -2155.3540, -2437.9849, -517.4112, -800.0422, 282.6310
                                                   03_Water-MeNH2Acp_Q, -1720.3492, -1160.4665, -1484.1487, -1667.7382, -323.6822, -507.2717, 183.5896
                                                   03_Water-MeNH2Bcp_Q, -804.3081, -473.4614, -664.7321, -764.1716, -191.2707, -290.7102,  99.4395
                                                     23_AcNH2-Uracil_Q, -7188.8546, -4121.4988, -5894.8139, -6806.1508, -1773.3150, -2684.6520, 911.3369
                                                  23_AcNH2-UracilAcp_Q, -4473.8633, -2473.2329, -3629.8474, -4218.3976, -1156.6145, -1745.1647, 588.5503
                                                  23_AcNH2-UracilBcp_Q, -2690.8435, -1634.0373, -2245.0034, -2568.9877, -610.9661, -934.9504, 323.9843
                                                     61_Pentane-AcOH_Q, -6619.2603, -4275.3277, -5630.4137, -6369.9787, -1355.0860, -2094.6510, 739.5650
                                                  61_Pentane-AcOHAcp_Q, -2522.7401, -1453.1669, -2071.5139, -2392.8440, -618.3470, -939.6771, 321.3301
                                                  61_Pentane-AcOHBcp_Q, -4090.7791, -2824.6486, -3556.6303, -3975.0628, -731.9817, -1150.4142, 418.4325
                                                        05_MeOH-MeOH_Q, -3102.2621, -1952.6674, -2617.2768, -2978.2170, -664.6095, -1025.5496, 360.9401
                                                     05_MeOH-MeOHAcp_Q, -1547.7138, -974.8914, -1306.0543, -1487.0431, -331.1629, -512.1517, 180.9888
                                                     05_MeOH-MeOHBcp_Q, -1547.1396, -974.7511, -1305.6632, -1486.1560, -330.9121, -511.4049, 180.4928
                                                    14_Peptide-MeNH2_Q, -5174.7286, -3304.9182, -4385.9024, -4973.0007, -1080.9841, -1668.0825, 587.0983
                                                 14_Peptide-MeNH2Acp_Q, -1720.3971, -1160.3943, -1484.1459, -1667.7950, -323.7516, -507.4007, 183.6491
                                                 14_Peptide-MeNH2Bcp_Q, -3444.5225, -2141.5957, -2894.8503, -3298.7130, -753.2546, -1157.1173, 403.8627
                                             28_Benzene-Uracil_pi-pi_Q, -8106.9808, -4750.3608, -6690.9068, -7696.1651, -1940.5459, -2945.8043, 1005.2584
                                          28_Benzene-Uracil_pi-piAcp_Q, -4475.1433, -2474.7796, -3631.2399, -4219.8116, -1156.4603, -1745.0320, 588.5718
                                          28_Benzene-Uracil_pi-piBcp_Q, -3621.0236, -2279.1320, -3054.9131, -3471.8114, -775.7811, -1192.6794, 416.8983
                                                     13_Peptide-MeOH_Q, -5000.8075, -3119.5779, -4207.1638, -4791.4939, -1087.5859, -1671.9159, 584.3301
                                                  13_Peptide-MeOHAcp_Q, -1547.9863, -974.9247, -1306.2259, -1487.1218, -331.3012, -512.1971, 180.8958
                                                  13_Peptide-MeOHBcp_Q, -3444.6512, -2141.8682, -2895.0396, -3298.8738, -753.1714, -1157.0056, 403.8342
                                           58_Pyridine-Pyridine_CH-N_Q, -7060.3724, -4305.0847, -5897.9854, -6740.9704, -1592.9007, -2435.8857, 842.9850
                                        58_Pyridine-Pyridine_CH-NAcp_Q, -3527.0017, -2152.1473, -2946.9850, -3368.5648, -794.8377, -1216.4176, 421.5798
                                        58_Pyridine-Pyridine_CH-NBcp_Q, -3527.0032, -2152.1471, -2946.9858, -3368.5645, -794.8387, -1216.4174, 421.5787
                                                   18_Water-Pyridine_Q, -4340.5505, -2629.6577, -3618.7676, -4139.7340, -989.1099, -1510.0764, 520.9665
                                                18_Water-PyridineAcp_Q, -3527.5564, -2152.3137, -2947.3759, -3369.0878, -795.0622, -1216.7741, 421.7119
                                                18_Water-PyridineBcp_Q, -804.3671, -473.4728, -664.7711, -764.2315, -191.2982, -290.7587,  99.4604
                                                43_Uracil-Neopentane_Q, -8581.1251, -5297.0850, -7195.6707, -8202.9586, -1898.5857, -2905.8735, 1007.2879
                                             43_Uracil-NeopentaneAcp_Q, -4098.6719, -2824.7090, -3561.2188, -3980.1441, -736.5098, -1155.4351, 418.9253
                                             43_Uracil-NeopentaneBcp_Q, -4475.2026, -2474.7695, -3631.2699, -4219.8722, -1156.5004, -1745.1027, 588.6023
                                          37_Cyclopentane-Neopentane_Q, -7890.8312, -5378.1005, -6830.7729, -7649.0557, -1452.6724, -2270.9552, 818.2828
                                       37_Cyclopentane-NeopentaneAcp_Q, -4098.5761, -2824.7617, -3561.1857, -3980.0429, -736.4239, -1155.2812, 418.8573
                                       37_Cyclopentane-NeopentaneBcp_Q, -3787.0645, -2556.0777, -3267.7420, -3667.3787, -711.6642, -1111.3010, 399.6367
                                                    62_Pentane-AcNH2_Q, -6788.8028, -4457.2770, -5805.1903, -6547.2561, -1347.9133, -2089.9791, 742.0657
                                                 62_Pentane-AcNH2Acp_Q, -2691.4051, -1635.3116, -2245.8656, -2569.8107, -610.5540, -934.4991, 323.9451
                                                 62_Pentane-AcNH2Bcp_Q, -4090.7876, -2824.6114, -3556.6195, -3975.0538, -732.0081, -1150.4424, 418.4343
                                             48_Pyridine-Pyridine_TS_Q, -7061.0539, -4303.3791, -5897.6598, -6740.9336, -1594.2808, -2437.5546, 843.2738
                                          48_Pyridine-Pyridine_TSAcp_Q, -3527.0986, -2152.1693, -2947.0503, -3368.6391, -794.8810, -1216.4698, 421.5888
                                          48_Pyridine-Pyridine_TSBcp_Q, -3527.8749, -2152.1955, -2947.5101, -3369.4026, -795.3146, -1217.2071, 421.8924
                                               40_Benzene-Neopentane_Q, -7725.3458, -5101.6835, -6618.4883, -7454.0672, -1516.8048, -2352.3837, 835.5789
                                            40_Benzene-NeopentaneAcp_Q, -4098.1460, -2824.7119, -3560.9160, -3979.6179, -736.2041, -1154.9061, 418.7019
                                            40_Benzene-NeopentaneBcp_Q, -3621.0335, -2279.1861, -3054.9417, -3471.8002, -775.7555, -1192.6141, 416.8586
                                                   44_Ethene-Pentane_Q, -5579.9856, -3828.1624, -4840.9352, -5420.0166, -1012.7728, -1591.8542, 579.0815
                                                44_Ethene-PentaneAcp_Q, -4090.6576, -2824.6793, -3556.5730, -3974.9250, -731.8937, -1150.2457, 418.3520
                                                44_Ethene-PentaneBcp_Q, -1485.2996, -1005.5807, -1282.9182, -1443.8248, -277.3375, -438.2441, 160.9066
                                        38_Cyclopentane-Cyclopentane_Q, -7580.3517, -5108.8906, -6537.7040, -7336.7287, -1428.8134, -2227.8381, 799.0247
                                     38_Cyclopentane-CyclopentaneAcp_Q, -3787.1388, -2555.9815, -3267.7443, -3667.4367, -711.7628, -1111.4553, 399.6925
                                     38_Cyclopentane-CyclopentaneBcp_Q, -3787.1417, -2555.9761, -3267.7437, -3667.4360, -711.7676, -1111.4599, 399.6923
                                               52_Benzene-AcOH_OH-pi_Q, -6150.5104, -3732.7258, -5130.5075, -5868.2355, -1397.7817, -2135.5097, 737.7280
                                            52_Benzene-AcOH_OH-piAcp_Q, -2522.0304, -1453.1143, -2071.0814, -2392.1261, -617.9671, -939.0118, 321.0447
                                            52_Benzene-AcOH_OH-piBcp_Q, -3620.6465, -2279.0967, -3054.6802, -3471.4200, -775.5835, -1192.3233, 416.7399
                                            36_Neopentane-Neopentane_Q, -8200.3244, -5647.4565, -7123.3333, -7960.6933, -1475.8768, -2313.2368, 837.3600
                                         36_Neopentane-NeopentaneAcp_Q, -4098.7481, -2824.7749, -3561.2906, -3980.2246, -736.5157, -1155.4497, 418.9340
                                         36_Neopentane-NeopentaneBcp_Q, -4098.7484, -2824.7750, -3561.2908, -3980.2247, -736.5159, -1155.4497, 418.9338
                                                    11_MeNH2-Peptide_Q, -5173.0215, -3303.1925, -4384.1874, -4971.2410, -1080.9948, -1668.0484, 587.0536
                                                 11_MeNH2-PeptideAcp_Q, -3445.3621, -2141.8416, -2895.4394, -3299.5689, -753.5978, -1157.7273, 404.1295
                                                 11_MeNH2-PeptideBcp_Q, -1719.8632, -1160.3420, -1483.8152, -1667.2052, -323.4732, -506.8632, 183.3900
                                              42_Uracil-Cyclopentane_Q, -8271.0286, -5027.1685, -6902.5251, -7890.7239, -1875.3566, -2863.5553, 988.1987
                                           42_Uracil-CyclopentaneAcp_Q, -3786.5947, -2555.9496, -3267.4163, -3666.9403, -711.4667, -1110.9907, 399.5240
                                           42_Uracil-CyclopentaneBcp_Q, -4475.9821, -2474.8019, -3631.7342, -4220.6325, -1156.9323, -1745.8306, 588.8983
                                               55_Benzene-MeOH_OH-pi_Q, -5174.7177, -3253.7421, -4364.3061, -4961.3712, -1110.5640, -1707.6291, 597.0651
                                            55_Benzene-MeOH_OH-piAcp_Q, -1547.2075, -974.9122, -1305.7704, -1486.2603, -330.8582, -511.3480, 180.4899
                                            55_Benzene-MeOH_OH-piBcp_Q, -3620.9028, -2279.1425, -3054.8477, -3471.6620, -775.7052, -1192.5194, 416.8143
                                                 17_Uracil-Uracil_BP_Q, -8970.4201, -4958.8905, -7278.0561, -8453.7259, -2319.1655, -3494.8353, 1175.6698
                                              17_Uracil-Uracil_BPAcp_Q, -4474.5387, -2473.6722, -3630.4232, -4219.0062, -1156.7509, -1745.3339, 588.5830
                                              17_Uracil-Uracil_BPBcp_Q, -4474.5589, -2473.4981, -3630.3614, -4219.0175, -1156.8633, -1745.5194, 588.6561
                                                59_Ethyne-Water_CH-O_Q, -1956.0067, -1187.3065, -1631.7113, -1872.9374, -444.4048, -685.6309, 241.2261
                                             59_Ethyne-Water_CH-OAcp_Q, -804.4449, -473.8297, -664.9666, -764.3600, -191.1369, -290.5303,  99.3934
                                             59_Ethyne-Water_CH-OBcp_Q, -1148.1292, -711.4535, -963.9067, -1106.0533, -252.4531, -394.5998, 142.1467
                                                    04_Water-Peptide_Q, -4260.2824, -2620.1042, -3568.3322, -4071.5286, -948.2281, -1451.4244, 503.1964
                                                 04_Water-PeptideAcp_Q, -3445.5777, -2141.3925, -2895.3745, -3299.4843, -753.9820, -1158.0918, 404.1098
                                                 04_Water-PeptideBcp_Q, -804.4645, -473.5182, -664.8465, -764.3418, -191.3283, -290.8236,  99.4952
                                            24_Benzene-Benzene_pi-pi_Q, -7247.0082, -4554.4444, -6111.0828, -6944.4119, -1556.6384, -2389.9676, 833.3291
                                         24_Benzene-Benzene_pi-piAcp_Q, -3620.4361, -2279.1611, -3054.5857, -3471.2425, -775.4246, -1192.0815, 416.6569
                                         24_Benzene-Benzene_pi-piBcp_Q, -3620.4396, -2279.1613, -3054.5878, -3471.2429, -775.4265, -1192.0816, 416.6551
                                              49_Benzene-Pyridine_TS_Q, -7153.3038, -4430.2970, -6004.5353, -6842.5632, -1574.2383, -2412.2662, 838.0279
                                           49_Benzene-Pyridine_TSAcp_Q, -3527.0387, -2152.1720, -2947.0168, -3368.5876, -794.8449, -1216.4157, 421.5708
                                           49_Benzene-Pyridine_TSBcp_Q, -3620.5450, -2279.1435, -3054.6412, -3471.3258, -775.4978, -1192.1823, 416.6845
                                                       02_Water-MeOH_Q, -2358.9374, -1451.7349, -1976.2113, -2256.0665, -524.4764, -804.3317, 279.8552
                                                    02_Water-MeOHAcp_Q, -1547.5661, -974.8672, -1305.9587, -1486.6806, -331.0915, -511.8134, 180.7219
                                                    02_Water-MeOHBcp_Q, -804.4297, -473.6474, -664.8809, -764.3155, -191.2335, -290.6681,  99.4346
                                            29_Pyridine-Uracil_pi-pi_Q, -8014.5446, -4624.4954, -6584.3676, -7594.5427, -1959.8722, -2970.0474, 1010.1751
                                         29_Pyridine-Uracil_pi-piAcp_Q, -4474.7470, -2474.6400, -3630.9519, -4219.3910, -1156.3119, -1744.7511, 588.4392
                                         29_Pyridine-Uracil_pi-piBcp_Q, -3527.7260, -2152.0716, -2947.3718, -3369.2860, -795.3002, -1217.2144, 421.9142
                                                       08_MeOH-Water_Q, -2357.9607, -1451.6653, -1975.6173, -2255.2832, -523.9520, -803.6180, 279.6659
                                                    08_MeOH-WaterAcp_Q, -805.1412, -473.8247, -665.3670, -765.0646, -191.5424, -291.2399,  99.6976
                                                    08_MeOH-WaterBcp_Q, -1546.9022, -974.8043, -1305.5484, -1485.9305, -330.7441, -511.1263, 180.3822
                                                  46_Peptide-Pentane_Q, -7545.5951, -4962.8466, -6455.9981, -7278.6217, -1493.1514, -2315.7751, 822.6236
                                               46_Peptide-PentaneAcp_Q, -4090.9341, -2824.5848, -3556.6930, -3975.2004, -732.1082, -1150.6156, 418.5074
                                               46_Peptide-PentaneBcp_Q, -3445.9648, -2141.5661, -2895.6716, -3299.9807, -754.1055, -1158.4146, 404.3091
                                              54_Benzene-Water_OH-pi_Q, -4429.5044, -2753.4677, -3722.4264, -4238.2599, -968.9587, -1484.7922, 515.8335
                                           54_Benzene-Water_OH-piAcp_Q, -804.5779, -473.6973, -664.9876, -764.4677, -191.2904, -290.7704,  99.4801
                                           54_Benzene-Water_OH-piBcp_Q, -3620.3436, -2279.1473, -3054.5264, -3471.1141, -775.3791, -1191.9668, 416.5877
                                                   30_Benzene-Ethene_Q, -5108.1804, -3281.9111, -4337.7230, -4914.8971, -1055.8119, -1632.9860, 577.1741
                                                30_Benzene-EtheneAcp_Q, -1484.9329, -1005.5758, -1282.7041, -1443.4495, -277.1284, -437.8737, 160.7453
                                                30_Benzene-EtheneBcp_Q, -3619.9524, -2279.1899, -3054.3182, -3470.7701, -775.1283, -1191.5802, 416.4519
                                             39_Benzene-Cyclopentane_Q, -7415.5762, -4832.1392, -6325.6887, -7142.0958, -1493.5495, -2309.9566, 816.4070
                                          39_Benzene-CyclopentaneAcp_Q, -3786.5934, -2555.9711, -3267.4246, -3667.1605, -711.4535, -1111.1893, 399.7358
                                          39_Benzene-CyclopentaneBcp_Q, -3621.3972, -2279.1842, -3055.1511, -3472.1567, -775.9669, -1192.9725, 417.0056
                                                   66_MeNH2-Pyridine_Q, -5253.9139, -3311.8191, -4434.5927, -5039.5400, -1122.7735, -1727.7208, 604.9473
                                                66_MeNH2-PyridineAcp_Q, -3528.0226, -2152.2384, -2947.6136, -3369.5376, -795.3752, -1217.2992, 421.9240
                                                66_MeNH2-PyridineBcp_Q, -1719.4365, -1160.3475, -1483.5708, -1666.7637, -323.2234, -506.4162, 183.1929
                                                    32_Uracil-Ethyne_Q, -5628.4171, -3185.6204, -4597.8622, -5328.0768, -1412.2418, -2142.4564, 730.2145
                                                 32_Uracil-EthyneAcp_Q, -1148.7037, -711.4552, -964.2395, -1106.6319, -252.7843, -395.1768, 142.3924
                                                 32_Uracil-EthyneBcp_Q, -4473.7588, -2474.7040, -3630.4075, -4218.4717, -1155.7036, -1743.7678, 588.0642
                                              53_Benzene-AcNH2_NH-pi_Q, -6317.5824, -3914.9639, -5303.9777, -6043.9132, -1389.0138, -2128.9493, 739.9355
                                           53_Benzene-AcNH2_NH-piAcp_Q, -2690.5421, -1635.2196, -2245.3280, -2568.9695, -610.1083, -933.7499, 323.6416
                                           53_Benzene-AcNH2_NH-piBcp_Q, -3620.6704, -2279.1577, -3054.7197, -3471.4235, -775.5620, -1192.2657, 416.7038
                                          25_Pyridine-Pyridine_pi-pi_Q, -7062.7438, -4301.1200, -5897.6837, -6741.2230, -1596.5638, -2440.1031, 843.5393
                                       25_Pyridine-Pyridine_pi-piAcp_Q, -3527.6233, -2152.1801, -2947.3582, -3369.1600, -795.1781, -1216.9799, 421.8018
                                       25_Pyridine-Pyridine_pi-piBcp_Q, -3527.6259, -2152.1779, -2947.3588, -3369.1583, -795.1808, -1216.9804, 421.7995
                                                      21_AcNH2-AcNH2_Q, -5401.8476, -3279.4803, -4506.4739, -5153.5862, -1226.9936, -1874.1060, 647.1124
                                                   21_AcNH2-AcNH2Acp_Q, -2690.9381, -1634.1406, -2245.1016, -2569.1431, -610.9611, -935.0026, 324.0415
                                                   21_AcNH2-AcNH2Bcp_Q, -2690.9668, -1634.1361, -2245.1164, -2569.1400, -610.9802, -935.0038, 324.0236
                                                   45_Ethyne-Pentane_Q, -5242.7509, -3534.5836, -4522.1178, -5082.7247, -987.5342, -1548.1412, 560.6070
                                                45_Ethyne-PentaneAcp_Q, -4090.3180, -2824.6229, -3556.3529, -3974.5845, -731.7300, -1149.9616, 418.2316
                                                45_Ethyne-PentaneBcp_Q, -1148.8266, -711.5501, -964.3505, -1106.7757, -252.8005, -395.2256, 142.4251
                                               47_Benzene-Benzene_TS_Q, -7246.1911, -4556.8530, -6111.6266, -6944.6804, -1554.7736, -2387.8274, 833.0538
                                            47_Benzene-Benzene_TSAcp_Q, -3620.4285, -2279.1977, -3054.5968, -3471.1621, -775.3991, -1191.9645, 416.5654
                                            47_Benzene-Benzene_TSBcp_Q, -3620.5161, -2279.1566, -3054.6301, -3471.2905, -775.4734, -1192.1338, 416.6604
                                                   41_Uracil-Pentane_Q, -8576.7216, -5295.4316, -7192.4274, -8199.6319, -1896.9958, -2904.2003, 1007.2046
                                                41_Uracil-PentaneAcp_Q, -4090.9378, -2824.5980, -3556.7007, -3975.2129, -732.1027, -1150.6149, 418.5122
                                                41_Uracil-PentaneBcp_Q, -4476.3309, -2474.7732, -3631.9237, -4220.9701, -1157.1506, -1746.1969, 589.0463
                                                      22_AcOH-Uracil_Q, -7020.2220, -3939.3049, -5720.4601, -6629.0494, -1781.1552, -2689.7446, 908.5894
                                                   22_AcOH-UracilAcp_Q, -4474.3805, -2473.4868, -3630.2535, -4218.8590, -1156.7666, -1745.3722, 588.6055
                                                   22_AcOH-UracilBcp_Q, -2522.1476, -1451.4565, -2070.4498, -2392.0294, -618.9933, -940.5729, 321.5796
                                            57_Benzene-Peptide_NH-pi_Q, -7074.9167, -4420.0700, -5954.9032, -6775.5203, -1534.8333, -2355.4504, 820.6171
                                         57_Benzene-Peptide_NH-piAcp_Q, -3444.7624, -2141.5589, -2894.9734, -3298.7933, -753.4145, -1157.2344, 403.8199
                                         57_Benzene-Peptide_NH-piBcp_Q, -3621.1716, -2279.1136, -3054.9909, -3471.9354, -775.8773, -1192.8219, 416.9446
                                                     63_Benzene-AcOH_Q, -6149.3814, -3730.8326, -5129.0561, -5866.6474, -1398.2235, -2135.8147, 737.5912
                                                  63_Benzene-AcOHAcp_Q, -2521.7565, -1453.0263, -2070.8859, -2391.8254, -617.8596, -938.7990, 320.9394
                                                  63_Benzene-AcOHBcp_Q, -3620.7070, -2279.1561, -3054.7402, -3471.4834, -775.5841, -1192.3273, 416.7432
                                             50_Benzene-Ethyne_CH-pi_Q, -4773.1435, -2990.8191, -4021.2254, -4579.8129, -1030.4063, -1588.9938, 558.5875
                                          50_Benzene-Ethyne_CH-piAcp_Q, -1148.4837, -711.4872, -964.1258, -1106.4158, -252.6386, -394.9286, 142.2900
                                          50_Benzene-Ethyne_CH-piBcp_Q, -3620.2510, -2279.1414, -3054.4704, -3471.0157, -775.3290, -1191.8742, 416.5453
                                           27_Benzene-Pyridine_pi-pi_Q, -7154.9640, -4427.8008, -6004.4420, -6842.8571, -1576.6412, -2415.0563, 838.4151
                                        27_Benzene-Pyridine_pi-piAcp_Q, -3527.4729, -2152.1930, -2947.2767, -3369.0166, -795.0837, -1216.8236, 421.7399
                                        27_Benzene-Pyridine_pi-piBcp_Q, -3620.5360, -2279.1470, -3054.6375, -3471.3352, -775.4905, -1192.1882, 416.6977
                                                    31_Uracil-Ethene_Q, -5965.5251, -3478.7477, -4916.4159, -5665.3153, -1437.6682, -2186.5676, 748.8994
                                                 31_Uracil-EtheneAcp_Q, -1485.0963, -1005.5238, -1282.7766, -1443.6122, -277.2528, -438.0885, 160.8356
                                                 31_Uracil-EtheneBcp_Q, -4474.4595, -2474.7738, -3630.8421, -4219.1221, -1156.0683, -1744.3482, 588.2799
                                              56_Benzene-MeNH2_NH-pi_Q, -5345.8449, -3438.3165, -4541.1063, -5140.8839, -1102.7899, -1702.5675, 599.7776
                                           56_Benzene-MeNH2_NH-piAcp_Q, -1719.5032, -1160.3602, -1483.6148, -1666.8238, -323.2546, -506.4636, 183.2091
                                           56_Benzene-MeNH2_NH-piBcp_Q, -3620.8180, -2279.1715, -3054.8109, -3471.5789, -775.6393, -1192.4073, 416.7680
                                                       06_MeOH-MeNH2_T, -430.3799, -2244.3780, -2834.1578, -3147.5956, -589.7798, -903.2176, 313.4378
                                                    06_MeOH-MeNH2Acp_T, -210.6949, -1214.8982, -1503.6283, -1660.7476, -288.7301, -445.8494, 157.1193
                                                    06_MeOH-MeNH2Bcp_T, -217.4663, -1025.8466, -1323.8560, -1480.6564, -298.0094, -454.8097, 156.8003
                                                       09_MeNH2-MeOH_T, -429.1806, -2241.7864, -2829.9228, -3143.3814, -588.1364, -901.5950, 313.4586
                                                    09_MeNH2-MeOHAcp_T, -217.4556, -1026.3186, -1324.3133, -1481.1847, -297.9947, -454.8661, 156.8714
                                                    09_MeNH2-MeOHBcp_T, -210.3457, -1214.8698, -1503.1213, -1659.9167, -288.2515, -445.0469, 156.7954
                                                  34_Pentane-Pentane_T, -956.9713, -5901.3863, -7212.7915, -7931.5123, -1311.4051, -2030.1260, 718.7209
                                               34_Pentane-PentaneAcp_T, -476.1617, -2952.6452, -3605.1631, -3964.5698, -652.5179, -1011.9246, 359.4067
                                               34_Pentane-PentaneBcp_T, -476.1620, -2952.6447, -3605.1630, -3964.5700, -652.5183, -1011.9253, 359.4070
                                                  15_Peptide-Peptide_T, -982.4357, -4543.0332, -5889.3339, -6576.4839, -1346.3007, -2033.4507, 687.1500
                                               15_Peptide-PeptideAcp_T, -490.0696, -2269.6522, -2941.2291, -3285.2397, -671.5768, -1015.5874, 344.0106
                                               15_Peptide-PeptideBcp_T, -489.7120, -2269.2936, -2940.3804, -3284.0487, -671.0869, -1014.7551, 343.6682
                                               35_Neopentane-Pentane_T, -958.2224, -5902.6040, -7215.7236, -7934.6102, -1313.1196, -2032.0062, 718.8866
                                            35_Neopentane-PentaneAcp_T, -479.0002, -2952.6977, -3609.1053, -3968.8223, -656.4076, -1016.1247, 359.7170
                                            35_Neopentane-PentaneBcp_T, -475.9156, -2952.6176, -3604.7983, -3964.0083, -652.1807, -1011.3907, 359.2100
                                                     07_MeOH-Peptide_T, -709.3720, -3300.3202, -4272.4226, -4772.4769, -972.1024, -1472.1566, 500.0543
                                                  07_MeOH-PeptideAcp_T, -489.6241, -2269.9095, -2940.8759, -3284.7165, -670.9664, -1014.8070, 343.8406
                                                  07_MeOH-PeptideBcp_T, -217.5841, -1025.9244, -1324.0952, -1480.9909, -298.1709, -455.0665, 156.8957
                                                  65_Pyridine-Ethyne_T, -669.1021, -3063.4529, -3980.3706, -4446.4383, -916.9177, -1382.9854, 466.0677
                                               65_Pyridine-EthyneAcp_T, -159.9714, -760.0633, -979.2833, -1096.5341, -219.2200, -336.4709, 117.2509
                                               65_Pyridine-EthyneBcp_T, -508.0726, -2301.0880, -2997.3356, -3346.4724, -696.2476, -1045.3844, 349.1368
                                                  33_Pyridine-Ethene_T, -689.3631, -3354.3270, -4299.0098, -4784.6359, -944.6828, -1430.3088, 485.6261
                                               33_Pyridine-EtheneAcp_T, -178.5208, -1055.7457, -1300.3853, -1436.5516, -244.6396, -380.8059, 136.1663
                                               33_Pyridine-EtheneBcp_T, -508.5517, -2301.1081, -2998.0123, -3347.4997, -696.9042, -1046.3916, 349.4874
                                                      01_Water-Water_T, -254.6956, -1003.0910, -1352.1183, -1526.7509, -349.0272, -523.6599, 174.6327
                                                   01_Water-WaterAcp_T, -127.0405, -500.0446, -674.1371, -761.7728, -174.0925, -261.7282,  87.6357
                                                   01_Water-WaterBcp_T, -126.7745, -499.8908, -673.6188, -761.0102, -173.7280, -261.1194,  87.3914
                                                   64_Peptide-Ethene_T, -670.1866, -3324.7889, -4243.1928, -4722.8007, -918.4039, -1398.0118, 479.6079
                                                64_Peptide-EtheneAcp_T, -178.5539, -1055.7185, -1300.4035, -1436.5990, -244.6850, -380.8805, 136.1955
                                                64_Peptide-EtheneBcp_T, -489.6142, -2269.8349, -2940.7877, -3284.4832, -670.9528, -1014.6483, 343.6955
                                                        20_AcOH-AcOH_T, -811.8058, -3116.2383, -4228.7129, -4778.0196, -1112.4746, -1661.7813, 549.3067
                                                     20_AcOH-AcOHAcp_T, -404.2632, -1551.2423, -2105.2326, -2380.6566, -553.9904, -829.4143, 275.4239
                                                     20_AcOH-AcOHBcp_T, -404.2583, -1551.2490, -2105.2326, -2380.6571, -553.9836, -829.4081, 275.4245
                                                60_Ethyne-AcOH_OH-pi_T, -565.1017, -2314.9544, -3089.3530, -3481.0902, -774.3986, -1166.1358, 391.7372
                                             60_Ethyne-AcOH_OH-piAcp_T, -403.2078, -1552.8309, -2105.3749, -2380.0068, -552.5440, -827.1759, 274.6319
                                             60_Ethyne-AcOH_OH-piBcp_T, -160.4140, -760.0405, -979.8672, -1097.4391, -219.8266, -337.3985, 117.5719
                                                      12_MeNH2-Water_T, -339.3874, -1718.5702, -2183.6567, -2427.8067, -465.0865, -709.2365, 244.1501
                                                   12_MeNH2-WaterAcp_T, -127.0328, -499.7060, -673.7880, -761.3930, -174.0820, -261.6870,  87.6050
                                                   12_MeNH2-WaterBcp_T, -210.5182, -1214.8829, -1503.3708, -1660.3418, -288.4879, -445.4590, 156.9710
                                              26_Uracil-Uracil_pi-pi_T, -1501.8076, -5348.3808, -7406.4135, -8393.7274, -2058.0327, -3045.3466, 987.3139
                                           26_Uracil-Uracil_pi-piAcp_T, -747.9854, -2674.6108, -3699.6279, -4193.6086, -1025.0171, -1518.9978, 493.9807
                                           26_Uracil-Uracil_pi-piBcp_T, -748.0606, -2674.6108, -3699.7309, -4193.6086, -1025.1201, -1518.9978, 493.8778
                                                    19_MeOH-Pyridine_T, -728.1087, -3330.6674, -4328.4460, -4834.3247, -997.7785, -1503.6573, 505.8788
                                                 19_MeOH-PyridineAcp_T, -508.5342, -2301.1803, -2998.0605, -3347.5736, -696.8802, -1046.3933, 349.5131
                                                 19_MeOH-PyridineBcp_T, -217.3883, -1025.8268, -1323.7292, -1480.4651, -297.9024, -454.6383, 156.7358
                                                      10_MeNH2-MeNH2_T, -422.9943, -2430.2157, -3009.8746, -3323.4600, -579.6589, -893.2442, 313.5854
                                                   10_MeNH2-MeNH2Acp_T, -210.5503, -1214.8707, -1503.4025, -1660.3882, -288.5318, -445.5175, 156.9857
                                                   10_MeNH2-MeNH2Bcp_T, -210.4431, -1214.8219, -1503.2069, -1660.0895, -288.3850, -445.2676, 156.8826
                                                    16_Peptide-Water_T, -617.4663, -2772.6540, -3618.8116, -4049.4568, -846.1576, -1276.8028, 430.6452
                                                 16_Peptide-WaterAcp_T, -127.1420, -500.1406, -674.3722, -762.1003, -174.2316, -261.9596,  87.7280
                                                 16_Peptide-WaterBcp_T, -489.1683, -2269.4627, -2939.8044, -3283.0929, -670.3417, -1013.6302, 343.2884
                                                 51_Ethyne-Ethyne_TS_T, -320.3336, -1520.8363, -1959.8120, -2194.0053, -438.9757, -673.1690, 234.1933
                                              51_Ethyne-Ethyne_TSAcp_T, -159.8016, -760.2546, -979.2420, -1096.3576, -218.9874, -336.1030, 117.1155
                                              51_Ethyne-Ethyne_TSBcp_T, -159.9844, -760.1696, -979.4075, -1096.6381, -219.2379, -336.4685, 117.2306
                                                      03_Water-MeNH2_T, -339.0579, -1718.6438, -2183.2787, -2427.3753, -464.6348, -708.7315, 244.0967
                                                   03_Water-MeNH2Acp_T, -210.5513, -1214.8761, -1503.4093, -1660.4027, -288.5332, -445.5266, 156.9934
                                                   03_Water-MeNH2Bcp_T, -126.9381, -499.6726, -673.6248, -761.1427, -173.9522, -261.4702,  87.5180
                                                     23_AcNH2-Uracil_T, -1147.4762, -4424.4559, -5996.9233, -6764.0236, -1572.4674, -2339.5676, 767.1002
                                                  23_AcNH2-UracilAcp_T, -747.2037, -2673.3917, -3697.3375, -4190.7221, -1023.9459, -1517.3304, 493.3845
                                                  23_AcNH2-UracilBcp_T, -396.9593, -1736.9065, -2280.8878, -2556.1041, -543.9813, -819.1976, 275.2163
                                                     61_Pentane-AcOH_T, -882.7305, -4503.1194, -5712.7872, -6346.9353, -1209.6678, -1843.8159, 634.1481
                                                  61_Pentane-AcOHAcp_T, -404.0170, -1552.9928, -2106.6458, -2381.9215, -553.6529, -828.9287, 275.2758
                                                  61_Pentane-AcOHBcp_T, -475.6306, -2952.5648, -3604.3549, -3963.3427, -651.7901, -1010.7779, 358.9878
                                                        05_MeOH-MeOH_T, -436.4014, -2055.4262, -2653.4577, -2966.7200, -598.0315, -911.2937, 313.2622
                                                     05_MeOH-MeOHAcp_T, -217.5503, -1026.3114, -1324.4359, -1481.4480, -298.1245, -455.1366, 157.0122
                                                     05_MeOH-MeOHBcp_T, -217.3120, -1026.1214, -1323.9193, -1480.6181, -297.7979, -454.4967, 156.6988
                                                    14_Peptide-MeNH2_T, -702.5827, -3487.5382, -4450.3367, -4950.6789, -962.7985, -1463.1407, 500.3422
                                                 14_Peptide-MeNH2Acp_T, -210.7419, -1214.8651, -1503.6595, -1660.8178, -288.7944, -445.9527, 157.1583
                                                 14_Peptide-MeNH2Bcp_T, -489.2680, -2269.6904, -2940.1688, -3283.7316, -670.4784, -1014.0411, 343.5627
                                             28_Benzene-Uracil_pi-pi_T, -1248.7988, -5097.2425, -6808.5594, -7648.5905, -1711.3168, -2551.3480, 840.0311
                                          28_Benzene-Uracil_pi-piAcp_T, -747.5707, -2675.1184, -3699.5672, -4193.2246, -1024.4488, -1518.1062, 493.6574
                                          28_Benzene-Uracil_pi-piBcp_T, -496.2711, -2425.6509, -3105.7262, -3452.2481, -680.0753, -1026.5972, 346.5219
                                                     13_Peptide-MeOH_T, -708.7132, -3299.1370, -4270.3366, -4770.4716, -971.1996, -1471.3347, 500.1350
                                                  13_Peptide-MeOHAcp_T, -217.6712, -1026.4073, -1324.6974, -1481.8000, -298.2901, -455.3927, 157.1026
                                                  13_Peptide-MeOHBcp_T, -489.1076, -2269.9628, -2940.2213, -3283.6735, -670.2585, -1013.7107, 343.4522
                                           58_Pyridine-Pyridine_CH-N_T, -1018.4086, -4602.8095, -5998.4064, -6696.6661, -1395.5969, -2093.8565, 698.2596
                                        58_Pyridine-Pyridine_CH-NAcp_T, -508.2021, -2300.9268, -2997.3518, -3346.5933, -696.4251, -1045.6665, 349.2415
                                        58_Pyridine-Pyridine_CH-NBcp_T, -508.2026, -2300.9267, -2997.3524, -3346.5931, -696.4258, -1045.6664, 349.2407
                                                   18_Water-Pyridine_T, -636.9369, -2804.7394, -3677.5789, -4114.1139, -872.8395, -1309.3745, 436.5350
                                                18_Water-PyridineAcp_T, -508.2984, -2301.1337, -2997.6907, -3347.0154, -696.5571, -1045.8818, 349.3247
                                                18_Water-PyridineBcp_T, -126.9318, -499.6727, -673.6163, -761.1241, -173.9436, -261.4514,  87.5078
                                                43_Uracil-Neopentane_T, -1229.8553, -5625.3384, -7310.6957, -8163.7490, -1685.3573, -2538.4106, 853.0533
                                             43_Uracil-NeopentaneAcp_T, -478.9202, -2952.5682, -3608.8662, -3968.4963, -656.2980, -1015.9281, 359.6301
                                             43_Uracil-NeopentaneBcp_T, -747.4327, -2675.1411, -3699.4007, -4192.9625, -1024.2596, -1517.8214, 493.5618
                                          37_Cyclopentane-Neopentane_T, -941.8847, -5632.2280, -6922.9589, -7622.4678, -1290.7309, -1990.2398, 699.5089
                                       37_Cyclopentane-NeopentaneAcp_T, -478.9962, -2952.6802, -3609.0824, -3968.7971, -656.4022, -1016.1170, 359.7147
                                       37_Cyclopentane-NeopentaneBcp_T, -459.7940, -2682.2483, -3312.3364, -3652.2374, -630.0881, -969.9891, 339.9011
                                                    62_Pentane-AcNH2_T, -876.0603, -4688.2343, -5888.7614, -6522.8946, -1200.5271, -1834.6603, 634.1332
                                                 62_Pentane-AcNH2Acp_T, -396.8508, -1738.2729, -2282.1055, -2557.3416, -543.8326, -819.0687, 275.2361
                                                 62_Pentane-AcNH2Bcp_T, -475.7721, -2952.5466, -3604.5305, -3963.6197, -651.9840, -1011.0731, 359.0891
                                             48_Pyridine-Pyridine_TS_T, -1019.6525, -4601.1244, -5998.4260, -6697.2390, -1397.3016, -2096.1146, 698.8130
                                          48_Pyridine-Pyridine_TSAcp_T, -508.2684, -2300.9800, -2997.4961, -3346.7823, -696.5160, -1045.8023, 349.2863
                                          48_Pyridine-Pyridine_TSBcp_T, -508.8449, -2301.1184, -2998.4243, -3348.1225, -697.3060, -1047.0042, 349.6982
                                               40_Benzene-Neopentane_T, -977.9051, -5376.0742, -6716.1663, -7422.0278, -1340.0921, -2045.9536, 705.8615
                                            40_Benzene-NeopentaneAcp_T, -478.8125, -2952.6104, -3608.7609, -3968.3085, -656.1505, -1015.6980, 359.5476
                                            40_Benzene-NeopentaneBcp_T, -496.0763, -2425.6971, -3105.5054, -3451.8498, -679.8083, -1026.1527, 346.3443
                                                   44_Ethene-Pentane_T, -656.5479, -4006.2928, -4906.0066, -5401.1056, -899.7137, -1394.8128, 495.0990
                                                44_Ethene-PentaneAcp_T, -475.5512, -2952.5791, -3604.2604, -3963.1701, -651.6813, -1010.5910, 358.9096
                                                44_Ethene-PentaneBcp_T, -178.6876, -1055.7862, -1300.6544, -1436.9715, -244.8682, -381.1853, 136.3171
                                        38_Cyclopentane-Cyclopentane_T, -923.3668, -5361.3779, -6626.7324, -7306.4828, -1265.3545, -1945.1049, 679.7505
                                     38_Cyclopentane-CyclopentaneAcp_T, -459.8776, -2682.1922, -3312.3948, -3652.3362, -630.2026, -970.1440, 339.9414
                                     38_Cyclopentane-CyclopentaneBcp_T, -459.8804, -2682.1874, -3312.3938, -3652.3354, -630.2065, -970.1480, 339.9416
                                               52_Benzene-AcOH_OH-pi_T, -901.5106, -3978.7518, -5214.1551, -5834.7809, -1235.4034, -1856.0292, 620.6258
                                            52_Benzene-AcOH_OH-piAcp_T, -403.4240, -1552.8921, -2105.7324, -2380.5458, -552.8403, -827.6537, 274.8134
                                            52_Benzene-AcOH_OH-piBcp_T, -495.7562, -2425.5723, -3104.9419, -3451.0113, -679.3696, -1025.4390, 346.0693
                                            36_Neopentane-Neopentane_T, -959.9754, -5903.3179, -7218.8398, -7937.9412, -1315.5219, -2034.6233, 719.1014
                                         36_Neopentane-NeopentaneAcp_T, -478.8273, -2952.6640, -3608.8348, -3968.4044, -656.1708, -1015.7404, 359.5696
                                         36_Neopentane-NeopentaneBcp_T, -478.8273, -2952.6641, -3608.8348, -3968.4046, -656.1707, -1015.7404, 359.5697
                                                    11_MeNH2-Peptide_T, -702.6797, -3485.8638, -4448.7953, -4949.2045, -962.9314, -1463.3407, 500.4092
                                                 11_MeNH2-PeptideAcp_T, -489.6598, -2269.9989, -2941.0141, -3284.8752, -671.0153, -1014.8764, 343.8611
                                                 11_MeNH2-PeptideBcp_T, -210.5890, -1214.8226, -1503.4074, -1660.4157, -288.5849, -445.5931, 157.0082
                                              42_Uracil-Cyclopentane_T, -1211.9762, -5353.8530, -7014.7092, -7848.3011, -1660.8562, -2494.4481, 833.5918
                                           42_Uracil-CyclopentaneAcp_T, -459.8141, -2682.1720, -3312.2876, -3652.1941, -630.1157, -970.0221, 339.9064
                                           42_Uracil-CyclopentaneBcp_T, -747.8020, -2675.2003, -3699.9659, -4193.8012, -1024.7656, -1518.6009, 493.8353
                                               55_Benzene-MeOH_OH-pi_T, -715.7190, -3451.4983, -4432.2984, -4935.0599, -980.8001, -1483.5616, 502.7615
                                            55_Benzene-MeOH_OH-piAcp_T, -217.4217, -1026.3288, -1324.2770, -1481.1032, -297.9482, -454.7744, 156.8262
                                            55_Benzene-MeOH_OH-piBcp_T, -495.8434, -2425.6261, -3105.1153, -3451.2710, -679.4892, -1025.6448, 346.1556
                                                 17_Uracil-Uracil_BP_T, -1498.1859, -5359.2081, -7412.2776, -8397.5187, -2053.0695, -3038.3106, 985.2411
                                              17_Uracil-Uracil_BPAcp_T, -747.1959, -2673.8412, -3697.7764, -4191.0926, -1023.9352, -1517.2514, 493.3162
                                              17_Uracil-Uracil_BPBcp_T, -747.3186, -2673.7019, -3697.8052, -4191.2022, -1024.1033, -1517.5003, 493.3970
                                                59_Ethyne-Water_CH-O_T, -287.1632, -1262.1936, -1655.7135, -1860.0067, -393.5200, -597.8131, 204.2932
                                             59_Ethyne-Water_CH-OAcp_T, -126.8466, -500.1213, -673.9481, -761.4188, -173.8269, -261.2975,  87.4706
                                             59_Ethyne-Water_CH-OBcp_T, -159.8182, -760.1287, -979.1388, -1096.2713, -219.0102, -336.1426, 117.1324
                                                    04_Water-Peptide_T, -618.5094, -2774.5144, -3622.1013, -4052.8851, -847.5869, -1278.3707, 430.7838
                                                 04_Water-PeptideAcp_T, -489.7547, -2269.5516, -2940.6969, -3284.4288, -671.1453, -1014.8773, 343.7320
                                                 04_Water-PeptideBcp_T, -127.0805, -499.8054, -673.9528, -761.6071, -174.1474, -261.8017,  87.6543
                                            24_Benzene-Benzene_pi-pi_T, -995.3018, -4847.5284, -6211.4604, -6903.9156, -1363.9321, -2056.3872, 692.4551
                                         24_Benzene-Benzene_pi-piAcp_T, -495.8404, -2425.6670, -3105.1519, -3451.3311, -679.4850, -1025.6641, 346.1792
                                         24_Benzene-Benzene_pi-piBcp_T, -495.8405, -2425.6671, -3105.1522, -3451.3317, -679.4851, -1025.6647, 346.1795
                                              49_Benzene-Pyridine_TS_T, -1006.5990, -4725.6021, -6105.0156, -6799.9973, -1379.4135, -2074.3952, 694.9817
                                           49_Benzene-Pyridine_TSAcp_T, -508.2911, -2301.0132, -2997.5603, -3346.8587, -696.5471, -1045.8455, 349.2984
                                           49_Benzene-Pyridine_TSBcp_T, -495.6926, -2425.6307, -3104.9132, -3450.9456, -679.2825, -1025.3149, 346.0324
                                                       02_Water-MeOH_T, -345.7149, -1529.3666, -2003.1240, -2247.1750, -473.7574, -717.8084, 244.0509
                                                    02_Water-MeOHAcp_T, -217.4849, -1026.2705, -1324.3053, -1481.2367, -298.0349, -454.9662, 156.9313
                                                    02_Water-MeOHBcp_T, -126.9189, -499.8806, -673.8066, -761.3190, -173.9259, -261.4384,  87.5125
                                            29_Pyridine-Uracil_pi-pi_T, -1261.9041, -4973.8627, -6703.1388, -7546.5767, -1729.2761, -2572.7140, 843.4379
                                         29_Pyridine-Uracil_pi-piAcp_T, -747.5541, -2674.9917, -3699.4177, -4193.0354, -1024.4260, -1518.0437, 493.6176
                                         29_Pyridine-Uracil_pi-piBcp_T, -509.3758, -2301.0576, -2999.0911, -3349.2366, -698.0335, -1048.1790, 350.1454
                                                       08_MeOH-Water_T, -345.3043, -1529.1993, -2002.3941, -2246.2463, -473.1947, -717.0470, 243.8523
                                                    08_MeOH-WaterAcp_T, -127.0994, -500.0733, -674.2466, -761.9360, -174.1732, -261.8626,  87.6894
                                                    08_MeOH-WaterBcp_T, -217.1337, -1026.1743, -1323.7279, -1480.2909, -297.5536, -454.1166, 156.5630
                                                  46_Peptide-Pentane_T, -970.7650, -5219.1393, -6549.4469, -7252.8398, -1330.3077, -2033.7005, 703.3929
                                               46_Peptide-PentaneAcp_T, -476.0271, -2952.5658, -3604.8992, -3964.1904, -652.3334, -1011.6246, 359.2912
                                               46_Peptide-PentaneBcp_T, -490.3847, -2269.8488, -2941.8575, -3286.1407, -672.0086, -1016.2919, 344.2832
                                              54_Benzene-Water_OH-pi_T, -623.6535, -2925.9752, -3780.6114, -4213.6635, -854.6363, -1287.6883, 433.0520
                                           54_Benzene-Water_OH-piAcp_T, -126.9038, -499.8941, -673.7993, -761.2906, -173.9052, -261.3965,  87.4913
                                           54_Benzene-Water_OH-piBcp_T, -495.3196, -2425.5691, -3104.3404, -3450.0872, -678.7713, -1024.5181, 345.7468
                                                   30_Benzene-Ethene_T, -676.0632, -3478.6479, -4405.1049, -4887.0905, -926.4570, -1408.4425, 481.9856
                                                30_Benzene-EtheneAcp_T, -178.5191, -1055.7642, -1300.4014, -1436.5666, -244.6372, -380.8024, 136.1652
                                                30_Benzene-EtheneBcp_T, -495.3643, -2425.6539, -3104.4865, -3450.2881, -678.8325, -1024.6342, 345.8016
                                             39_Benzene-Cyclopentane_T, -959.8298, -5104.8620, -6420.1843, -7106.4580, -1315.3223, -2001.5960, 686.2737
                                          39_Benzene-CyclopentaneAcp_T, -459.7384, -2682.1549, -3312.1668, -3651.9937, -630.0119, -969.8388, 339.8268
                                          39_Benzene-CyclopentaneBcp_T, -496.3067, -2425.7105, -3105.8346, -3452.3616, -680.1240, -1026.6510, 346.5270
                                                   66_MeNH2-Pyridine_T, -721.8749, -3515.2579, -4504.4938, -5010.9325, -989.2359, -1495.6746, 506.4387
                                                66_MeNH2-PyridineAcp_T, -508.7537, -2301.1541, -2998.3351, -3348.1101, -697.1809, -1046.9560, 349.7750
                                                66_MeNH2-PyridineBcp_T, -210.4729, -1214.8477, -1503.2735, -1660.1841, -288.4258, -445.3363, 156.9106
                                                    32_Uracil-Ethyne_T, -909.1305, -3434.4936, -4680.3391, -5290.5483, -1245.8455, -1856.0547, 610.2092
                                                 32_Uracil-EthyneAcp_T, -160.3970, -760.1193, -979.9226, -1097.4861, -219.8032, -337.3668, 117.5635
                                                 32_Uracil-EthyneBcp_T, -746.6563, -2674.8713, -3698.0670, -4190.9801, -1023.1956, -1516.1088, 492.9132
                                              53_Benzene-AcNH2_NH-pi_T, -893.5942, -4164.1171, -5388.6720, -6008.7995, -1224.5550, -1844.6825, 620.1275
                                           53_Benzene-AcNH2_NH-piAcp_T, -396.0916, -1738.0337, -2280.8259, -2555.4160, -542.7922, -817.3823, 274.5902
                                           53_Benzene-AcNH2_NH-piBcp_T, -495.4378, -2425.5216, -3104.4549, -3450.3067, -678.9332, -1024.7851, 345.8518
                                          25_Pyridine-Pyridine_pi-pi_T, -1021.9847, -4599.0494, -5999.5470, -6699.3813, -1400.4976, -2100.3319, 699.8343
                                       25_Pyridine-Pyridine_pi-piAcp_T, -509.0519, -2301.0945, -2998.6841, -3348.5711, -697.5896, -1047.4766, 349.8870
                                       25_Pyridine-Pyridine_pi-piBcp_T, -509.0520, -2301.0918, -2998.6816, -3348.5666, -697.5897, -1047.4747, 349.8850
                                                      21_AcNH2-AcNH2_T, -796.7539, -3485.0335, -4576.8815, -5126.1090, -1091.8480, -1641.0755, 549.2275
                                                   21_AcNH2-AcNH2Acp_T, -396.8126, -1736.9768, -2280.7571, -2555.8704, -543.7803, -818.8936, 275.1133
                                                   21_AcNH2-AcNH2Bcp_T, -396.8145, -1736.9724, -2280.7552, -2555.8681, -543.7828, -818.8957, 275.1128
                                                   45_Ethyne-Pentane_T, -637.4961, -3711.1516, -4584.7573, -5060.9801, -873.6058, -1349.8285, 476.2227
                                                45_Ethyne-PentaneAcp_T, -475.3102, -2952.5196, -3603.8706, -3962.5707, -651.3509, -1010.0511, 358.7001
                                                45_Ethyne-PentaneBcp_T, -160.4210, -760.2304, -980.0666, -1097.6527, -219.8361, -337.4223, 117.5862
                                               47_Benzene-Benzene_TS_T, -993.2198, -4849.6949, -6210.7739, -6902.2744, -1361.0790, -2052.5795, 691.5005
                                            47_Benzene-Benzene_TSAcp_T, -495.0896, -2425.5616, -3104.0177, -3449.6246, -678.4561, -1024.0630, 345.6069
                                            47_Benzene-Benzene_TSBcp_T, -495.6604, -2425.6415, -3104.8798, -3450.8905, -679.2383, -1025.2491, 346.0108
                                                   41_Uracil-Pentane_T, -1229.0584, -5623.9267, -7308.1919, -8161.3631, -1684.2652, -2537.4364, 853.1712
                                                41_Uracil-PentaneAcp_T, -476.0220, -2952.5779, -3604.9044, -3964.1924, -652.3264, -1011.6144, 359.2880
                                                41_Uracil-PentaneBcp_T, -748.0894, -2675.2450, -3700.4046, -4194.4404, -1025.1596, -1519.1954, 494.0358
                                                      22_AcOH-Uracil_T, -1154.8454, -4239.1769, -5821.7428, -6588.9288, -1582.5659, -2349.7519, 767.1860
                                                   22_AcOH-UracilAcp_T, -747.3532, -2673.6507, -3697.8014, -4191.2537, -1024.1506, -1517.6029, 493.4523
                                                   22_AcOH-UracilBcp_T, -404.3216, -1551.2583, -2105.3287, -2380.3824, -554.0704, -829.1240, 275.0536
                                            57_Benzene-Peptide_NH-pi_T, -989.2065, -4694.6181, -6050.1974, -6740.1421, -1355.5793, -2045.5240, 689.9447
                                         57_Benzene-Peptide_NH-piAcp_T, -489.5892, -2269.7182, -2940.6368, -3284.2749, -670.9186, -1014.5566, 343.6381
                                         57_Benzene-Peptide_NH-piBcp_T, -496.2510, -2425.6380, -3105.6857, -3452.1654, -680.0477, -1026.5273, 346.4797
                                                     63_Benzene-AcOH_T, -902.3744, -3977.0576, -5213.6448, -5834.6592, -1236.5871, -1857.6016, 621.0145
                                                  63_Benzene-AcOHAcp_T, -403.7066, -1552.8137, -2106.0412, -2381.0403, -553.2275, -828.2266, 274.9991
                                                  63_Benzene-AcOHBcp_T, -495.8720, -2425.6550, -3105.1833, -3451.3692, -679.5282, -1025.7142, 346.1860
                                             50_Benzene-Ethyne_CH-pi_T, -656.9458, -3185.9447, -4086.2037, -4549.1236, -900.2590, -1363.1790, 462.9200
                                          50_Benzene-Ethyne_CH-piAcp_T, -160.1237, -760.2787, -979.7075, -1097.0923, -219.4288, -336.8136, 117.3848
                                          50_Benzene-Ethyne_CH-piBcp_T, -495.3615, -2425.6029, -3104.4316, -3450.2007, -678.8287, -1024.5978, 345.7691
                                           27_Benzene-Pyridine_pi-pi_T, -1008.6891, -4723.3247, -6105.6024, -6801.7494, -1382.2777, -2078.4247, 696.1470
                                        27_Benzene-Pyridine_pi-piAcp_T, -509.0472, -2301.1275, -2998.7106, -3348.5911, -697.5831, -1047.4636, 349.8805
                                        27_Benzene-Pyridine_pi-piBcp_T, -495.8603, -2425.6508, -3105.1630, -3451.3587, -679.5122, -1025.7079, 346.1957
                                                    31_Uracil-Ethene_T, -928.1138, -3729.2092, -5001.0688, -5630.2377, -1271.8596, -1901.0285, 629.1689
                                                 31_Uracil-EtheneAcp_T, -178.6201, -1055.7295, -1300.5053, -1436.7551, -244.7757, -381.0256, 136.2499
                                                 31_Uracil-EtheneBcp_T, -746.9445, -2674.9679, -3698.5585, -4191.7004, -1023.5905, -1516.7325, 493.1420
                                              56_Benzene-MeNH2_NH-pi_T, -708.7785, -3639.2494, -4610.5384, -5113.4994, -971.2890, -1474.2500, 502.9610
                                           56_Benzene-MeNH2_NH-piAcp_T, -210.5559, -1214.8762, -1503.4158, -1660.3878, -288.5396, -445.5116, 156.9720
                                           56_Benzene-MeNH2_NH-piBcp_T, -495.7889, -2425.6518, -3105.0662, -3451.1770, -679.4144, -1025.5252, 346.1108


==> anc/text_files/absolute_energies/sosex_pbe50_results.txt <==
                                                    32_Uracil-Ethyne_Q, -5492.3869, -3218.2724, -4532.9948, -5220.9347, -1314.7225, -2002.6623, 687.9399
                                                 32_Uracil-EthyneAcp_Q, -1118.7679, -713.0463, -947.6041, -1081.2146, -234.5578, -368.1683, 133.6105
                                                 32_Uracil-EthyneBcp_Q, -4368.0013, -2505.5886, -3582.2959, -4136.8310, -1076.7073, -1631.2424, 554.5351
                                                  34_Pentane-Pentane_Q, -8020.0539, -5651.3540, -7020.7587, -7809.2926, -1369.4046, -2157.9385, 788.5339
                                               34_Pentane-PentaneAcp_Q, -4006.3334, -2827.4375, -3508.9867, -3903.3249, -681.5492, -1075.8873, 394.3382
                                               34_Pentane-PentaneBcp_Q, -4006.3299, -2827.4368, -3508.9844, -3903.3246, -681.5475, -1075.8878, 394.3403
                                                      12_MeNH2-Water_Q, -2484.6867, -1648.5328, -2131.9342, -2398.3103, -483.4015, -749.7775, 266.3761
                                                   12_MeNH2-WaterAcp_Q, -789.9521, -480.1325, -659.2469, -753.0122, -179.1144, -272.8796,  93.7652
                                                   12_MeNH2-WaterBcp_Q, -1685.9943, -1164.1231, -1465.8299, -1638.7948, -301.7068, -474.6717, 172.9649
                                                      22_AcOH-Uracil_Q, -6859.7590, -3989.1286, -5648.7118, -6505.3534, -1659.5832, -2516.2248, 856.6416
                                                   22_AcOH-UracilAcp_Q, -4368.5060, -2504.3877, -3582.0811, -4137.1181, -1077.6934, -1632.7304, 555.0371
                                                   22_AcOH-UracilBcp_Q, -2467.6632, -1469.6628, -2046.6318, -2349.6611, -576.9690, -879.9983, 303.0293
                                                       08_MeOH-Water_Q, -2313.0509, -1466.3750, -1955.8595, -2219.4646, -489.4845, -753.0896, 263.6051
                                                    08_MeOH-WaterAcp_Q, -790.7720, -480.4893, -659.8715, -753.8812, -179.3822, -273.3919,  94.0097
                                                    08_MeOH-WaterBcp_Q, -1516.4125, -982.5841, -1291.2036, -1461.1519, -308.6195, -478.5677, 169.9482
                                                  65_Pyridine-Ethyne_Q, -4564.6369, -2876.2601, -3852.3529, -4382.8351, -976.0928, -1506.5750, 530.4822
                                               65_Pyridine-EthyneAcp_Q, -1118.2308, -712.9052, -947.2341, -1080.6583, -234.3288, -367.7531, 133.4243
                                               65_Pyridine-EthyneBcp_Q, -3441.2704, -2160.9181, -2901.1217, -3298.4342, -740.2037, -1137.5162, 397.3125
                                               52_Benzene-AcOH_OH-pi_Q, -6008.5534, -3756.2406, -5058.3589, -5753.5433, -1302.1183, -1997.3027, 695.1844
                                            52_Benzene-AcOH_OH-piAcp_Q, -2467.6247, -1471.3065, -2047.3029, -2349.8252, -575.9965, -878.5187, 302.5222
                                            52_Benzene-AcOH_OH-piBcp_Q, -3533.4450, -2284.2188, -3006.4277, -3399.1259, -722.2089, -1114.9071, 392.6982
                                                       02_Water-MeOH_Q, -2313.9747, -1466.5007, -1956.4466, -2220.2157, -489.9459, -753.7150, 263.7691
                                                    02_Water-MeOHAcp_Q, -1517.0641, -982.6603, -1291.6125, -1461.8903, -308.9522, -479.2300, 170.2777
                                                    02_Water-MeOHBcp_Q, -790.0534, -480.3311, -659.3893, -753.1284, -179.0582, -272.7973,  93.7391
                                                    11_MeNH2-Peptide_Q, -5063.9733, -3322.2201, -4329.1712, -4882.3907, -1006.9510, -1560.1706, 553.2196
                                                 11_MeNH2-PeptideAcp_Q, -3370.9691, -2156.8590, -2858.7664, -3239.6059, -701.9074, -1082.7469, 380.8395
                                                 11_MeNH2-PeptideBcp_Q, -1685.5873, -1164.0360, -1465.5579, -1638.3353, -301.5219, -474.2994, 172.7775
                                            57_Benzene-Peptide_NH-pi_Q, -6912.7837, -4440.4698, -5869.7763, -6643.0970, -1429.3065, -2202.6273, 773.3208
                                         57_Benzene-Peptide_NH-piAcp_Q, -3370.3508, -2156.6437, -2858.3181, -3238.8554, -701.6744, -1082.2117, 380.5373
                                         57_Benzene-Peptide_NH-piBcp_Q, -3533.9456, -2284.2317, -3006.7225, -3399.6194, -722.4908, -1115.3877, 392.8969
                                                   18_Water-Pyridine_Q, -4240.2825, -2645.3250, -3567.4098, -4058.4896, -922.0848, -1413.1646, 491.0797
                                                18_Water-PyridineAcp_Q, -3441.8139, -2160.9292, -2901.4407, -3298.9454, -740.5115, -1138.0162, 397.5047
                                                18_Water-PyridineBcp_Q, -789.9736, -480.1656, -659.2734, -753.0320, -179.1078, -272.8664,  93.7587
                                                   44_Ethene-Pentane_Q, -5461.8661, -3832.4438, -4774.4536, -5319.6495, -942.0098, -1487.2057, 545.1960
                                                44_Ethene-PentaneAcp_Q, -4005.6299, -2827.4588, -3508.5889, -3902.6449, -681.1302, -1075.1861, 394.0559
                                                44_Ethene-PentaneBcp_Q, -1452.3776, -1006.8500, -1264.4206, -1415.6293, -257.5706, -408.7792, 151.2086
                                                     07_MeOH-Peptide_Q, -4897.9790, -3144.0054, -4158.0214, -4708.4930, -1014.0160, -1564.4876, 550.4716
                                                  07_MeOH-PeptideAcp_Q, -3371.0517, -2156.7456, -2858.7663, -3239.6638, -702.0208, -1082.9182, 380.8975
                                                  07_MeOH-PeptideBcp_Q, -1516.6746, -982.3351, -1291.2501, -1461.3792, -308.9150, -479.0440, 170.1290
                                                      03_Water-MeNH2_Q, -2484.1239, -1648.6847, -2131.6730, -2398.0302, -482.9883, -749.3454, 266.3571
                                                   03_Water-MeNH2Acp_Q, -1686.0599, -1164.1432, -1465.8763, -1638.8507, -301.7331, -474.7074, 172.9743
                                                   03_Water-MeNH2Bcp_Q, -789.9080, -480.1553, -659.2311, -752.9657, -179.0758, -272.8104,  93.7346
                                              42_Uracil-Cyclopentane_Q, -8082.9021, -5061.6446, -6808.3091, -7739.9329, -1746.6645, -2678.2883, 931.6238
                                           42_Uracil-CyclopentaneAcp_Q, -3705.4467, -2559.2719, -3221.9042, -3598.5339, -662.6323, -1039.2621, 376.6297
                                           42_Uracil-CyclopentaneBcp_Q, -4370.1418, -2505.6834, -3583.5734, -4138.9274, -1077.8900, -1633.2440, 555.3540
                                                    04_Water-Peptide_Q, -4171.3394, -2642.2658, -3526.2615, -4000.5384, -883.9957, -1358.2726, 474.2769
                                                 04_Water-PeptideAcp_Q, -3371.6723, -2156.5424, -2859.0394, -3240.0594, -702.4970, -1083.5170, 381.0200
                                                 04_Water-PeptideBcp_Q, -790.0715, -480.2038, -659.3460, -753.1415, -179.1423, -272.9378,  93.7955
                                                    62_Pentane-AcNH2_Q, -6645.4718, -4474.4469, -5729.5707, -6428.8090, -1255.1237, -1954.3620, 699.2383
                                                 62_Pentane-AcNH2Acp_Q, -2633.4107, -1649.3315, -2218.2522, -2523.5311, -568.9208, -874.1996, 305.2788
                                                 62_Pentane-AcNH2Bcp_Q, -4005.7766, -2827.3961, -3508.6474, -3902.7886, -681.2512, -1075.3924, 394.1412
                                                      21_AcNH2-AcNH2_Q, -5285.5240, -3308.1710, -4451.3282, -5061.1367, -1143.1572, -1752.9657, 609.8085
                                                   21_AcNH2-AcNH2Acp_Q, -2632.8645, -1648.1772, -2217.4496, -2522.7976, -569.2723, -874.6203, 305.3480
                                                   21_AcNH2-AcNH2Bcp_Q, -2632.8880, -1648.1730, -2217.4614, -2522.7943, -569.2884, -874.6213, 305.3330
                                                    31_Uracil-Ethene_Q, -5826.3702, -3511.0855, -4849.6094, -5555.3313, -1338.5239, -2044.2458, 705.7219
                                                 31_Uracil-EtheneAcp_Q, -1452.1736, -1006.8008, -1264.2820, -1415.4190, -257.4812, -408.6182, 151.1370
                                                 31_Uracil-EtheneBcp_Q, -4368.6785, -2505.6518, -3582.7141, -4137.4568, -1077.0623, -1631.8050, 554.7427
                                           27_Benzene-Pyridine_pi-pi_Q, -6981.5733, -4441.7114, -5910.0691, -6700.2282, -1468.3577, -2258.5167, 790.1591
                                        27_Benzene-Pyridine_pi-piAcp_Q, -3441.7490, -2160.8271, -2901.3601, -3298.8717, -740.5330, -1138.0446, 397.5117
                                        27_Benzene-Pyridine_pi-piBcp_Q, -3533.3450, -2284.2630, -3006.3885, -3399.0483, -722.1255, -1114.7853, 392.6598
                                                     63_Benzene-AcOH_Q, -6007.3270, -3754.3491, -5056.8519, -5751.9014, -1302.5028, -1997.5523, 695.0495
                                                  63_Benzene-AcOHAcp_Q, -2467.3491, -1471.2327, -2047.1125, -2349.5355, -575.8798, -878.3028, 302.4230
                                                  63_Benzene-AcOHBcp_Q, -3533.5064, -2284.2704, -3006.4850, -3399.1889, -722.2146, -1114.9185, 392.7040
                                                59_Ethyne-Water_CH-O_Q, -1911.7235, -1195.6783, -1609.6419, -1836.4460, -413.9636, -640.7678, 226.8041
                                             59_Ethyne-Water_CH-OAcp_Q, -790.1011, -480.5013, -659.4887, -753.1985, -178.9874, -272.6972,  93.7098
                                             59_Ethyne-Water_CH-OBcp_Q, -1118.2045, -713.0425, -947.2768, -1080.6390, -234.2343, -367.5966, 133.3623
                                                     61_Pentane-AcOH_Q, -6479.2237, -4296.5729, -5558.4179, -6255.2010, -1261.8450, -1958.6281, 696.7831
                                                  61_Pentane-AcOHAcp_Q, -2468.3301, -1471.3651, -2047.7355, -2350.5354, -576.3704, -879.1703, 302.7999
                                                  61_Pentane-AcOHBcp_Q, -4005.8555, -2827.4446, -3508.7134, -3902.8777, -681.2688, -1075.4331, 394.1643
                                                 17_Uracil-Uracil_BP_Q, -8758.4026, -5021.2934, -7181.8097, -8290.5034, -2160.5162, -3269.2100, 1108.6938
                                              17_Uracil-Uracil_BPAcp_Q, -4368.6652, -2504.5671, -3582.2488, -4137.2636, -1077.6817, -1632.6965, 555.0148
                                              17_Uracil-Uracil_BPBcp_Q, -4368.6782, -2504.3952, -3582.1838, -4137.2597, -1077.7886, -1632.8645, 555.0759
                                             50_Benzene-Ethyne_CH-pi_Q, -4655.8562, -2997.6287, -3956.2915, -4482.0928, -958.6628, -1484.4641, 525.8013
                                          50_Benzene-Ethyne_CH-piAcp_Q, -1118.5550, -713.0747, -947.4930, -1080.9975, -234.4183, -367.9228, 133.5045
                                          50_Benzene-Ethyne_CH-piBcp_Q, -3533.0691, -2284.2560, -3006.2261, -3398.7382, -721.9701, -1114.4821, 392.5121
                                            24_Benzene-Benzene_pi-pi_Q, -7072.1672, -4564.8209, -6014.3805, -6799.6478, -1449.5596, -2234.8269, 785.2673
                                         24_Benzene-Benzene_pi-piAcp_Q, -3533.2564, -2284.2744, -3006.3421, -3398.9634, -722.0677, -1114.6890, 392.6213
                                         24_Benzene-Benzene_pi-piBcp_Q, -3533.2575, -2284.2746, -3006.3429, -3398.9638, -722.0682, -1114.6892, 392.6210
                                                43_Uracil-Neopentane_Q, -8389.1885, -5331.0102, -7099.0195, -8048.5384, -1768.0093, -2717.5282, 949.5189
                                             43_Uracil-NeopentaneAcp_Q, -4013.2294, -2827.5239, -3513.0099, -3907.6502, -685.4860, -1080.1264, 394.6403
                                             43_Uracil-NeopentaneBcp_Q, -4369.3862, -2505.6440, -3583.1200, -4138.1733, -1077.4759, -1632.5293, 555.0533
                                                    14_Peptide-MeNH2_Q, -5065.9060, -3323.9640, -4331.0242, -4884.3403, -1007.0602, -1560.3762, 553.3160
                                                 14_Peptide-MeNH2Acp_Q, -1686.0847, -1164.0707, -1465.8601, -1638.8943, -301.7894, -474.8237, 173.0343
                                                 14_Peptide-MeNH2Bcp_Q, -3370.0987, -2156.6024, -2858.1550, -3238.7272, -701.5525, -1082.1248, 380.5722
                                                     13_Peptide-MeOH_Q, -4895.6723, -3142.5813, -4156.0870, -4706.7560, -1013.5058, -1564.1747, 550.6689
                                                  13_Peptide-MeOHAcp_Q, -1517.4927, -982.7085, -1291.8806, -1462.3299, -309.1721, -479.6214, 170.4493
                                                  13_Peptide-MeOHBcp_Q, -3370.2528, -2156.8665, -2858.3554, -3238.9086, -701.4890, -1082.0422, 380.5532
                                            29_Pyridine-Uracil_pi-pi_Q, -7822.2615, -4664.2897, -6489.9921, -7442.4300, -1825.7024, -2778.1402, 952.4378
                                         29_Pyridine-Uracil_pi-piAcp_Q, -4368.9597, -2505.5168, -3582.8197, -4137.7218, -1077.3029, -1632.2050, 554.9021
                                         29_Pyridine-Uracil_pi-piBcp_Q, -3441.9834, -2160.7115, -2901.4468, -3299.1244, -740.7354, -1138.4129, 397.6776
                                            36_Neopentane-Neopentane_Q, -8029.0820, -5653.3240, -7026.8091, -7815.6344, -1373.4851, -2162.3104, 788.8253
                                         36_Neopentane-NeopentaneAcp_Q, -4013.3353, -2827.5909, -3513.0994, -3907.7508, -685.5085, -1080.1599, 394.6514
                                         36_Neopentane-NeopentaneBcp_Q, -4013.3363, -2827.5910, -3513.1000, -3907.7507, -685.5090, -1080.1597, 394.6507
                                                   64_Peptide-Ethene_Q, -4828.0321, -3162.9362, -4125.5698, -4657.3601, -962.6336, -1494.4239, 531.7903
                                                64_Peptide-EtheneAcp_Q, -1452.3519, -1006.7979, -1264.3838, -1415.5995, -257.5859, -408.8015, 151.2156
                                                64_Peptide-EtheneBcp_Q, -3371.0060, -2156.7307, -2858.7336, -3239.5262, -702.0029, -1082.7955, 380.7926
                                                    16_Peptide-Water_Q, -4166.9952, -2640.3289, -3522.9329, -3997.0151, -882.6039, -1356.6862, 474.0823
                                                 16_Peptide-WaterAcp_Q, -790.6024, -480.5120, -659.7830, -753.6932, -179.2710, -273.1813,  93.9102
                                                 16_Peptide-WaterBcp_Q, -3369.9516, -2156.4779, -2858.0174, -3238.3710, -701.5395, -1081.8930, 380.3536
                                          37_Cyclopentane-Neopentane_Q, -7723.2772, -5384.4846, -6736.5991, -7507.5998, -1352.1145, -2123.1152, 771.0008
                                       37_Cyclopentane-NeopentaneAcp_Q, -4013.1624, -2827.5769, -3512.9935, -3907.5666, -685.4166, -1079.9897, 394.5731
                                       37_Cyclopentane-NeopentaneBcp_Q, -3705.4952, -2559.3706, -3221.9739, -3598.5833, -662.6033, -1039.2127, 376.6094
                                        38_Cyclopentane-Cyclopentane_Q, -7417.0539, -5115.8281, -6446.2243, -7199.3815, -1330.3961, -2083.5534, 753.1573
                                     38_Cyclopentane-CyclopentaneAcp_Q, -3705.5824, -2559.2771, -3221.9849, -3598.6477, -662.7077, -1039.3706, 376.6629
                                     38_Cyclopentane-CyclopentaneBcp_Q, -3705.5842, -2559.2727, -3221.9841, -3598.6476, -662.7113, -1039.3749, 376.6636
                                                     23_AcNH2-Uracil_Q, -7024.7074, -4167.0539, -5819.1348, -6678.3537, -1652.0809, -2511.2998, 859.2188
                                                  23_AcNH2-UracilAcp_Q, -4368.0854, -2504.1366, -3581.7320, -4136.6282, -1077.5954, -1632.4915, 554.8962
                                                  23_AcNH2-UracilBcp_Q, -2632.7847, -1648.0771, -2217.3612, -2522.6579, -569.2840, -874.5808, 305.2967
                                                    19_MeOH-Pyridine_Q, -4967.6836, -3147.1879, -4199.6620, -4766.9453, -1052.4740, -1619.7573, 567.2833
                                                 19_MeOH-PyridineAcp_Q, -3442.0826, -2160.9353, -2901.5986, -3299.1780, -740.6633, -1138.2426, 397.5793
                                                 19_MeOH-PyridineBcp_Q, -1516.3415, -982.2363, -1291.0158, -1461.0265, -308.7796, -478.7902, 170.0106
                                                60_Ethyne-AcOH_OH-pi_Q, -3593.0130, -2186.7182, -2999.7324, -3435.5887, -813.0142, -1248.8705, 435.8563
                                             60_Ethyne-AcOH_OH-piAcp_Q, -2467.3854, -1471.2823, -2047.1544, -2349.5861, -575.8721, -878.3038, 302.4317
                                             60_Ethyne-AcOH_OH-piBcp_Q, -1118.8519, -712.9663, -947.6189, -1081.2879, -234.6526, -368.3216, 133.6690
                                              54_Benzene-Water_OH-pi_Q, -4327.7506, -2765.4112, -3668.6387, -4154.7716, -903.2275, -1389.3604, 486.1330
                                           54_Benzene-Water_OH-piAcp_Q, -790.2014, -480.3719, -659.4921, -753.2778, -179.1202, -272.9059,  93.7857
                                           54_Benzene-Water_OH-piBcp_Q, -3533.1449, -2284.2587, -3006.2710, -3398.8223, -722.0123, -1114.5635, 392.5512
                                              49_Benzene-Pyridine_TS_Q, -6980.4455, -4444.2259, -5910.4778, -6700.3862, -1466.2520, -2256.1604, 789.9084
                                           49_Benzene-Pyridine_TSAcp_Q, -3441.3176, -2160.8060, -2901.1017, -3298.4478, -740.2957, -1137.6418, 397.3460
                                           49_Benzene-Pyridine_TSBcp_Q, -3533.3459, -2284.2547, -3006.3856, -3399.0294, -722.1308, -1114.7747, 392.6438
                                                        20_AcOH-AcOH_Q, -4958.5001, -2954.0931, -4112.8909, -4717.6557, -1158.7977, -1763.5626, 604.7648
                                                     20_AcOH-AcOHAcp_Q, -2467.7345, -1469.6495, -2046.6674, -2349.7074, -577.0179, -880.0579, 303.0400
                                                     20_AcOH-AcOHBcp_Q, -2467.7269, -1469.6558, -2046.6656, -2349.7090, -577.0098, -880.0532, 303.0434
                                               55_Benzene-MeOH_OH-pi_Q, -5056.6624, -3266.8529, -4301.5865, -4864.2048, -1034.7336, -1597.3518, 562.6183
                                            55_Benzene-MeOH_OH-piAcp_Q, -1516.7160, -982.6906, -1291.4240, -1461.4805, -308.7334, -478.7900, 170.0565
                                            55_Benzene-MeOH_OH-piBcp_Q, -3533.6847, -2284.2562, -3006.5820, -3399.3527, -722.3259, -1115.0966, 392.7707
                                              53_Benzene-AcNH2_NH-pi_Q, -6172.0790, -3934.2908, -5228.0121, -5925.2861, -1293.7213, -1990.9954, 697.2741
                                           53_Benzene-AcNH2_NH-piAcp_Q, -2632.6078, -1649.2355, -2217.7476, -2522.6959, -568.5121, -873.4604, 304.9483
                                           53_Benzene-AcNH2_NH-piBcp_Q, -3533.4462, -2284.2752, -3006.4522, -3399.1158, -722.1770, -1114.8406, 392.6636
                                           58_Pyridine-Pyridine_CH-N_Q, -6888.5475, -4322.5903, -5806.0343, -6600.6026, -1483.4440, -2278.0122, 794.5682
                                        58_Pyridine-Pyridine_CH-NAcp_Q, -3441.2625, -2160.7778, -2901.0580, -3298.4128, -740.2802, -1137.6350, 397.3548
                                        58_Pyridine-Pyridine_CH-NBcp_Q, -3441.2641, -2160.7777, -2901.0589, -3298.4125, -740.2812, -1137.6348, 397.3536
                                                   41_Uracil-Pentane_Q, -8385.3455, -5329.4694, -7096.1477, -8045.6511, -1766.6784, -2716.1818, 949.5034
                                                41_Uracil-PentaneAcp_Q, -4005.9061, -2827.3782, -3508.7146, -3902.9282, -681.3365, -1075.5500, 394.2135
                                                41_Uracil-PentaneBcp_Q, -4370.4822, -2505.6531, -3583.7574, -4139.2489, -1078.1043, -1633.5958, 555.4915
                                                       06_MeOH-MeNH2_Q, -3211.8093, -2150.3470, -2764.0049, -3106.6220, -613.6579, -956.2750, 342.6171
                                                    06_MeOH-MeNH2Acp_Q, -1686.0955, -1164.1233, -1465.8885, -1638.8932, -301.7652, -474.7699, 173.0047
                                                    06_MeOH-MeNH2Bcp_Q, -1516.2801, -982.2204, -1290.9737, -1460.9688, -308.7532, -478.7484, 169.9952
                                                 51_Ethyne-Ethyne_TS_Q, -2238.4524, -1426.7803, -1896.0282, -2162.5545, -469.2479, -735.7742, 266.5263
                                              51_Ethyne-Ethyne_TSAcp_Q, -1118.1173, -713.1172, -947.2579, -1080.5562, -234.1407, -367.4390, 133.2983
                                              51_Ethyne-Ethyne_TSBcp_Q, -1118.2872, -713.1410, -947.3662, -1080.7255, -234.2252, -367.5845, 133.3593
                                             39_Benzene-Cyclopentane_Q, -7246.2080, -4840.7540, -6231.4071, -7000.7645, -1390.6531, -2160.0105, 769.3574
                                          39_Benzene-CyclopentaneAcp_Q, -3705.0498, -2559.2670, -3221.6727, -3598.3676, -662.4057, -1039.1005, 376.6949
                                          39_Benzene-CyclopentaneBcp_Q, -3534.1766, -2284.2934, -3006.8821, -3399.8429, -722.5887, -1115.5495, 392.9608
                                               40_Benzene-Neopentane_Q, -7552.2596, -5109.7819, -6521.8393, -7309.1061, -1412.0574, -2199.3242, 787.2668
                                            40_Benzene-NeopentaneAcp_Q, -4012.7303, -2827.5271, -3512.7227, -3907.1423, -685.1956, -1079.6151, 394.4196
                                            40_Benzene-NeopentaneBcp_Q, -3533.8218, -2284.2970, -3006.6785, -3399.5009, -722.3815, -1115.2038, 392.8223
                                               35_Neopentane-Pentane_Q, -8024.3818, -5652.5755, -7023.7760, -7812.4927, -1371.2005, -2159.9172, 788.7167
                                            35_Neopentane-PentaneAcp_Q, -4012.9864, -2827.5515, -3512.8810, -3907.3797, -685.3296, -1079.8282, 394.4987
                                            35_Neopentane-PentaneBcp_Q, -4006.0899, -2827.4666, -3508.8582, -3903.0883, -681.3916, -1075.6217, 394.2301
                                                   66_MeNH2-Pyridine_Q, -5133.5217, -3324.4128, -4370.3039, -4940.4446, -1045.8911, -1616.0319, 570.1408
                                                66_MeNH2-PyridineAcp_Q, -3442.2651, -2160.8668, -2901.6752, -3299.3809, -740.8084, -1138.5141, 397.7057
                                                66_MeNH2-PyridineBcp_Q, -1685.1787, -1164.0521, -1465.3285, -1637.9136, -301.2763, -473.8615, 172.5852
                                              56_Benzene-MeNH2_NH-pi_Q, -5224.0215, -3447.3107, -4474.4716, -5039.6326, -1027.1609, -1592.3220, 565.1610
                                           56_Benzene-MeNH2_NH-piAcp_Q, -1685.2486, -1164.0649, -1465.3742, -1637.9782, -301.3093, -473.9133, 172.6040
                                           56_Benzene-MeNH2_NH-piBcp_Q, -3533.6159, -2284.2840, -3006.5540, -3399.2826, -722.2700, -1114.9985, 392.7285
                                                  46_Peptide-Pentane_Q, -7385.2945, -4981.0665, -6371.0108, -7146.1053, -1389.9443, -2165.0388, 775.0944
                                               46_Peptide-PentaneAcp_Q, -4006.0882, -2827.3959, -3508.8274, -3903.0949, -681.4315, -1075.6990, 394.2675
                                               46_Peptide-PentaneBcp_Q, -3371.5330, -2156.6425, -2859.0011, -3240.0167, -702.3586, -1083.3742, 381.0156
                                               47_Benzene-Benzene_TS_Q, -7071.4400, -4567.2107, -6014.9683, -6799.9672, -1447.7575, -2232.7565, 784.9989
                                            47_Benzene-Benzene_TSAcp_Q, -3533.2070, -2284.3125, -3006.3297, -3398.8609, -722.0172, -1114.5484, 392.5312
                                            47_Benzene-Benzene_TSBcp_Q, -3533.3183, -2284.2681, -3006.3753, -3399.0001, -722.1072, -1114.7320, 392.6248
                                                  33_Pyridine-Ethene_Q, -4896.8839, -3165.1841, -4166.3231, -4714.6592, -1001.1389, -1549.4751, 548.3362
                                               33_Pyridine-EtheneAcp_Q, -1452.0652, -1006.8306, -1264.2318, -1415.3073, -257.4013, -408.4768, 151.0755
                                               33_Pyridine-EtheneBcp_Q, -3441.2552, -2160.8591, -2901.0881, -3298.3955, -740.2290, -1137.5364, 397.3074
                                             28_Benzene-Uracil_pi-pi_Q, -7913.2033, -4786.6235, -6594.1775, -7541.8952, -1807.5539, -2755.2717, 947.7177
                                          28_Benzene-Uracil_pi-piAcp_Q, -4369.3533, -2505.6574, -3583.1066, -4138.1371, -1077.4492, -1632.4797, 555.0305
                                          28_Benzene-Uracil_pi-piBcp_Q, -3533.8162, -2284.2480, -3006.6546, -3399.5093, -722.4066, -1115.2613, 392.8547
                                                      10_MeNH2-MeNH2_Q, -3376.5583, -2328.8822, -2934.5700, -3279.7664, -605.6878, -950.8842, 345.1964
                                                   10_MeNH2-MeNH2Acp_Q, -1685.7604, -1164.0929, -1465.6819, -1638.5455, -301.5890, -474.4526, 172.8636
                                                   10_MeNH2-MeNH2Bcp_Q, -1685.3744, -1164.0495, -1465.4405, -1638.1088, -301.3910, -474.0593, 172.6683
                                                       09_MeNH2-MeOH_Q, -3206.3187, -2147.5841, -2759.6651, -3102.2674, -612.0809, -954.6833, 342.6024
                                                    09_MeNH2-MeOHAcp_Q, -1517.1497, -982.7052, -1291.6809, -1461.9606, -308.9757, -479.2554, 170.2797
                                                    09_MeNH2-MeOHBcp_Q, -1685.0375, -1164.0858, -1465.2610, -1637.7626, -301.1752, -473.6769, 172.5016
                                          25_Pyridine-Pyridine_pi-pi_Q, -6890.8040, -4318.5421, -5805.6310, -6600.7227, -1487.0890, -2282.1806, 795.0916
                                       25_Pyridine-Pyridine_pi-piAcp_Q, -3441.8852, -2160.8157, -2901.4340, -3299.0029, -740.6183, -1138.1872, 397.5689
                                       25_Pyridine-Pyridine_pi-piBcp_Q, -3441.8879, -2160.8145, -2901.4350, -3299.0023, -740.6206, -1138.1878, 397.5672
                                                  15_Peptide-Peptide_Q, -6752.9560, -4317.1772, -5725.3618, -6486.5067, -1408.1847, -2169.3295, 761.1449
                                               15_Peptide-PeptideAcp_Q, -3371.5737, -2156.5113, -2858.9692, -3240.0134, -702.4580, -1083.5021, 381.0442
                                               15_Peptide-PeptideBcp_Q, -3370.0196, -2156.2274, -2857.9510, -3238.4310, -701.7236, -1082.2035, 380.4799
                                              26_Uracil-Uracil_pi-pi_Q, -8754.2191, -5009.7977, -7174.5413, -8284.4872, -2164.7436, -3274.6895, 1109.9459
                                           26_Uracil-Uracil_pi-piAcp_Q, -4369.2561, -2505.1069, -3582.8181, -4138.0301, -1077.7112, -1632.9232, 555.2120
                                           26_Uracil-Uracil_pi-piBcp_Q, -4369.2681, -2505.1070, -3582.8251, -4138.0302, -1077.7181, -1632.9232, 555.2051
                                                   30_Benzene-Ethene_Q, -4987.7941, -3288.4190, -4270.8702, -4814.3382, -982.4513, -1525.9192, 543.4679
                                                30_Benzene-EtheneAcp_Q, -1452.0291, -1006.8490, -1264.2188, -1415.2720, -257.3698, -408.4230, 151.0532
                                                30_Benzene-EtheneBcp_Q, -3532.7911, -2284.3028, -3006.0851, -3398.5101, -721.7823, -1114.2073, 392.4250
                                             48_Pyridine-Pyridine_TS_Q, -6889.2049, -4320.8074, -5805.6622, -6600.4954, -1484.8548, -2279.6880, 794.8332
                                          48_Pyridine-Pyridine_TSAcp_Q, -3441.3914, -2160.8146, -2901.1481, -3298.5156, -740.3335, -1137.7011, 397.3676
                                          48_Pyridine-Pyridine_TSBcp_Q, -3442.1505, -2160.8277, -2901.5924, -3299.2587, -740.7647, -1138.4310, 397.6663
                                                   45_Ethyne-Pentane_Q, -5127.4975, -3539.1003, -4457.3924, -4984.9459, -918.2922, -1445.8456, 527.5535
                                                45_Ethyne-PentaneAcp_Q, -4005.4900, -2827.4338, -3508.4976, -3902.4909, -681.0638, -1075.0572, 393.9934
                                                45_Ethyne-PentaneBcp_Q, -1118.9069, -713.1363, -947.7224, -1081.3642, -234.5862, -368.2280, 133.6418
                                                        05_MeOH-MeOH_Q, -3041.1108, -1968.5355, -2588.6181, -2928.7363, -620.0826, -960.2008, 340.1182
                                                     05_MeOH-MeOHAcp_Q, -1517.5933, -982.6789, -1291.9263, -1462.2500, -309.2474, -479.5711, 170.3237
                                                     05_MeOH-MeOHBcp_Q, -1516.6335, -982.5299, -1291.3085, -1461.3643, -308.7786, -478.8345, 170.0558
                                                      01_Water-Water_Q, -1586.4159, -964.3227, -1323.9703, -1511.3623, -359.6476, -547.0395, 187.3919
                                                   01_Water-WaterAcp_Q, -790.6879, -480.4788, -659.8185, -753.7959, -179.3396, -273.3171,  93.9774
                                                   01_Water-WaterBcp_Q, -789.8649, -480.3662, -659.2951, -752.9400, -178.9289, -272.5739,  93.6449
                                                32_Uracil-Ethyne_T, -5455.9628, -3460.3551, -4614.0658, -5184.9367, -1153.7107, -1724.5816, 570.8709
                                             32_Uracil-EthyneAcp_T, -1111.2307, -760.4905, -963.2621, -1072.7318, -202.7717, -312.2413, 109.4697
                                             32_Uracil-EthyneBcp_T, -4340.5673, -2700.2046, -3648.5393, -4110.1706, -948.3347, -1409.9660, 461.6313
                                              34_Pentane-Pentane_T, -8001.0500, -5900.5814, -7114.9148, -7788.1120, -1214.3334, -1887.5306, 673.1972
                                           34_Pentane-PentaneAcp_T, -3997.3443, -2952.0616, -3556.3657, -3892.9857, -604.3041, -940.9241, 336.6200
                                           34_Pentane-PentaneBcp_T, -3997.3455, -2952.0611, -3556.3662, -3892.9858, -604.3051, -940.9247, 336.6197
                                                  12_MeNH2-Water_T, -2474.7533, -1726.8470, -2159.2303, -2388.0719, -432.3833, -661.2249, 228.8415
                                               12_MeNH2-WaterAcp_T, -786.4317, -505.4465, -667.8911, -750.0842, -162.4446, -244.6377,  82.1931
                                               12_MeNH2-WaterBcp_T, -1680.0426, -1217.0621, -1484.7227, -1631.7347, -267.6606, -414.6725, 147.0119
                                                  22_AcOH-Uracil_T, -6818.2603, -4280.4015, -5747.6012, -6466.2083, -1467.1996, -2185.8068, 718.6072
                                               22_AcOH-UracilAcp_T, -4340.8483, -2698.9654, -3648.1789, -4110.3070, -949.2135, -1411.3416, 462.1281
                                               22_AcOH-UracilBcp_T, -2455.1217, -1566.4829, -2080.2272, -2338.1778, -513.7443, -771.6948, 257.9506
                                                   08_MeOH-Water_T, -2303.1500, -1541.3887, -1981.7819, -2210.4633, -440.3932, -669.0746, 228.6814
                                                08_MeOH-WaterAcp_T, -787.0139, -505.8283, -668.3887, -750.6818, -162.5604, -244.8535,  82.2930
                                                08_MeOH-WaterBcp_T, -1510.6498, -1032.3415, -1308.8635, -1455.5915, -276.5220, -423.2500, 146.7280
                                              65_Pyridine-Ethyne_T, -4536.3275, -3068.8312, -3917.2275, -4352.8641, -848.3962, -1284.0329, 435.6366
                                           65_Pyridine-EthyneAcp_T, -1110.2022, -760.4280, -962.6412, -1071.8218, -202.2132, -311.3938, 109.1806
                                           65_Pyridine-EthyneBcp_T, -3421.3552, -2305.9201, -2950.7810, -3277.5122, -644.8609, -971.5921, 326.7312
                                           52_Benzene-AcOH_OH-pi_T, -5976.0098, -3995.5316, -5140.4955, -5721.5028, -1144.9640, -1725.9713, 581.0073
                                        52_Benzene-AcOH_OH-piAcp_T, -2455.2467, -1568.0362, -2080.9548, -2338.3634, -512.9186, -770.3272, 257.4086
                                        52_Benzene-AcOH_OH-piBcp_T, -3515.1782, -2427.0203, -3056.1116, -3379.9324, -629.0913, -952.9121, 323.8209
                                                   02_Water-MeOH_T, -2304.2387, -1541.5952, -1982.4985, -2211.3564, -440.9033, -669.7612, 228.8579
                                                02_Water-MeOHAcp_T, -1511.5580, -1032.4787, -1309.4464, -1456.5238, -276.9678, -424.0452, 147.0774
                                                02_Water-MeOHBcp_T, -786.3681, -505.6144, -667.9251, -750.0381, -162.3108, -244.4238,  82.1130
                                                11_MeNH2-Peptide_T, -5043.9128, -3499.8423, -4392.5081, -4861.2107, -892.6658, -1361.3684, 468.7026
                                             11_MeNH2-PeptideAcp_T, -3357.2462, -2281.4866, -2903.4101, -3225.4477, -621.9235, -943.9612, 322.0376
                                             11_MeNH2-PeptideBcp_T, -1680.1502, -1217.0042, -1484.7605, -1631.8126, -267.7563, -414.8084, 147.0521
                                        57_Benzene-Peptide_NH-pi_T, -6879.9696, -4707.8016, -5963.5862, -6609.4708, -1255.7846, -1901.6692, 645.8846
                                     57_Benzene-Peptide_NH-piAcp_T, -3356.7870, -2281.2620, -2903.0499, -3224.8700, -621.7879, -943.6079, 321.8201
                                     57_Benzene-Peptide_NH-piBcp_T, -3516.3476, -2427.1000, -3056.8213, -3381.0356, -629.7213, -953.9356, 324.2143
                                               18_Water-Pyridine_T, -4215.9747, -2815.6141, -3625.1976, -4033.9596, -809.5835, -1218.3454, 408.7620
                                            18_Water-PyridineAcp_T, -3421.9072, -2305.9565, -2951.1155, -3278.0274, -645.1590, -972.0709, 326.9119
                                            18_Water-PyridineBcp_T, -786.1371, -505.3821, -667.6936, -749.7944, -162.3115, -244.4123,  82.1008
                                               44_Ethene-Pentane_T, -5445.9556, -4005.8402, -4838.4069, -5301.7337, -832.5667, -1295.8935, 463.3268
                                            44_Ethene-PentaneAcp_T, -3995.8923, -2951.9918, -3555.4968, -3891.6352, -603.5050, -939.6434, 336.1384
                                            44_Ethene-PentaneBcp_T, -1447.0157, -1055.7236, -1281.9393, -1409.2215, -226.2157, -353.4979, 127.2821
                                                 07_MeOH-Peptide_T, -4877.9282, -3318.4356, -4220.0172, -4688.5026, -901.5816, -1370.0670, 468.4854
                                              07_MeOH-PeptideAcp_T, -3357.0945, -2281.4041, -2903.2876, -3225.3061, -621.8835, -943.9020, 322.0184
                                              07_MeOH-PeptideBcp_T, -1511.3756, -1032.1095, -1309.1852, -1456.2289, -277.0757, -424.1194, 147.0437
                                                  03_Water-MeNH2_T, -2474.0781, -1726.9106, -2158.8668, -2387.6560, -431.9562, -660.7454, 228.7892
                                               03_Water-MeNH2Acp_T, -1680.1150, -1217.0627, -1484.7648, -1631.8004, -267.7021, -414.7377, 147.0356
                                               03_Water-MeNH2Bcp_T, -786.1729, -505.4005, -667.7221, -749.8323, -162.3215, -244.4318,  82.1103
                                          42_Uracil-Cyclopentane_T, -8041.2481, -5379.4424, -6918.2988, -7699.1103, -1538.8564, -2319.6679, 780.8115
                                       42_Uracil-CyclopentaneAcp_T, -3692.1061, -2682.2335, -3266.0661, -3584.5481, -583.8326, -902.3146, 318.4820
                                       42_Uracil-CyclopentaneBcp_T, -4343.3559, -2700.4876, -3650.2709, -4112.7854, -949.7833, -1412.2978, 462.5146
                                                04_Water-Peptide_T, -4152.7781, -2792.1822, -3578.7767, -3982.4102, -786.5945, -1190.2281, 403.6336
                                             04_Water-PeptideAcp_T, -3357.0136, -2281.1137, -2903.1183, -3225.0254, -622.0047, -943.9117, 321.9071
                                             04_Water-PeptideBcp_T, -786.6492, -505.5468, -668.0591, -750.3040, -162.5123, -244.7572,  82.2449
                                                62_Pentane-AcNH2_T, -6623.1533, -4699.0662, -5811.4290, -6405.2775, -1112.3628, -1706.2113, 593.8485
                                             62_Pentane-AcNH2Acp_T, -2621.6843, -1749.3816, -2253.6816, -2511.4219, -504.3000, -762.0403, 257.7403
                                             62_Pentane-AcNH2Bcp_T, -3996.3565, -2951.9643, -3555.7536, -3892.0632, -603.7893, -940.0989, 336.3097
                                                  21_AcNH2-AcNH2_T, -5258.9392, -3507.9143, -4520.2255, -5034.5287, -1012.3113, -1526.6145, 514.3032
                                               21_AcNH2-AcNH2Acp_T, -2620.2818, -1748.1147, -2252.3363, -2509.9389, -504.2216, -761.8242, 257.6026
                                               21_AcNH2-AcNH2Bcp_T, -2620.2806, -1748.1106, -2252.3339, -2509.9362, -504.2233, -761.8257, 257.6024
                                                31_Uracil-Ethene_T, -5792.3154, -3754.6532, -4932.6767, -5521.5463, -1178.0235, -1766.8931, 588.8696
                                             31_Uracil-EtheneAcp_T, -1446.7997, -1055.6825, -1281.7972, -1409.0080, -226.1146, -353.3255, 127.2109
                                             31_Uracil-EtheneBcp_T, -4341.3238, -2700.2965, -3649.0154, -4110.8557, -948.7189, -1410.5592, 461.8403
                                       27_Benzene-Pyridine_pi-pi_T, -6944.1567, -4729.7836, -6009.9681, -6661.4211, -1280.1845, -1931.6375, 651.4530
                                    27_Benzene-Pyridine_pi-piAcp_T, -3423.5846, -2305.9731, -2952.0922, -3279.5309, -646.1191, -973.5577, 327.4386
                                    27_Benzene-Pyridine_pi-piBcp_T, -3515.5212, -2427.1176, -3056.3509, -3380.3012, -629.2333, -953.1836, 323.9503
                                                 63_Benzene-AcOH_T, -5976.2493, -3993.8998, -5139.9456, -5721.3116, -1146.0458, -1727.4117, 581.3660
                                              63_Benzene-AcOHAcp_T, -2455.8248, -1568.0273, -2081.2852, -2338.8834, -513.2580, -770.8562, 257.5982
                                              63_Benzene-AcOHBcp_T, -3515.5332, -2427.1105, -3056.3549, -3380.2908, -629.2444, -953.1803, 323.9359
                                            59_Ethyne-Water_CH-O_T, -1899.5475, -1268.3751, -1633.2717, -1824.1674, -364.8965, -555.7923, 190.8958
                                         59_Ethyne-Water_CH-OAcp_T, -786.4835, -505.8516, -668.0919, -750.1746, -162.2403, -244.3230,  82.0827
                                         59_Ethyne-Water_CH-OBcp_T, -1109.9458, -760.4894, -962.5189, -1071.5934, -202.0295, -311.1041, 109.0745
                                                 61_Pentane-AcOH_T, -6457.1545, -4517.9838, -5639.0669, -6233.0540, -1121.0830, -1715.0702, 593.9872
                                              61_Pentane-AcOHAcp_T, -2456.7216, -1568.1933, -2081.8737, -2339.7270, -513.6805, -771.5337, 257.8533
                                              61_Pentane-AcOHBcp_T, -3996.0616, -2951.9827, -3555.5908, -3891.8038, -603.6081, -939.8211, 336.2130
                                             17_Uracil-Uracil_BP_T, -8701.5363, -5410.3647, -7313.0733, -8235.8436, -1902.7086, -2825.4789, 922.7703
                                          17_Uracil-Uracil_BPAcp_T, -4340.7097, -2699.1920, -3648.1944, -4110.2002, -949.0024, -1411.0082, 462.0058
                                          17_Uracil-Uracil_BPBcp_T, -4340.7788, -2699.0092, -3648.1573, -4110.2240, -949.1481, -1411.2148, 462.0667
                                         50_Benzene-Ethyne_CH-pi_T, -4628.5117, -3187.8603, -4020.7369, -4453.3855, -832.8766, -1265.5252, 432.6486
                                      50_Benzene-Ethyne_CH-piAcp_T, -1110.7833, -760.6418, -963.0674, -1072.3848, -202.4256, -311.7430, 109.3174
                                      50_Benzene-Ethyne_CH-piBcp_T, -3514.3411, -2427.0625, -3055.6455, -3379.1844, -628.5830, -952.1219, 323.5390
                                        24_Benzene-Benzene_pi-pi_T, -7035.3202, -4850.5940, -6113.6388, -6761.5938, -1263.0448, -1910.9997, 647.9549
                                     24_Benzene-Benzene_pi-piAcp_T, -3515.5010, -2427.1311, -3056.3450, -3380.2803, -629.2138, -953.1492, 323.9353
                                     24_Benzene-Benzene_pi-piBcp_T, -3515.4968, -2427.1313, -3056.3426, -3380.2809, -629.2113, -953.1497, 323.9384
                                            43_Uracil-Neopentane_T, -8351.1824, -5650.2084, -7211.7090, -8010.7041, -1561.5006, -2360.4957, 798.9951
                                         43_Uracil-NeopentaneAcp_T, -4003.4448, -2952.0672, -3559.8949, -3896.7454, -607.8277, -944.6783, 336.8506
                                         43_Uracil-NeopentaneBcp_T, -4342.4825, -2700.4178, -3649.7364, -4111.9794, -949.3186, -1411.5616, 462.2430
                                                14_Peptide-MeNH2_T, -5045.3595, -3501.5036, -4394.0453, -4862.6510, -892.5417, -1361.1474, 468.6057
                                             14_Peptide-MeNH2Acp_T, -1680.5145, -1217.0461, -1484.9888, -1632.1841, -267.9427, -415.1380, 147.1953
                                             14_Peptide-MeNH2Bcp_T, -3356.0317, -2281.1510, -2902.5664, -3224.3090, -621.4154, -943.1580, 321.7426
                                                 13_Peptide-MeOH_T, -4875.1598, -3316.9245, -4217.7793, -4686.3127, -900.8548, -1369.3882, 468.5335
                                              13_Peptide-MeOHAcp_T, -1512.0958, -1032.5970, -1309.8072, -1457.0547, -277.2102, -424.4577, 147.2474
                                              13_Peptide-MeOHBcp_T, -3355.8843, -2281.3459, -2902.5634, -3224.2059, -621.2175, -942.8600, 321.6425
                                        29_Pyridine-Uracil_pi-pi_T, -7776.6481, -5004.3170, -6607.0709, -7396.3575, -1602.7539, -2392.0405, 789.2866
                                     29_Pyridine-Uracil_pi-piAcp_T, -4342.7159, -2700.3354, -3649.8366, -4112.1388, -949.5012, -1411.8034, 462.3021
                                     29_Pyridine-Uracil_pi-piBcp_T, -3424.2522, -2305.9178, -2952.4549, -3280.1418, -646.5371, -974.2240, 327.6869
                                        36_Neopentane-Neopentane_T, -8009.7644, -5902.5357, -7120.7773, -7794.3611, -1218.2416, -1891.8254, 673.5838
                                     36_Neopentane-NeopentaneAcp_T, -4003.3306, -2952.1563, -3559.8664, -3896.6635, -607.7101, -944.5072, 336.7971
                                     36_Neopentane-NeopentaneBcp_T, -4003.3312, -2952.1564, -3559.8668, -3896.6636, -607.7104, -944.5073, 336.7968
                                               64_Peptide-Ethene_T, -4807.2859, -3336.3821, -4186.7484, -4635.5460, -850.3662, -1299.1638, 448.7976
                                            64_Peptide-EtheneAcp_T, -1446.6398, -1055.6578, -1281.6943, -1408.8565, -226.0365, -353.1987, 127.1622
                                            64_Peptide-EtheneBcp_T, -3356.9413, -2281.3381, -2903.1712, -3225.0443, -621.8331, -943.7062, 321.8731
                                                16_Peptide-Water_T, -4148.4932, -2790.1236, -3575.4310, -3978.9276, -785.3074, -1188.8040, 403.4965
                                             16_Peptide-WaterAcp_T, -787.1646, -505.8794, -668.4974, -750.8290, -162.6180, -244.9496,  82.3316
                                             16_Peptide-WaterBcp_T, -3355.6296, -2281.0174, -2902.2776, -3223.7373, -621.2602, -942.7200, 321.4598
                                      37_Cyclopentane-Neopentane_T, -7699.7032, -5632.0400, -6827.4078, -7482.6666, -1195.3678, -1850.6266, 655.2589
                                   37_Cyclopentane-NeopentaneAcp_T, -4003.7402, -2952.1728, -3560.1102, -3897.0391, -607.9374, -944.8663, 336.9289
                                   37_Cyclopentane-NeopentaneBcp_T, -3691.9513, -2682.3002, -3266.0047, -3584.4214, -583.7045, -902.1212, 318.4167
                                    38_Cyclopentane-Cyclopentane_T, -7388.9039, -5361.7686, -6533.7062, -7170.4740, -1171.9376, -1808.7054, 636.7678
                                 38_Cyclopentane-CyclopentaneAcp_T, -3691.9774, -2682.2381, -3265.9937, -3584.4185, -583.7555, -902.1803, 318.4248
                                 38_Cyclopentane-CyclopentaneBcp_T, -3691.9776, -2682.2342, -3265.9921, -3584.4181, -583.7579, -902.1840, 318.4260
                                                 23_AcNH2-Uracil_T, -6982.5810, -4461.4282, -5918.9697, -6637.3901, -1457.5414, -2175.9619, 718.4204
                                              23_AcNH2-UracilAcp_T, -4340.2344, -2698.6439, -3647.6884, -4109.6856, -949.0445, -1411.0417, 461.9972
                                              23_AcNH2-UracilBcp_T, -2620.5631, -1748.0591, -2252.4754, -2510.1792, -504.4164, -762.1201, 257.7037
                                                19_MeOH-Pyridine_T, -4941.9760, -3342.0242, -4266.9963, -4740.6624, -924.9721, -1398.6382, 473.6661
                                             19_MeOH-PyridineAcp_T, -3422.4875, -2306.0069, -2951.4723, -3278.5636, -645.4654, -972.5567, 327.0913
                                             19_MeOH-PyridineBcp_T, -1510.8146, -1031.9797, -1308.8061, -1455.6914, -276.8265, -423.7117, 146.8853
                                            60_Ethyne-AcOH_OH-pi_T, -3571.4458, -2330.7865, -3048.0427, -3414.3623, -717.2562, -1083.5759, 366.3197
                                         60_Ethyne-AcOH_OH-piAcp_T, -2454.7358, -1568.0209, -2080.6530, -2337.8898, -512.6320, -769.8688, 257.2368
                                         60_Ethyne-AcOH_OH-piBcp_T, -1111.1595, -760.4110, -963.1875, -1072.6693, -202.7765, -312.2582, 109.4818
                                          54_Benzene-Water_OH-pi_T, -4304.3262, -2933.3012, -3725.9250, -4131.3817, -792.6238, -1198.0805, 405.4567
                                       54_Benzene-Water_OH-piAcp_T, -786.3404, -505.6244, -667.9133, -750.0088, -162.2889, -244.3844,  82.0955
                                       54_Benzene-Water_OH-piBcp_T, -3514.2068, -2427.0235, -3055.5513, -3379.0684, -628.5278, -952.0448, 323.5170
                                          49_Benzene-Pyridine_TS_T, -6941.4110, -4732.0165, -6009.3227, -6659.8440, -1277.3062, -1927.8275, 650.5213
                                       49_Benzene-Pyridine_TSAcp_T, -3421.7684, -2305.8418, -2950.9869, -3277.8667, -645.1451, -972.0250, 326.8799
                                       49_Benzene-Pyridine_TSBcp_T, -3515.0989, -2427.0875, -3056.0941, -3379.8865, -629.0066, -952.7990, 323.7924
                                                    20_AcOH-AcOH_T, -4932.6831, -3147.5802, -4179.5928, -4694.1546, -1032.0126, -1546.5745, 514.5619
                                                 20_AcOH-AcOHAcp_T, -2455.5487, -1566.4827, -2080.4740, -2338.4545, -513.9913, -771.9718, 257.9805
                                                 20_AcOH-AcOHBcp_T, -2455.5411, -1566.4889, -2080.4722, -2338.4560, -513.9833, -771.9671, 257.9838
                                           55_Benzene-MeOH_OH-pi_T, -5031.9116, -3459.2941, -4368.4636, -4839.1712, -909.1695, -1379.8770, 470.7076
                                        55_Benzene-MeOH_OH-piAcp_T, -1511.4079, -1032.4640, -1309.3535, -1456.3389, -276.8894, -423.8749, 146.9855
                                        55_Benzene-MeOH_OH-piBcp_T, -3515.4264, -2427.0857, -3056.2826, -3380.1875, -629.1970, -953.1018, 323.9049
                                          53_Benzene-AcNH2_NH-pi_T, -6139.4224, -4176.8949, -5311.4811, -5891.9471, -1134.5862, -1715.0522, 580.4659
                                       53_Benzene-AcNH2_NH-piAcp_T, -2619.7644, -1749.1666, -2252.4809, -2509.6003, -503.3143, -760.4337, 257.1193
                                       53_Benzene-AcNH2_NH-piBcp_T, -3514.4184, -2426.9785, -3055.6547, -3379.2700, -628.6762, -952.2915, 323.6153
                                       58_Pyridine-Pyridine_CH-N_T, -6848.3856, -4612.7128, -5905.2111, -6558.6727, -1292.4984, -1945.9600, 653.4616
                                    58_Pyridine-Pyridine_CH-NAcp_T, -3421.4639, -2305.7603, -2950.7764, -3277.5996, -645.0161, -971.8393, 326.8232
                                    58_Pyridine-Pyridine_CH-NBcp_T, -3421.4633, -2305.7600, -2950.7760, -3277.5993, -645.0159, -971.8393, 326.8233
                                               41_Uracil-Pentane_T, -8348.0028, -5648.8523, -7209.2987, -8008.3729, -1560.4464, -2359.5206, 799.0742
                                            41_Uracil-PentaneAcp_T, -3996.9452, -2952.0029, -3556.1102, -3892.6187, -604.1073, -940.6158, 336.5086
                                            41_Uracil-PentaneBcp_T, -4344.0836, -2700.4844, -3650.6902, -4113.3394, -950.2058, -1412.8550, 462.6492
                                                   06_MeOH-MeNH2_T, -3200.2117, -2253.1340, -2800.6633, -3094.3534, -547.5293, -841.2194, 293.6901
                                                06_MeOH-MeNH2Acp_T, -1680.4533, -1217.0832, -1484.9691, -1632.1240, -267.8858, -415.0408, 147.1550
                                                06_MeOH-MeNH2Bcp_T, -1511.0350, -1032.0191, -1308.9502, -1455.8973, -276.9310, -423.8782, 146.9471
                                             51_Ethyne-Ethyne_TS_T, -2222.0710, -1521.6319, -1926.5733, -2144.6734, -404.9413, -623.0414, 218.1001
                                          51_Ethyne-Ethyne_TSAcp_T, -1110.0412, -760.6133, -962.6263, -1071.6876, -202.0130, -311.0743, 109.0613
                                          51_Ethyne-Ethyne_TSBcp_T, -1110.3564, -760.5326, -962.7744, -1071.9417, -202.2419, -311.4091, 109.1672
                                         39_Benzene-Cyclopentane_T, -7213.6134, -5106.5590, -6324.6998, -6967.2234, -1218.1408, -1860.6643, 642.5235
                                      39_Benzene-CyclopentaneAcp_T, -3691.6241, -2682.2008, -3265.7737, -3584.0830, -583.5729, -901.8823, 318.3094
                                      39_Benzene-CyclopentaneBcp_T, -3516.5636, -2427.1660, -3056.9740, -3381.2379, -629.8080, -954.0719, 324.2639
                                           40_Benzene-Neopentane_T, -7523.7735, -5377.1703, -6618.1752, -7279.0147, -1241.0050, -1901.8444, 660.8395
                                        40_Benzene-NeopentaneAcp_T, -4003.2342, -2952.1008, -3559.7873, -3896.5602, -607.6865, -944.4594, 336.7729
                                        40_Benzene-NeopentaneBcp_T, -3516.0360, -2427.1511, -3056.6627, -3380.7518, -629.5116, -953.6007, 324.0891
                                           35_Neopentane-Pentane_T, -8005.0991, -5901.7877, -7117.7646, -7791.1296, -1215.9769, -1889.3419, 673.3650
                                        35_Neopentane-PentaneAcp_T, -4003.7806, -2952.1909, -3560.1412, -3897.0891, -607.9503, -944.8982, 336.9479
                                        35_Neopentane-PentaneBcp_T, -3996.7609, -2952.0332, -3556.0164, -3892.4435, -603.9832, -940.4103, 336.4271
                                               66_MeNH2-Pyridine_T, -5108.0657, -3522.5285, -4439.1672, -4913.2483, -916.6387, -1390.7199, 474.0812
                                            66_MeNH2-PyridineAcp_T, -3423.0270, -2305.9940, -2951.7787, -3279.0603, -645.7848, -973.0663, 327.2816
                                            66_MeNH2-PyridineBcp_T, -1679.9237, -1217.0252, -1484.6384, -1631.5974, -267.6132, -414.5722, 146.9591
                                          56_Benzene-MeNH2_NH-pi_T, -5199.6698, -3643.0540, -4542.9725, -5013.7603, -899.9185, -1370.7063, 470.7877
                                       56_Benzene-MeNH2_NH-piAcp_T, -1680.1501, -1217.0618, -1484.7848, -1631.8026, -267.7229, -414.7408, 147.0179
                                       56_Benzene-MeNH2_NH-piBcp_T, -3515.3411, -2427.1098, -3056.2436, -3380.1089, -629.1337, -952.9990, 323.8653
                                              46_Peptide-Pentane_T, -7362.0167, -5230.4371, -6462.7566, -7121.5671, -1232.3195, -1891.1299, 658.8105
                                           46_Peptide-PentaneAcp_T, -3996.9609, -2951.9854, -3556.1118, -3892.6153, -604.1264, -940.6299, 336.5035
                                           46_Peptide-PentaneBcp_T, -3358.6992, -2281.3894, -2904.2092, -3226.6445, -622.8197, -945.2551, 322.4353
                                           47_Benzene-Benzene_TS_T, -7032.7780, -4852.7145, -6113.0637, -6760.1213, -1260.3492, -1907.4067, 647.0576
                                        47_Benzene-Benzene_TSAcp_T, -3513.7133, -2427.0086, -3055.2598, -3378.6422, -628.2512, -951.6336, 323.3824
                                        47_Benzene-Benzene_TSBcp_T, -3515.0452, -2427.0976, -3056.0673, -3379.8390, -628.9697, -952.7414, 323.7717
                                              33_Pyridine-Ethene_T, -4871.6536, -3359.2286, -4233.5993, -4687.7817, -874.3707, -1328.5531, 454.1824
                                           33_Pyridine-EtheneAcp_T, -1446.6005, -1055.6954, -1281.6874, -1408.8208, -225.9920, -353.1255, 127.1334
                                           33_Pyridine-EtheneBcp_T, -3422.4516, -2305.9403, -2951.4234, -3278.4843, -645.4831, -972.5440, 327.0609
                                         28_Benzene-Uracil_pi-pi_T, -7866.8774, -5124.3037, -6709.8541, -7496.3358, -1585.5504, -2372.0321, 786.4816
                                      28_Benzene-Uracil_pi-piAcp_T, -4342.9204, -2700.4642, -3650.0092, -4112.3262, -949.5450, -1411.8620, 462.3170
                                      28_Benzene-Uracil_pi-piBcp_T, -3516.4406, -2427.1228, -3056.8847, -3381.1463, -629.7619, -954.0235, 324.2616
                                                  10_MeNH2-MeNH2_T, -3364.9742, -2434.8560, -2972.5806, -3266.3019, -537.7246, -831.4459, 293.7213
                                               10_MeNH2-MeNH2Acp_T, -1680.1051, -1217.0525, -1484.7548, -1631.7837, -267.7023, -414.7312, 147.0289
                                               10_MeNH2-MeNH2Bcp_T, -1679.8366, -1216.9980, -1484.5766, -1631.5026, -267.5786, -414.5046, 146.9260
                                                   09_MeNH2-MeOH_T, -3194.9220, -2250.3668, -2796.4377, -3090.1430, -546.0710, -839.7762, 293.7053
                                                09_MeNH2-MeOHAcp_T, -1511.5434, -1032.5262, -1309.4580, -1456.4834, -276.9318, -423.9572, 147.0254
                                                09_MeNH2-MeOHBcp_T, -1679.6694, -1217.0396, -1484.4975, -1631.3486, -267.4579, -414.3091, 146.8512
                                      25_Pyridine-Pyridine_pi-pi_T, -6852.7145, -4608.8801, -5906.0969, -6561.0420, -1297.2167, -1952.1619, 654.9451
                                   25_Pyridine-Pyridine_pi-piAcp_T, -3423.5564, -2305.9418, -2952.0628, -3279.5037, -646.1209, -973.5619, 327.4410
                                   25_Pyridine-Pyridine_pi-piBcp_T, -3423.5435, -2305.9398, -2952.0544, -3279.4994, -646.1147, -973.5597, 327.4450
                                              15_Peptide-Peptide_T, -6724.4934, -4566.4317, -5814.0611, -6457.6086, -1247.6294, -1891.1768, 643.5475
                                           15_Peptide-PeptideAcp_T, -3357.7556, -2281.1677, -2903.5701, -3225.7519, -622.4024, -944.5843, 322.1819
                                           15_Peptide-PeptideBcp_T, -3356.6199, -2280.8608, -2902.7840, -3224.6203, -621.9233, -943.7595, 321.8362
                                          26_Uracil-Uracil_pi-pi_T, -8698.6881, -5399.4636, -7306.8278, -8231.5541, -1907.3642, -2832.0905, 924.7263
                                       26_Uracil-Uracil_pi-piAcp_T, -4343.2402, -2699.9891, -3649.9937, -4112.6469, -950.0045, -1412.6577, 462.6532
                                       26_Uracil-Uracil_pi-piBcp_T, -4343.2953, -2699.9891, -3650.0255, -4112.6468, -950.0364, -1412.6577, 462.6213
                                               30_Benzene-Ethene_T, -4963.1331, -3480.1682, -4337.5073, -4788.2403, -857.3391, -1308.0721, 450.7330
                                            30_Benzene-EtheneAcp_T, -1446.6148, -1055.7115, -1281.7025, -1408.8381, -225.9910, -353.1266, 127.1356
                                            30_Benzene-EtheneBcp_T, -3514.4175, -2427.1128, -3055.7109, -3379.2864, -628.5980, -952.1736, 323.5755
                                         48_Pyridine-Pyridine_TS_T, -6849.5115, -4610.9467, -5905.1170, -6559.0937, -1294.1703, -1948.1470, 653.9767
                                      48_Pyridine-Pyridine_TSAcp_T, -3421.6764, -2305.8157, -2950.9226, -3277.7916, -645.1070, -971.9759, 326.8689
                                      48_Pyridine-Pyridine_TSBcp_T, -3423.0890, -2305.9565, -2951.7987, -3279.0570, -645.8422, -973.1005, 327.2583
                                               45_Ethyne-Pentane_T, -5109.0114, -3711.0754, -4519.2572, -4964.6522, -808.1817, -1253.5768, 445.3950
                                            45_Ethyne-PentaneAcp_T, -3995.2886, -2951.9331, -3555.1230, -3891.0617, -603.1899, -939.1286, 335.9387
                                            45_Ethyne-PentaneBcp_T, -1111.3891, -760.6006, -963.4002, -1072.9038, -202.7996, -312.3032, 109.5036
                                                    05_MeOH-MeOH_T, -3029.2765, -2068.0920, -2623.7768, -2917.4096, -555.6848, -849.3176, 293.6328
                                                 05_MeOH-MeOHAcp_T, -1511.7623, -1032.5195, -1309.5818, -1456.7302, -277.0623, -424.2107, 147.1484
                                                 05_MeOH-MeOHBcp_T, -1510.9690, -1032.2807, -1309.0224, -1455.8806, -276.7417, -423.5998, 146.8582
                                                  01_Water-Water_T, -1578.1970, -1014.8190, -1340.5219, -1504.4224, -325.7029, -489.6034, 163.9005
                                               01_Water-WaterAcp_T, -786.8458, -505.7947, -668.2773, -750.5176, -162.4827, -244.7229,  82.2403
                                               01_Water-WaterBcp_T, -786.0552, -505.6120, -667.7432, -749.7409, -162.1312, -244.1289,  81.9977


==> anc/text_files/absolute_energies/sosex_pbe_results.txt <==
                                                    32_Uracil-Ethyne_Q, -5794.5131, -3151.1048, -4679.3252, -5459.7783, -1528.2204, -2308.6735, 780.4531
                                                 32_Uracil-EthyneAcp_Q, -1186.2719, -711.0754, -985.7984, -1138.8061, -274.7230, -427.7306, 153.0077
                                                 32_Uracil-EthyneBcp_Q, -4601.9572, -2440.8225, -3690.2285, -4317.9790, -1249.4060, -1877.1565, 627.7505
                                                  34_Pentane-Pentane_Q, -8403.2737, -5648.0146, -7240.8987, -8134.8608, -1592.8842, -2486.8463, 893.9621
                                               34_Pentane-PentaneAcp_Q, -4197.2321, -2826.2593, -3618.8529, -4066.0172, -792.5936, -1239.7580, 447.1643
                                               34_Pentane-PentaneBcp_Q, -4197.2286, -2826.2585, -3618.8506, -4066.0171, -792.5921, -1239.7586, 447.1665
                                                      12_MeNH2-Water_Q, -2593.6683, -1627.2761, -2185.9716, -2487.7720, -558.6955, -860.4960, 301.8004
                                                   12_MeNH2-WaterAcp_Q, -821.8767, -466.0717, -671.7715, -777.9616, -205.6998, -311.8899, 106.1901
                                                   12_MeNH2-WaterBcp_Q, -1762.8394, -1157.9063, -1507.6332, -1703.7120, -349.7270, -545.8058, 196.0788
                                                      22_AcOH-Uracil_Q, -7214.5982, -3884.3307, -5809.6416, -6779.6872, -1925.3109, -2895.3565, 970.0457
                                                   22_AcOH-UracilAcp_Q, -4602.7202, -2439.5615, -3690.1376, -4318.4828, -1250.5761, -1878.9212, 628.3451
                                                   22_AcOH-UracilBcp_Q, -2588.3499, -1431.2874, -2100.2142, -2443.7532, -668.9267, -1012.4657, 343.5390
                                                       08_MeOH-Water_Q, -2412.8826, -1436.0149, -2000.7666, -2299.3161, -564.7517, -863.3012, 298.5495
                                                    08_MeOH-WaterAcp_Q, -822.5859, -466.4613, -672.3458, -778.7382, -205.8845, -312.2769, 106.3924
                                                    08_MeOH-WaterBcp_Q, -1584.4148, -966.9569, -1323.9247, -1516.5785, -356.9678, -549.6216, 192.6538
                                                  65_Pyridine-Ethyne_Q, -4824.1783, -2858.9458, -3995.0958, -4597.7708, -1136.1500, -1738.8250, 602.6750
                                               65_Pyridine-EthyneAcp_Q, -1185.7859, -710.9263, -985.4545, -1138.2928, -274.5282, -427.3665, 152.8383
                                               65_Pyridine-EthyneBcp_Q, -3633.1533, -2146.0617, -3005.7866, -3455.9833, -859.7248, -1309.9216, 450.1967
                                               52_Benzene-AcOH_OH-pi_Q, -6325.2391, -3710.6903, -5222.2263, -6010.2600, -1511.5360, -2299.5697, 788.0337
                                            52_Benzene-AcOH_OH-piAcp_Q, -2588.1176, -1432.9727, -2100.7909, -2443.7632, -667.8182, -1010.7905, 342.9723
                                            52_Benzene-AcOH_OH-piBcp_Q, -3728.9660, -2277.5038, -3116.6304, -3561.7945, -839.1265, -1284.2906, 445.1641
                                                       02_Water-MeOH_Q, -2413.9428, -1436.0235, -2001.3831, -2300.1588, -565.3596, -864.1353, 298.7757
                                                    02_Water-MeOHAcp_Q, -1585.0996, -967.0094, -1324.3428, -1517.3523, -357.3334, -550.3429, 193.0095
                                                    02_Water-MeOHBcp_Q, -821.9066, -466.2836, -671.8782, -778.0179, -205.5946, -311.7343, 106.1397
                                                    11_MeNH2-Peptide_Q, -5307.1774, -3285.1576, -4454.1378, -5081.0692, -1168.9802, -1795.9116, 626.9314
                                                 11_MeNH2-PeptideAcp_Q, -3536.6269, -2126.8478, -2941.8763, -3373.4824, -815.0285, -1246.6346, 431.6060
                                                 11_MeNH2-PeptideBcp_Q, -1762.4058, -1157.7896, -1507.3333, -1703.2123, -349.5437, -545.4227, 195.8790
                                            57_Benzene-Peptide_NH-pi_Q, -7274.9869, -4403.0798, -6063.4011, -6939.8893, -1660.3213, -2536.8095, 876.4882
                                         57_Benzene-Peptide_NH-piAcp_Q, -3536.0128, -2126.4574, -2941.3566, -3372.6570, -814.8992, -1246.1997, 431.3004
                                         57_Benzene-Peptide_NH-piBcp_Q, -3729.4989, -2277.5081, -3116.9403, -3562.3178, -839.4322, -1284.8097, 445.3775
                                                   18_Water-Pyridine_Q, -4464.2412, -2615.4699, -3684.2908, -4240.5900, -1068.8209, -1625.1201, 556.2992
                                                18_Water-PyridineAcp_Q, -3633.7056, -2146.0901, -3006.1178, -3456.5058, -860.0277, -1310.4156, 450.3879
                                                18_Water-PyridineBcp_Q, -821.8708, -466.0983, -671.7793, -777.9546, -205.6810, -311.8563, 106.1753
                                                   44_Ethene-Pentane_Q, -5727.6878, -3829.7828, -4927.0091, -5546.0972, -1097.2264, -1716.3144, 619.0880
                                                44_Ethene-PentaneAcp_Q, -4196.5155, -2826.2739, -3618.4448, -4065.3137, -792.1709, -1239.0398, 446.8689
                                                44_Ethene-PentaneBcp_Q, -1526.6932, -1005.9137, -1306.9893, -1479.4375, -301.0757, -473.5238, 172.4482
                                                     07_MeOH-Peptide_Q, -5131.9978, -3097.1776, -4273.5581, -4897.3195, -1176.3804, -1800.1419, 623.7615
                                                  07_MeOH-PeptideAcp_Q, -3536.7006, -2126.7288, -2941.8687, -3373.5380, -815.1400, -1246.8092, 431.6693
                                                  07_MeOH-PeptideBcp_Q, -1584.5689, -966.6531, -1323.8857, -1516.6764, -357.2326, -550.0233, 192.7907
                                                      03_Water-MeNH2_Q, -2592.9867, -1627.4144, -2185.6359, -2487.4176, -558.2214, -860.0032, 301.7817
                                                   03_Water-MeNH2Acp_Q, -1762.8965, -1157.9230, -1507.6733, -1703.7580, -349.7503, -545.8349, 196.0846
                                                   03_Water-MeNH2Bcp_Q, -821.8209, -466.0899, -671.7469, -777.9043, -205.6570, -311.8144, 106.1574
                                              42_Uracil-Cyclopentane_Q, -8501.4557, -4993.4046, -7021.4967, -8076.3463, -2028.0920, -3082.9416, 1054.8496
                                           42_Uracil-CyclopentaneAcp_Q, -3887.7940, -2556.5103, -3326.1587, -3752.7058, -769.6484, -1196.1955, 426.5471
                                           42_Uracil-CyclopentaneBcp_Q, -4604.2360, -2440.9002, -3691.5787, -4320.1941, -1250.6785, -1879.2939, 628.6154
                                                    04_Water-Peptide_Q, -4369.0280, -2597.0175, -3621.4611, -4158.7620, -1024.4436, -1561.7446, 537.3010
                                                 04_Water-PeptideAcp_Q, -3536.8519, -2126.2824, -2941.7679, -3373.3697, -815.4855, -1247.0873, 431.6018
                                                 04_Water-PeptideBcp_Q, -821.9611, -466.1496, -671.8532, -778.0604, -205.7035, -311.9108, 106.2072
                                                    62_Pentane-AcNH2_Q, -6966.3047, -4443.7061, -5902.0834, -6694.6749, -1458.3774, -2250.9689, 792.5915
                                                 62_Pentane-AcNH2Acp_Q, -2762.3192, -1620.6256, -2280.6672, -2626.6892, -660.0416, -1006.0636, 346.0220
                                                 62_Pentane-AcNH2Bcp_Q, -4196.6270, -2826.2005, -3618.4783, -4065.4278, -792.2779, -1239.2273, 446.9495
                                                      21_AcNH2-AcNH2_Q, -5543.9054, -3249.2921, -4575.8654, -5267.0546, -1326.5733, -2017.7626, 691.1892
                                                   21_AcNH2-AcNH2Acp_Q, -2761.9611, -1619.4191, -2279.9512, -2626.1003, -660.5321, -1006.6812, 346.1491
                                                   21_AcNH2-AcNH2Bcp_Q, -2761.9870, -1619.4140, -2279.9640, -2626.0969, -660.5500, -1006.6829, 346.1329
                                                    31_Uracil-Ethene_Q, -6135.5433, -3444.9355, -5000.4432, -5800.5367, -1555.5076, -2355.6012, 800.0936
                                                 31_Uracil-EtheneAcp_Q, -1526.5006, -1005.8550, -1306.8532, -1479.2333, -300.9983, -473.3783, 172.3800
                                                 31_Uracil-EtheneBcp_Q, -4602.6869, -2440.8967, -3690.6817, -4318.6525, -1249.7849, -1877.7557, 627.9708
                                           27_Benzene-Pyridine_pi-pi_Q, -7369.8897, -4419.7078, -6125.2817, -7020.7719, -1705.5739, -2601.0641, 895.4902
                                        27_Benzene-Pyridine_pi-piAcp_Q, -3633.6348, -2145.9573, -3006.0209, -3456.4377, -860.0636, -1310.4804, 450.4168
                                        27_Benzene-Pyridine_pi-piBcp_Q, -3728.8250, -2277.5503, -3116.5685, -3561.6856, -839.0182, -1284.1353, 445.1172
                                                     63_Benzene-AcOH_Q, -6323.7736, -3708.7551, -5220.5626, -6008.3031, -1511.8076, -2299.5480, 787.7404
                                                  63_Benzene-AcOHAcp_Q, -2587.8510, -1432.8835, -2100.5991, -2443.4701, -667.7156, -1010.5865, 342.8709
                                                  63_Benzene-AcOHBcp_Q, -3729.0071, -2277.5597, -3116.6777, -3561.8425, -839.1181, -1284.2828, 445.1648
                                                59_Ethyne-Water_CH-O_Q, -2010.9869, -1179.4102, -1660.1655, -1918.6246, -480.7552, -739.2144, 258.4592
                                             59_Ethyne-Water_CH-OAcp_Q, -821.8868, -466.4964, -671.9565, -778.0395, -205.4601, -311.5431, 106.0830
                                             59_Ethyne-Water_CH-OBcp_Q, -1185.7009, -711.0752, -985.4682, -1138.2235, -274.3930, -427.1483, 152.7553
                                                     61_Pentane-AcOH_Q, -6791.8676, -4256.3851, -5722.2109, -6512.1785, -1465.8258, -2255.7934, 789.9675
                                                  61_Pentane-AcOHAcp_Q, -2588.8470, -1433.0238, -2101.2341, -2444.4908, -668.2103, -1011.4669, 343.2567
                                                  61_Pentane-AcOHBcp_Q, -4196.6433, -2826.2430, -3618.5057, -4065.4606, -792.2627, -1239.2176, 446.9549
                                                 17_Uracil-Uracil_BP_Q, -9227.1647, -4890.3194, -7397.5581, -8652.4655, -2507.2387, -3762.1460, 1254.9073
                                              17_Uracil-Uracil_BPAcp_Q, -4602.8783, -2439.7544, -3690.3104, -4318.6314, -1250.5560, -1878.8770, 628.3210
                                              17_Uracil-Uracil_BPBcp_Q, -4602.9335, -2439.5726, -3690.2656, -4318.6647, -1250.6930, -1879.0921, 628.3990
                                             50_Benzene-Ethyne_CH-pi_Q, -4919.1318, -2988.6698, -4104.7182, -4702.2852, -1116.0483, -1713.6154, 597.5671
                                          50_Benzene-Ethyne_CH-piAcp_Q, -1186.0550, -711.1079, -985.6867, -1138.5855, -274.5788, -427.4776, 152.8988
                                          50_Benzene-Ethyne_CH-piBcp_Q, -3728.5381, -2277.5520, -3116.4033, -3561.3638, -838.8513, -1283.8118, 444.9604
                                            24_Benzene-Benzene_pi-pi_Q, -7464.0498, -4551.0210, -6235.1158, -7125.2612, -1684.0947, -2574.2401, 890.1454
                                         24_Benzene-Benzene_pi-piAcp_Q, -3728.7151, -2277.5683, -3116.5126, -3561.5830, -838.9442, -1284.0147, 445.0704
                                         24_Benzene-Benzene_pi-piBcp_Q, -3728.7162, -2277.5685, -3116.5133, -3561.5833, -838.9448, -1284.0148, 445.0701
                                                43_Uracil-Neopentane_Q, -8816.3091, -5264.3493, -7317.8261, -8393.3039, -2053.4768, -3128.9547, 1075.4779
                                             43_Uracil-NeopentaneAcp_Q, -4204.9510, -2826.2071, -3623.2934, -4070.7260, -797.0863, -1244.5189, 447.4325
                                             43_Uracil-NeopentaneBcp_Q, -4603.4437, -2440.8583, -3691.1029, -4319.4079, -1250.2447, -1878.5496, 628.3049
                                                    14_Peptide-MeNH2_Q, -5308.9013, -3286.9286, -4455.8815, -5082.8985, -1168.9530, -1795.9699, 627.0170
                                                 14_Peptide-MeNH2Acp_Q, -1762.9522, -1157.8545, -1507.6766, -1703.8309, -349.8221, -545.9764, 196.1543
                                                 14_Peptide-MeNH2Bcp_Q, -3535.8209, -2126.6185, -2941.3136, -3372.6651, -814.6952, -1246.0467, 431.3515
                                                     13_Peptide-MeOH_Q, -5129.8212, -3096.4578, -4271.9960, -4895.9907, -1175.5382, -1799.5329, 623.9947
                                                  13_Peptide-MeOHAcp_Q, -1585.5216, -967.0717, -1324.6131, -1517.7883, -357.5413, -550.7165, 193.1752
                                                  13_Peptide-MeOHBcp_Q, -3535.9176, -2126.9086, -2941.4919, -3372.8038, -814.5833, -1245.8951, 431.3118
                                            29_Pyridine-Uracil_pi-pi_Q, -8249.6884, -4583.9652, -6703.2114, -7781.7110, -2119.2462, -3197.7457, 1078.4996
                                         29_Pyridine-Uracil_pi-piAcp_Q, -4602.9739, -2440.7669, -3690.7928, -4318.9320, -1250.0259, -1878.1651, 628.1392
                                         29_Pyridine-Uracil_pi-piBcp_Q, -3633.9202, -2145.8255, -3006.1303, -3456.7300, -860.3047, -1310.9044, 450.5997
                                            36_Neopentane-Neopentane_Q, -8413.3267, -5650.1069, -7247.5934, -8141.9006, -1597.4864, -2491.7937, 894.3073
                                         36_Neopentane-NeopentaneAcp_Q, -4205.0058, -2826.2775, -3623.3548, -4070.7877, -797.0772, -1244.5102, 447.4329
                                         36_Neopentane-NeopentaneBcp_Q, -4205.0070, -2826.2776, -3623.3555, -4070.7877, -797.0779, -1244.5102, 447.4322
                                                   64_Peptide-Ethene_Q, -5068.4142, -3131.3652, -4251.2217, -4854.7961, -1119.8565, -1723.4309, 603.5744
                                                64_Peptide-EtheneAcp_Q, -1526.6797, -1005.8619, -1306.9597, -1479.4205, -301.0978, -473.5586, 172.4608
                                                64_Peptide-EtheneBcp_Q, -3536.3442, -2126.5694, -2941.5955, -3373.0334, -815.0261, -1246.4640, 431.4379
                                                    16_Peptide-Water_Q, -4364.6543, -2595.6803, -3618.3684, -4155.4694, -1022.6881, -1559.7891, 537.1010
                                                 16_Peptide-WaterAcp_Q, -822.3926, -466.4887, -672.2457, -778.5354, -205.7569, -312.0466, 106.2897
                                                 16_Peptide-WaterBcp_Q, -3535.6287, -2126.2720, -2941.0563, -3372.1710, -814.7843, -1245.8990, 431.1147
                                          37_Cyclopentane-Neopentane_Q, -8098.4157, -5379.6695, -6951.4446, -7825.0508, -1571.7751, -2445.3813, 873.6062
                                       37_Cyclopentane-NeopentaneAcp_Q, -4204.8355, -2826.2657, -3623.2513, -4070.6085, -796.9856, -1244.3428, 447.3572
                                       37_Cyclopentane-NeopentaneBcp_Q, -3887.7981, -2556.5654, -3326.1843, -3752.7156, -769.6189, -1196.1502, 426.5313
                                        38_Cyclopentane-Cyclopentane_Q, -7783.5545, -5109.5424, -6655.4557, -7508.4589, -1545.9133, -2398.9165, 853.0032
                                     38_Cyclopentane-CyclopentaneAcp_Q, -3888.3375, -2556.5402, -3326.4855, -3753.2012, -769.9453, -1196.6610, 426.7157
                                     38_Cyclopentane-CyclopentaneBcp_Q, -3888.3387, -2556.5338, -3326.4835, -3753.1996, -769.9498, -1196.6658, 426.7161
                                                     23_AcNH2-Uracil_Q, -7387.6116, -4072.0947, -5988.8779, -6961.6681, -1916.7832, -2889.5734, 972.7902
                                                  23_AcNH2-UracilAcp_Q, -4602.3681, -2439.2982, -3689.8230, -4318.0519, -1250.5248, -1878.7538, 628.2290
                                                  23_AcNH2-UracilBcp_Q, -2761.8472, -1619.3158, -2279.8418, -2625.9310, -660.5260, -1006.6152, 346.0892
                                                    19_MeOH-Pyridine_Q, -5228.0015, -3115.6634, -4336.8589, -4979.6313, -1221.1954, -1863.9679, 642.7724
                                                 19_MeOH-PyridineAcp_Q, -3633.9784, -2146.0948, -3006.2776, -3456.7450, -860.1827, -1310.6502, 450.4675
                                                 19_MeOH-PyridineBcp_Q, -1584.4137, -966.5743, -1323.7627, -1516.5006, -357.1884, -549.9264, 192.7380
                                                60_Ethyne-AcOH_OH-pi_Q, -3781.1992, -2145.6723, -3091.2113, -3586.7669, -945.5390, -1441.0945, 495.5556
                                             60_Ethyne-AcOH_OH-piAcp_Q, -2587.8784, -1432.9514, -2100.6436, -2443.5227, -667.6922, -1010.5713, 342.8791
                                             60_Ethyne-AcOH_OH-piBcp_Q, -1186.3962, -710.9958, -985.8366, -1138.9163, -274.8408, -427.9205, 153.0796
                                              54_Benzene-Water_OH-pi_Q, -4555.4301, -2744.2569, -3791.3414, -4342.2498, -1047.0845, -1597.9929, 550.9084
                                           54_Benzene-Water_OH-piAcp_Q, -822.0397, -466.3317, -671.9754, -778.1568, -205.6437, -311.8250, 106.1813
                                           54_Benzene-Water_OH-piBcp_Q, -3728.6439, -2277.5548, -3116.4657, -3561.4731, -838.9108, -1283.9183, 445.0075
                                              49_Benzene-Pyridine_TS_Q, -7368.1229, -4422.2355, -6125.3267, -7020.4106, -1703.0911, -2598.1751, 895.0839
                                           49_Benzene-Pyridine_TSAcp_Q, -3633.2154, -2145.9311, -3005.7673, -3456.0104, -859.8362, -1310.0793, 450.2431
                                           49_Benzene-Pyridine_TSBcp_Q, -3728.8505, -2277.5497, -3116.5830, -3561.6869, -839.0333, -1284.1372, 445.1039
                                                        20_AcOH-AcOH_Q, -5199.6243, -2875.3989, -4219.0917, -4904.5628, -1343.6928, -2029.1639, 685.4711
                                                     20_AcOH-AcOHAcp_Q, -2588.4332, -1431.2669, -2100.2536, -2443.8076, -668.9868, -1012.5407, 343.5540
                                                     20_AcOH-AcOHBcp_Q, -2588.4229, -1431.2747, -2100.2510, -2443.8073, -668.9763, -1012.5326, 343.5563
                                               55_Benzene-MeOH_OH-pi_Q, -5320.8830, -3243.8902, -4444.6517, -5082.3502, -1200.7615, -1838.4600, 637.6985
                                            55_Benzene-MeOH_OH-piAcp_Q, -1584.6961, -967.0439, -1324.1241, -1516.8860, -357.0802, -549.8420, 192.7619
                                            55_Benzene-MeOH_OH-piBcp_Q, -3729.2178, -2277.5395, -3116.7911, -3562.0336, -839.2515, -1284.4941, 445.2426
                                              53_Benzene-AcNH2_NH-pi_Q, -6497.1028, -3898.3855, -5400.7689, -6191.1405, -1502.3834, -2292.7550, 790.3716
                                           53_Benzene-AcNH2_NH-piAcp_Q, -2761.5020, -1620.5344, -2280.1563, -2625.8430, -659.6219, -1005.3085, 345.6867
                                           53_Benzene-AcNH2_NH-piBcp_Q, -3729.0013, -2277.5531, -3116.6716, -3561.7994, -839.1185, -1284.2464, 445.1278
                                           58_Pyridine-Pyridine_CH-N_Q, -7272.6119, -4292.1940, -6015.2481, -6915.3920, -1723.0541, -2623.1981, 900.1440
                                        58_Pyridine-Pyridine_CH-NAcp_Q, -3633.1979, -2145.9050, -3005.7462, -3456.0016, -859.8412, -1310.0966, 450.2554
                                        58_Pyridine-Pyridine_CH-NBcp_Q, -3633.1995, -2145.9048, -3005.7471, -3456.0013, -859.8422, -1310.0964, 450.2542
                                                   41_Uracil-Pentane_Q, -8811.8654, -5262.6508, -7314.5405, -8389.9156, -2051.8897, -3127.2649, 1075.3752
                                                41_Uracil-PentaneAcp_Q, -4196.7976, -2826.1902, -3618.5726, -4065.6098, -792.3824, -1239.4196, 447.0372
                                                41_Uracil-PentaneBcp_Q, -4604.6219, -2440.8706, -3691.7893, -4320.5508, -1250.9187, -1879.6802, 628.7615
                                                       06_MeOH-MeNH2_Q, -3357.1615, -2127.3932, -2838.3530, -3226.6614, -710.9598, -1099.2682, 388.3084
                                                    06_MeOH-MeNH2Acp_Q, -1762.9229, -1157.9052, -1507.6811, -1703.7924, -349.7758, -545.8872, 196.1114
                                                    06_MeOH-MeNH2Bcp_Q, -1584.3532, -966.5548, -1323.7195, -1516.4426, -357.1647, -549.8877, 192.7231
                                                 51_Ethyne-Ethyne_TS_Q, -2373.4561, -1422.6548, -1972.3368, -2277.5588, -549.6820, -854.9041, 305.2221
                                              51_Ethyne-Ethyne_TSAcp_Q, -1185.5764, -711.1589, -985.4315, -1138.1090, -274.2726, -426.9501, 152.6775
                                              51_Ethyne-Ethyne_TSBcp_Q, -1185.7374, -711.1870, -985.5365, -1138.2715, -274.3495, -427.0845, 152.7351
                                             39_Benzene-Cyclopentane_Q, -7625.7521, -4830.7769, -6446.6220, -7318.4333, -1615.8451, -2487.6564, 871.8114
                                          39_Benzene-CyclopentaneAcp_Q, -3887.8114, -2556.5275, -3326.1760, -3752.9238, -769.6485, -1196.3963, 426.7478
                                          39_Benzene-CyclopentaneBcp_Q, -3729.7081, -2277.5814, -3117.0921, -3562.5263, -839.5107, -1284.9449, 445.4342
                                               40_Benzene-Neopentane_Q, -7939.9358, -5101.2999, -6742.3863, -7634.7025, -1641.0864, -2533.4026, 892.3162
                                            40_Benzene-NeopentaneAcp_Q, -4204.4070, -2826.2156, -3622.9825, -4070.1820, -796.7669, -1243.9664, 447.1995
                                            40_Benzene-NeopentaneBcp_Q, -3729.3244, -2277.5878, -3116.8730, -3562.1583, -839.2852, -1284.5704, 445.2852
                                               35_Neopentane-Pentane_Q, -8407.8721, -5649.3452, -7244.1186, -8138.2313, -1594.7734, -2488.8861, 894.1127
                                            35_Neopentane-PentaneAcp_Q, -4204.6589, -2826.2483, -3623.1420, -4070.4198, -796.8936, -1244.1714, 447.2778
                                            35_Neopentane-PentaneBcp_Q, -4196.7313, -2826.2575, -3618.5627, -4065.5336, -792.3052, -1239.2760, 446.9708
                                                   66_MeNH2-Pyridine_Q, -5402.9917, -3302.5529, -4516.8691, -5162.9335, -1214.3162, -1860.3806, 646.0644
                                                66_MeNH2-PyridineAcp_Q, -3634.1832, -2145.9993, -3006.3556, -3456.9668, -860.3563, -1310.9675, 450.6111
                                                66_MeNH2-PyridineBcp_Q, -1761.9654, -1157.7927, -1507.0800, -1702.7573, -349.2873, -544.9646, 195.6773
                                              56_Benzene-MeNH2_NH-pi_Q, -5497.0367, -3433.8712, -4626.6387, -5267.2783, -1192.7676, -1833.4071, 640.6395
                                           56_Benzene-MeNH2_NH-piAcp_Q, -1762.0224, -1157.8038, -1507.1176, -1702.8100, -349.3139, -545.0062, 195.6923
                                           56_Benzene-MeNH2_NH-piBcp_Q, -3729.1193, -2277.5726, -3116.7480, -3561.9371, -839.1754, -1284.3644, 445.1890
                                                  46_Peptide-Pentane_Q, -7743.2195, -4948.8029, -6564.3250, -7442.8100, -1615.5221, -2494.0071, 878.4850
                                               46_Peptide-PentaneAcp_Q, -4196.7966, -2826.1812, -3618.5682, -4065.6010, -792.3870, -1239.4198, 447.0327
                                               46_Peptide-PentaneBcp_Q, -3537.2195, -2126.4593, -2942.0550, -3373.8572, -815.5957, -1247.3979, 431.8022
                                               47_Benzene-Benzene_TS_Q, -7463.1716, -4553.4576, -6235.6360, -7125.4945, -1682.1784, -2572.0369, 889.8585
                                            47_Benzene-Benzene_TSAcp_Q, -3728.7535, -2277.5981, -3116.5473, -3561.5351, -838.9492, -1283.9370, 444.9877
                                            47_Benzene-Benzene_TSBcp_Q, -3728.8076, -2277.5632, -3116.5639, -3561.6443, -839.0007, -1284.0811, 445.0804
                                                  33_Pyridine-Ethene_Q, -5163.6713, -3149.0539, -4313.7546, -4936.1507, -1164.7006, -1787.0968, 622.3962
                                               33_Pyridine-EtheneAcp_Q, -1526.3608, -1005.8921, -1306.7881, -1479.0963, -300.8960, -473.2042, 172.3082
                                               33_Pyridine-EtheneBcp_Q, -3633.0898, -2146.0037, -3005.7253, -3455.9189, -859.7216, -1309.9153, 450.1936
                                             28_Benzene-Uracil_pi-pi_Q, -8344.2745, -4714.4621, -6812.9474, -7886.2804, -2098.4853, -3171.8184, 1073.3330
                                          28_Benzene-Uracil_pi-piAcp_Q, -4603.3678, -2440.8929, -3691.0737, -4319.3412, -1250.1808, -1878.4482, 628.2674
                                          28_Benzene-Uracil_pi-piBcp_Q, -3729.3305, -2277.5294, -3116.8519, -3562.1766, -839.3225, -1284.6471, 445.3246
                                                      10_MeNH2-MeNH2_Q, -3530.7687, -2315.6473, -3018.1394, -3409.4389, -702.4920, -1093.7915, 391.2995
                                                   10_MeNH2-MeNH2Acp_Q, -1762.5630, -1157.8610, -1507.4543, -1703.4150, -349.5933, -545.5540, 195.9606
                                                   10_MeNH2-MeNH2Bcp_Q, -1762.1701, -1157.7937, -1507.1988, -1702.9595, -349.4051, -545.1657, 195.7606
                                                       09_MeNH2-MeOH_Q, -3351.4858, -2125.1277, -2834.1160, -3222.4345, -708.9882, -1097.3067, 388.3185
                                                    09_MeNH2-MeOHAcp_Q, -1585.1505, -967.0520, -1324.3902, -1517.3876, -357.3382, -550.3357, 192.9975
                                                    09_MeNH2-MeOHBcp_Q, -1761.7943, -1157.8282, -1506.9961, -1702.5803, -349.1679, -544.7521, 195.5842
                                          25_Pyridine-Pyridine_pi-pi_Q, -7275.5639, -4288.3915, -6015.3506, -6916.2205, -1726.9590, -2627.8290, 900.8699
                                       25_Pyridine-Pyridine_pi-piAcp_Q, -3633.5742, -2145.9162, -3005.9685, -3456.3907, -860.0523, -1310.4745, 450.4222
                                       25_Pyridine-Pyridine_pi-piBcp_Q, -3633.5805, -2145.9136, -3005.9710, -3456.3930, -860.0574, -1310.4795, 450.4220
                                                  15_Peptide-Peptide_Q, -7084.6151, -4255.9320, -5891.2644, -6753.6945, -1635.3324, -2497.7626, 862.4301
                                               15_Peptide-PeptideAcp_Q, -3537.2774, -2126.3142, -2942.0273, -3373.8572, -815.7131, -1247.5430, 431.8299
                                               15_Peptide-PeptideBcp_Q, -3535.7796, -2125.9998, -2941.0288, -3372.3064, -815.0290, -1246.3066, 431.2776
                                              26_Uracil-Uracil_pi-pi_Q, -9224.5003, -4879.3131, -7391.3745, -8647.6837, -2512.0614, -3768.3706, 1256.3092
                                           26_Uracil-Uracil_pi-piAcp_Q, -4603.3766, -2440.2565, -3690.8103, -4319.2946, -1250.5538, -1879.0381, 628.4843
                                           26_Uracil-Uracil_pi-piBcp_Q, -4603.3889, -2440.2566, -3690.8175, -4319.2947, -1250.5609, -1879.0381, 628.4772
                                                   30_Benzene-Ethene_Q, -5258.1389, -3280.4640, -4423.8073, -5040.8981, -1143.3433, -1760.4342, 617.0908
                                                30_Benzene-EtheneAcp_Q, -1526.3136, -1005.9133, -1306.7697, -1479.0507, -300.8564, -473.1374, 172.2810
                                                30_Benzene-EtheneBcp_Q, -3728.2089, -2277.6028, -3116.2344, -3561.0920, -838.6316, -1283.4892, 444.8576
                                             48_Pyridine-Pyridine_TS_Q, -7273.8106, -4290.6362, -6015.2839, -6915.8787, -1724.6477, -2625.2425, 900.5948
                                          48_Pyridine-Pyridine_TSAcp_Q, -3633.1454, -2145.9016, -3005.7144, -3455.9405, -859.8129, -1310.0389, 450.2260
                                          48_Pyridine-Pyridine_TSBcp_Q, -3634.0427, -2145.9530, -3006.2549, -3456.8211, -860.3019, -1310.8681, 450.5663
                                                   45_Ethyne-Pentane_Q, -5386.4926, -3535.5726, -4605.6357, -5205.3281, -1070.0631, -1669.7555, 599.6924
                                                45_Ethyne-PentaneAcp_Q, -4196.1440, -2826.2164, -3618.2058, -4064.9432, -791.9894, -1238.7268, 446.7374
                                                45_Ethyne-PentaneBcp_Q, -1186.3857, -711.1729, -985.9053, -1138.9365, -274.7324, -427.7636, 153.0312
                                                        05_MeOH-MeOH_Q, -3177.3862, -1936.4468, -2653.8649, -3039.2820, -717.4181, -1102.8352, 385.4171
                                                     05_MeOH-MeOHAcp_Q, -1585.6275, -967.0315, -1324.6573, -1517.7103, -357.6258, -550.6788, 193.0530
                                                     05_MeOH-MeOHBcp_Q, -1584.6573, -966.8862, -1324.0351, -1516.8039, -357.1489, -549.9177, 192.7688
                                                      01_Water-Water_Q, -1650.0059, -935.5718, -1348.6040, -1560.6544, -413.0322, -625.0826, 212.0504
                                                   01_Water-WaterAcp_Q, -822.4987, -466.4503, -672.2908, -778.6496, -205.8404, -312.1992, 106.3588
                                                   01_Water-WaterBcp_Q, -821.6997, -466.3330, -671.7794, -777.8157, -205.4464, -311.4827, 106.0363
                                                32_Uracil-Ethyne_T, -5752.6501, -3407.3775, -4763.2382, -5420.4944, -1355.8608, -2013.1169, 657.2562
                                             32_Uracil-EthyneAcp_T, -1176.9682, -761.1028, -1001.5250, -1128.9188, -240.4222, -367.8160, 127.3938
                                             32_Uracil-EthyneBcp_T, -4571.0316, -2647.0058, -3759.3332, -4289.5173, -1112.3274, -1642.5115, 530.1841
                                              34_Pentane-Pentane_T, -8379.6615, -5911.0694, -7338.2242, -8110.6449, -1427.1549, -2199.5755, 772.4206
                                           34_Pentane-PentaneAcp_T, -4185.8420, -2957.7581, -3667.7441, -4054.0434, -709.9860, -1096.2853, 386.2993
                                           34_Pentane-PentaneBcp_T, -4185.8434, -2957.7575, -3667.7447, -4054.0436, -709.9872, -1096.2861, 386.2989
                                                  12_MeNH2-Water_T, -2582.4524, -1710.7836, -2214.7171, -2476.9591, -503.9335, -766.1755, 262.2420
                                               12_MeNH2-WaterAcp_T, -818.2995, -493.4235, -681.2425, -775.2383, -187.8190, -281.8148,  93.9958
                                               12_MeNH2-WaterBcp_T, -1755.9072, -1213.9748, -1527.2794, -1696.0329, -313.3047, -482.0581, 168.7534
                                                  22_AcOH-Uracil_T, -7168.1649, -4193.3366, -5913.1592, -6738.1939, -1719.8227, -2544.8573, 825.0347
                                               22_AcOH-UracilAcp_T, -4571.6094, -2645.7361, -3759.1316, -4289.9061, -1113.3955, -1644.1700, 530.7745
                                               22_AcOH-UracilBcp_T, -2574.4653, -1534.1943, -2135.6010, -2431.7689, -601.4066, -897.5746, 296.1680
                                                   08_MeOH-Water_T, -2402.0848, -1516.2903, -2028.3902, -2290.1576, -512.1000, -773.8674, 261.7674
                                                08_MeOH-WaterAcp_T, -818.7456, -493.7659, -681.6448, -775.7047, -187.8789, -281.9388,  94.0599
                                                08_MeOH-WaterBcp_T, -1577.9568, -1020.0267, -1342.5800, -1510.7677, -322.5533, -490.7410, 168.1877
                                              65_Pyridine-Ethyne_T, -4790.2997, -3062.0938, -4061.2129, -4563.7496, -999.1190, -1501.6558, 502.5367
                                           65_Pyridine-EthyneAcp_T, -1175.8267, -761.0508, -1000.8431, -1127.9199, -239.7923, -366.8692, 127.0768
                                           65_Pyridine-EthyneBcp_T, -3609.6978, -2299.0310, -3056.7602, -3432.6106, -757.7292, -1133.5796, 375.8504
                                           52_Benzene-AcOH_OH-pi_T, -6287.5862, -3963.8922, -5307.2778, -5975.0624, -1343.3856, -2011.1702, 667.7846
                                        52_Benzene-AcOH_OH-piAcp_T, -2574.4690, -1535.8797, -2136.3142, -2431.8491, -600.4344, -895.9693, 295.5349
                                        52_Benzene-AcOH_OH-piBcp_T, -3707.1393, -2428.0049, -3167.5045, -3540.0638, -739.4996, -1112.0589, 372.5593
                                                   02_Water-MeOH_T, -2403.3243, -1516.4457, -2029.1724, -2291.1678, -512.7267, -774.7222, 261.9955
                                                02_Water-MeOHAcp_T, -1578.9469, -1020.1040, -1343.1850, -1511.7654, -323.0811, -491.6614, 168.5804
                                                02_Water-MeOHBcp_T, -818.1607, -493.6075, -681.2398, -775.1277, -187.6323, -281.5202,  93.8879
                                                11_MeNH2-Peptide_T, -5283.7521, -3473.2278, -4519.9372, -5057.9425, -1046.7094, -1584.7146, 538.0053
                                             11_MeNH2-PeptideAcp_T, -3520.7037, -2258.7678, -2988.3245, -3358.1024, -729.5567, -1099.3347, 369.7780
                                             11_MeNH2-PeptideBcp_T, -1756.0061, -1213.9073, -1527.3081, -1696.0933, -313.4008, -482.1860, 168.7851
                                        57_Benzene-Peptide_NH-pi_T, -7236.3232, -4685.4279, -6160.1642, -6902.4842, -1474.7363, -2217.0563, 742.3200
                                     57_Benzene-Peptide_NH-piAcp_T, -3520.2383, -2258.3874, -2987.8949, -3357.4483, -729.5075, -1099.0609, 369.5534
                                     57_Benzene-Peptide_NH-piBcp_T, -3708.4308, -2428.0408, -3168.2662, -3541.2588, -740.2255, -1113.2181, 372.9926
                                               18_Water-Pyridine_T, -4436.1859, -2795.8358, -3744.1632, -4213.7348, -948.3274, -1417.8989, 469.5715
                                            18_Water-PyridineAcp_T, -3610.3083, -2299.0799, -3057.1338, -3433.1780, -758.0539, -1134.0982, 376.0442
                                            18_Water-PyridineBcp_T, -818.0099, -493.3843, -681.0585, -774.9523, -187.6742, -281.5680,  93.8938
                                               44_Ethene-Pentane_T, -5708.0992, -4012.8982, -4992.9363, -5525.6786, -980.0381, -1512.7804, 532.7423
                                            44_Ethene-PentaneAcp_T, -4184.2651, -2957.6975, -3666.8069, -4052.5903, -709.1094, -1094.8929, 385.7834
                                            44_Ethene-PentaneBcp_T, -1520.0533, -1057.5781, -1324.9466, -1472.0855, -267.3684, -414.5074, 147.1389
                                                 07_MeOH-Peptide_T, -5108.9488, -3282.1717, -4338.2772, -4875.7749, -1056.1055, -1593.6032, 537.4977
                                              07_MeOH-PeptideAcp_T, -3520.5146, -2258.6691, -2988.1736, -3357.9269, -729.5044, -1099.2578, 369.7534
                                              07_MeOH-PeptideBcp_T, -1578.8488, -1019.7002, -1342.9580, -1511.5013, -323.2577, -491.8011, 168.5434
                                                  03_Water-MeNH2_T, -2581.6978, -1710.8603, -2214.3132, -2476.5016, -503.4530, -765.6413, 262.1884
                                               03_Water-MeNH2Acp_T, -1755.9734, -1213.9530, -1527.3086, -1696.0831, -313.3555, -482.1301, 168.7746
                                               03_Water-MeNH2Bcp_T, -818.0312, -493.3964, -681.0759, -774.9806, -187.6795, -281.5842,  93.9047
                                          42_Uracil-Cyclopentane_T, -8453.5457, -5329.5458, -7135.6082, -8031.8807, -1806.0624, -2702.3349, 896.2725
                                       42_Uracil-CyclopentaneAcp_T, -3871.7952, -2686.2091, -3371.6260, -3736.9289, -685.4169, -1050.7198, 365.3029
                                       42_Uracil-CyclopentaneBcp_T, -4574.2115, -2647.2623, -3761.2798, -4292.4485, -1114.0175, -1645.1862, 531.1687
                                                04_Water-Peptide_T, -4347.9316, -2756.2864, -3676.4563, -4139.4314, -920.1698, -1383.1450, 462.9751
                                             04_Water-PeptideAcp_T, -3520.4766, -2258.1926, -2987.9505, -3357.6016, -729.7579, -1099.4090, 369.6511
                                             04_Water-PeptideBcp_T, -818.4947, -493.5131, -681.3931, -775.4351, -187.8800, -281.9221,  94.0421
                                                62_Pentane-AcNH2_T, -6940.0030, -4681.2688, -5987.0995, -6668.7914, -1305.8307, -1987.5226, 681.6919
                                             62_Pentane-AcNH2Acp_T, -2748.9509, -1726.6722, -2317.6771, -2613.7236, -591.0049, -887.0514, 296.0466
                                             62_Pentane-AcNH2Bcp_T, -4184.7133, -2957.6574, -3667.0491, -4052.9991, -709.3917, -1095.3417, 385.9500
                                                  21_AcNH2-AcNH2_T, -5513.6095, -3461.0675, -4647.6933, -5238.4622, -1186.6258, -1777.3947, 590.7689
                                               21_AcNH2-AcNH2Acp_T, -2747.6150, -1725.3611, -2316.3517, -2612.3042, -590.9906, -886.9431, 295.9525
                                               21_AcNH2-AcNH2Bcp_T, -2747.6150, -1725.3563, -2316.3496, -2612.3021, -590.9933, -886.9458, 295.9525
                                                31_Uracil-Ethene_T, -6096.5961, -3702.8770, -5086.7458, -5763.9608, -1383.8689, -2061.0838, 677.2149
                                             31_Uracil-EtheneAcp_T, -1519.8510, -1057.5084, -1324.8002, -1471.8755, -267.2918, -414.3671, 147.0753
                                             31_Uracil-EtheneBcp_T, -4571.8658, -2647.1053, -3759.8575, -4290.2708, -1112.7521, -1643.1655, 530.4133
                                       27_Benzene-Pyridine_pi-pi_T, -7325.5544, -4723.4035, -6227.7720, -6977.1536, -1504.3685, -2253.7501, 749.3816
                                    27_Benzene-Pyridine_pi-piAcp_T, -3612.1696, -2299.0535, -3058.1988, -3434.8319, -759.1452, -1135.7784, 376.6332
                                    27_Benzene-Pyridine_pi-piBcp_T, -3707.4239, -2428.0590, -3167.6918, -3540.3752, -739.6328, -1112.3162, 372.6834
                                                 63_Benzene-AcOH_T, -6288.1817, -3962.1802, -5306.8998, -5975.0936, -1344.7196, -2012.9134, 668.1937
                                              63_Benzene-AcOHAcp_T, -2575.0901, -1535.8059, -2136.6421, -2432.3948, -600.8361, -896.5889, 295.7527
                                              63_Benzene-AcOHBcp_T, -3707.4825, -2428.0725, -3167.7314, -3540.4088, -739.6589, -1112.3363, 372.6774
                                            59_Ethyne-Water_CH-O_T, -1996.7073, -1256.7407, -1684.5339, -1904.9272, -427.7931, -648.1864, 220.3933
                                         59_Ethyne-Water_CH-OAcp_T, -818.1736, -493.8619, -681.3546, -775.1842, -187.4927, -281.3223,  93.8296
                                         59_Ethyne-Water_CH-OBcp_T, -1175.4850, -761.1289, -1000.6785, -1127.6194, -239.5496, -366.4906, 126.9410
                                                 61_Pentane-AcOH_T, -6765.9122, -4490.8175, -5806.1066, -6487.8138, -1315.2892, -1996.9963, 681.7071
                                              61_Pentane-AcOHAcp_T, -2576.0478, -1535.9667, -2137.2636, -2433.2832, -601.2969, -897.3165, 296.0196
                                              61_Pentane-AcOHBcp_T, -4184.4486, -2957.6797, -3666.9055, -4052.7704, -709.2258, -1095.0907, 385.8649
                                             17_Uracil-Uracil_BP_T, -9163.2680, -5302.6216, -7534.5578, -8594.2260, -2231.9362, -3291.6044, 1059.6682
                                          17_Uracil-Uracil_BPAcp_T, -4571.3677, -2645.9144, -3759.0671, -4289.7064, -1113.1527, -1643.7920, 530.6393
                                          17_Uracil-Uracil_BPBcp_T, -4571.5582, -2645.7339, -3759.1011, -4289.8382, -1113.3672, -1644.1043, 530.7372
                                         50_Benzene-Ethyne_CH-pi_T, -4886.1653, -3189.1959, -4170.2563, -4669.4228, -981.0604, -1480.2269, 499.1665
                                      50_Benzene-Ethyne_CH-piAcp_T, -1176.3887, -761.2666, -1001.2591, -1128.4629, -239.9925, -367.1963, 127.2039
                                      50_Benzene-Ethyne_CH-piBcp_T, -3706.1546, -2428.0320, -3166.9466, -3539.1884, -738.9146, -1111.1564, 372.2418
                                        24_Benzene-Benzene_pi-pi_T, -7420.0234, -4852.1195, -6336.6889, -7082.1069, -1484.5694, -2229.9874, 745.4179
                                     24_Benzene-Benzene_pi-piAcp_T, -3707.3847, -2428.0790, -3167.6776, -3540.3392, -739.5986, -1112.2602, 372.6616
                                     24_Benzene-Benzene_pi-piBcp_T, -3707.3803, -2428.0792, -3167.6751, -3540.3399, -739.5959, -1112.2607, 372.6648
                                            43_Uracil-Neopentane_T, -8772.4591, -5602.0971, -7434.9626, -8352.1548, -1832.8655, -2750.0577, 917.1922
                                         43_Uracil-NeopentaneAcp_T, -4192.6901, -2957.5489, -3671.6149, -4058.1162, -714.0660, -1100.5673, 386.5013
                                         43_Uracil-NeopentaneBcp_T, -4573.2157, -2647.1897, -3760.6735, -4291.5463, -1113.4838, -1644.3566, 530.8728
                                                14_Peptide-MeNH2_T, -5285.1977, -3474.9449, -4521.4973, -5059.4689, -1046.5524, -1584.5240, 537.9716
                                             14_Peptide-MeNH2Acp_T, -1756.4417, -1213.9422, -1527.5747, -1696.5270, -313.6325, -482.5849, 168.9523
                                             14_Peptide-MeNH2Bcp_T, -3519.4591, -2258.4969, -2987.4907, -3356.9628, -728.9938, -1098.4660, 369.4722
                                                 13_Peptide-MeOH_T, -5106.3002, -3281.4370, -4336.4361, -4874.0188, -1054.9990, -1592.5817, 537.5827
                                              13_Peptide-MeOHAcp_T, -1579.5209, -1020.2126, -1343.5627, -1512.3152, -323.3501, -492.1027, 168.7525
                                              13_Peptide-MeOHBcp_T, -3519.2957, -2258.7749, -2987.5135, -3356.8654, -728.7386, -1098.0905, 369.3519
                                        29_Pyridine-Uracil_pi-pi_T, -8197.2458, -4943.4911, -6824.5680, -7731.5982, -1881.0769, -2788.1071, 907.0302
                                     29_Pyridine-Uracil_pi-piAcp_T, -4573.3934, -2647.1016, -3760.7390, -4291.6525, -1113.6374, -1644.5509, 530.9135
                                     29_Pyridine-Uracil_pi-piBcp_T, -3612.9326, -2298.9621, -3058.6013, -3435.5114, -759.6392, -1136.5493, 376.9101
                                        36_Neopentane-Neopentane_T, -8389.0153, -5912.9327, -7344.4179, -8117.2132, -1431.4852, -2204.2805, 772.7953
                                     36_Neopentane-NeopentaneAcp_T, -4192.5431, -2957.6529, -3671.5738, -4058.0123, -713.9209, -1100.3594, 386.4385
                                     36_Neopentane-NeopentaneBcp_T, -4192.5437, -2957.6529, -3671.5742, -4058.0124, -713.9212, -1100.3594, 386.4382
                                               64_Peptide-Ethene_T, -5044.3981, -3314.9940, -4314.8057, -4831.0792, -999.8118, -1516.0853, 516.2735
                                            64_Peptide-EtheneAcp_T, -1519.6633, -1057.5113, -1324.6930, -1471.7103, -267.1816, -414.1990, 147.0174
                                            64_Peptide-EtheneBcp_T, -3520.4171, -2258.5165, -2988.0528, -3357.6598, -729.5363, -1099.1432, 369.6070
                                                16_Peptide-Water_T, -4343.6049, -2754.7241, -3673.2958, -4136.1350, -918.5717, -1381.4109, 462.8392
                                             16_Peptide-WaterAcp_T, -818.9001, -493.8152, -681.7549, -775.8501, -187.9397, -282.0349,  94.0952
                                             16_Peptide-WaterBcp_T, -3518.9788, -2258.1347, -2987.0602, -3356.2292, -728.9255, -1098.0945, 369.1690
                                      37_Cyclopentane-Neopentane_T, -8069.9913, -5640.8437, -7045.1947, -7796.9136, -1404.3510, -2156.0699, 751.7189
                                   37_Cyclopentane-NeopentaneAcp_T, -4192.9956, -2957.6680, -3671.8418, -4058.4238, -714.1738, -1100.7558, 386.5821
                                   37_Cyclopentane-NeopentaneBcp_T, -3871.8023, -2686.2896, -3371.6641, -3736.9509, -685.3745, -1050.6613, 365.2868
                                    38_Cyclopentane-Cyclopentane_T, -7750.1599, -5368.9885, -6745.6032, -7476.0658, -1376.6147, -2107.0773, 730.4626
                                 38_Cyclopentane-CyclopentaneAcp_T, -3871.9706, -2686.2290, -3371.7359, -3737.0697, -685.5069, -1050.8407, 365.3338
                                 38_Cyclopentane-CyclopentaneBcp_T, -3871.9705, -2686.2232, -3371.7333, -3737.0683, -685.5101, -1050.8451, 365.3350
                                                 23_AcNH2-Uracil_T, -7340.7372, -4384.1912, -6093.4443, -6918.4979, -1709.2532, -2534.3067, 825.0536
                                              23_AcNH2-UracilAcp_T, -4571.1084, -2645.4601, -3758.7255, -4289.3930, -1113.2654, -1643.9329, 530.6675
                                              23_AcNH2-UracilBcp_T, -2747.8930, -1725.2830, -2316.4794, -2612.5368, -591.1964, -887.2538, 296.0574
                                                19_MeOH-Pyridine_T, -5198.0770, -3321.8090, -4406.5264, -4950.7004, -1084.7174, -1628.8914, 544.1740
                                             19_MeOH-PyridineAcp_T, -3610.9425, -2299.1170, -3057.5161, -3433.7557, -758.3991, -1134.6388, 376.2396
                                             19_MeOH-PyridineBcp_T, -1578.2778, -1019.6401, -1342.6025, -1510.9832, -322.9624, -491.3431, 168.3807
                                            60_Ethyne-AcOH_OH-pi_T, -3756.2971, -2298.4876, -3141.2837, -3563.4881, -842.7961, -1265.0006, 422.2044
                                         60_Ethyne-AcOH_OH-piAcp_T, -2573.8648, -1535.8240, -2135.9413, -2431.2943, -600.1174, -895.4703, 295.3530
                                         60_Ethyne-AcOH_OH-piBcp_T, -1176.9384, -761.0248, -1001.4749, -1128.8947, -240.4500, -367.8698, 127.4198
                                          54_Benzene-Water_OH-pi_T, -4528.1194, -2921.8647, -3850.4807, -4316.3335, -928.6160, -1394.4688, 465.8528
                                       54_Benzene-Water_OH-piAcp_T, -818.1150, -493.5910, -681.2064, -775.0700, -187.6155, -281.4790,  93.8636
                                       54_Benzene-Water_OH-piBcp_T, -3706.0214, -2428.0020, -3166.8570, -3539.0767, -738.8550, -1111.0747, 372.2197
                                          49_Benzene-Pyridine_TS_T, -7322.3283, -4725.7645, -6226.9029, -6975.2441, -1501.1385, -2249.4796, 748.3411
                                       49_Benzene-Pyridine_TSAcp_T, -3610.1850, -2298.9687, -3057.0156, -3433.0366, -758.0469, -1134.0679, 376.0210
                                       49_Benzene-Pyridine_TSBcp_T, -3707.0082, -2428.0528, -3167.4489, -3539.9709, -739.3961, -1111.9181, 372.5220
                                                    20_AcOH-AcOH_T, -5170.9633, -3081.0614, -4289.2859, -4879.9351, -1208.2245, -1798.8737, 590.6492
                                                 20_AcOH-AcOHAcp_T, -2574.9387, -1534.1826, -2135.8697, -2432.0630, -601.6871, -897.8805, 296.1933
                                                 20_AcOH-AcOHBcp_T, -2574.9281, -1534.1902, -2135.8668, -2432.0625, -601.6766, -897.8723, 296.1957
                                           55_Benzene-MeOH_OH-pi_T, -5291.8159, -3447.3688, -4513.6898, -5054.5225, -1066.3210, -1607.1536, 540.8326
                                        55_Benzene-MeOH_OH-piAcp_T, -1578.8167, -1020.1532, -1343.1305, -1511.5923, -322.9773, -491.4391, 168.4618
                                        55_Benzene-MeOH_OH-piBcp_T, -3707.3950, -2428.0380, -3167.6663, -3540.3181, -739.6283, -1112.2801, 372.6518
                                          53_Benzene-AcNH2_NH-pi_T, -6458.7173, -4154.6715, -5486.6980, -6154.0309, -1332.0265, -1999.3594, 667.3329
                                       53_Benzene-AcNH2_NH-piAcp_T, -2746.8206, -1726.4594, -2316.3557, -2611.7367, -589.8963, -885.2773, 295.3810
                                       53_Benzene-AcNH2_NH-piBcp_T, -3706.2761, -2427.9457, -3166.9805, -3539.3118, -739.0348, -1111.3660, 372.3313
                                       58_Pyridine-Pyridine_CH-N_T, -7225.7085, -4598.3127, -6117.2759, -6868.9340, -1518.9632, -2270.6213, 751.6581
                                    58_Pyridine-Pyridine_CH-NAcp_T, -3609.8926, -2298.8624, -3056.8017, -3432.7700, -757.9393, -1133.9076, 375.9683
                                    58_Pyridine-Pyridine_CH-NBcp_T, -3609.8920, -2298.8623, -3056.8013, -3432.7697, -757.9391, -1133.9075, 375.9684
                                               41_Uracil-Pentane_T, -8769.1420, -5600.6299, -7432.4260, -8349.7313, -1831.7961, -2749.1014, 917.3053
                                            41_Uracil-PentaneAcp_T, -4185.4286, -2957.6877, -3667.4754, -4053.6640, -709.7877, -1095.9763, 386.1886
                                            41_Uracil-PentaneBcp_T, -4575.0591, -2647.2822, -3761.7782, -4293.1043, -1114.4960, -1645.8221, 531.3261
                                                   06_MeOH-MeNH2_T, -3343.7939, -2236.6205, -2876.7051, -3213.4844, -640.0846, -976.8639, 336.7793
                                                06_MeOH-MeNH2Acp_T, -1756.3587, -1213.9682, -1527.5377, -1696.4433, -313.5695, -482.4751, 168.9056
                                                06_MeOH-MeNH2Bcp_T, -1578.4921, -1019.6676, -1342.7380, -1511.1854, -323.0704, -491.5179, 168.4475
                                             51_Ethyne-Ethyne_TS_T, -2353.2062, -1522.7076, -2002.8396, -2256.6169, -480.1320, -733.9093, 253.7773
                                          51_Ethyne-Ethyne_TSAcp_T, -1175.5572, -761.2556, -1000.7737, -1127.6921, -239.5181, -366.4365, 126.9184
                                          51_Ethyne-Ethyne_TSBcp_T, -1175.9452, -761.1687, -1000.9614, -1128.0061, -239.7926, -366.8373, 127.0447
                                         39_Benzene-Cyclopentane_T, -7586.7333, -5110.9968, -6542.2820, -7280.4127, -1431.2852, -2169.4159, 738.1307
                                      39_Benzene-CyclopentaneAcp_T, -3871.6016, -2686.1934, -3371.5075, -3736.7206, -685.3141, -1050.5272, 365.2131
                                      39_Benzene-CyclopentaneBcp_T, -3708.6165, -2428.1165, -3168.4055, -3541.4384, -740.2891, -1113.3219, 373.0328
                                           40_Benzene-Neopentane_T, -7905.8691, -5383.2332, -6841.6321, -7600.8262, -1458.3989, -2217.5930, 759.1941
                                        40_Benzene-NeopentaneAcp_T, -4192.4643, -2957.5984, -3671.5052, -4057.9230, -713.9069, -1100.3247, 386.4178
                                        40_Benzene-NeopentaneBcp_T, -3708.0262, -2428.1086, -3168.0610, -3540.9010, -739.9524, -1112.7924, 372.8400
                                           35_Neopentane-Pentane_T, -8383.9461, -5912.2809, -7341.2124, -8113.8016, -1428.9315, -2201.5206, 772.5892
                                        35_Neopentane-PentaneAcp_T, -4192.9663, -2957.6826, -3671.8310, -4058.4106, -714.1484, -1100.7280, 386.5796
                                        35_Neopentane-PentaneBcp_T, -4185.2072, -2957.7313, -3667.3658, -4053.4605, -709.6345, -1095.7293, 386.0947
                                               66_MeNH2-Pyridine_T, -5373.0279, -3511.8129, -4587.8278, -5132.7385, -1076.0149, -1620.9256, 544.9107
                                            66_MeNH2-PyridineAcp_T, -3611.5798, -2299.0801, -3057.8690, -3434.3376, -758.7889, -1135.2575, 376.4686
                                            66_MeNH2-PyridineBcp_T, -1755.7380, -1213.9525, -1527.1723, -1695.8539, -313.2197, -481.9014, 168.6816
                                          56_Benzene-MeNH2_NH-pi_T, -5468.0232, -3640.4864, -4697.0311, -5238.2133, -1056.5447, -1597.7268, 541.1821
                                       56_Benzene-MeNH2_NH-piAcp_T, -1755.9695, -1213.9712, -1527.3140, -1696.0564, -313.3428, -482.0852, 168.7424
                                       56_Benzene-MeNH2_NH-piBcp_T, -3707.2712, -2428.0696, -3167.6081, -3540.2084, -739.5384, -1112.1387, 372.6003
                                              46_Peptide-Pentane_T, -7715.6119, -5212.3823, -6659.5619, -7415.6950, -1447.1796, -2203.3127, 756.1331
                                           46_Peptide-PentaneAcp_T, -4185.4383, -2957.6757, -3667.4760, -4053.6557, -709.8002, -1095.9799, 386.1797
                                           46_Peptide-PentaneBcp_T, -3522.3655, -2258.4881, -2989.1672, -3359.3874, -730.6791, -1100.8993, 370.2202
                                           47_Benzene-Benzene_TS_T, -7417.0119, -4854.3667, -6335.8960, -7080.3104, -1481.5292, -2225.9437, 744.4144
                                        47_Benzene-Benzene_TSAcp_T, -3705.4286, -2428.0020, -3166.5143, -3538.5688, -738.5123, -1110.5667, 372.0545
                                        47_Benzene-Benzene_TSBcp_T, -3706.9341, -2428.0651, -3167.4112, -3539.9067, -739.3461, -1111.8416, 372.4955
                                              33_Pyridine-Ethene_T, -5133.7023, -3353.8515, -4382.8278, -4905.9779, -1028.9763, -1552.1264, 523.1501
                                           33_Pyridine-EtheneAcp_T, -1519.6079, -1057.5310, -1324.6692, -1471.6535, -267.1382, -414.1225, 146.9843
                                           33_Pyridine-EtheneBcp_T, -3610.9159, -2299.0534, -3057.4739, -3433.6928, -758.4205, -1134.6394, 376.2189
                                         28_Benzene-Uracil_pi-pi_T, -8290.8836, -5071.3599, -6932.6471, -7836.4362, -1861.2871, -2765.0762, 903.7891
                                      28_Benzene-Uracil_pi-piAcp_T, -4573.6027, -2647.2261, -3760.9126, -4291.8448, -1113.6865, -1644.6188, 530.9323
                                      28_Benzene-Uracil_pi-piBcp_T, -3708.4531, -2428.0471, -3168.2818, -3541.3086, -740.2347, -1113.2615, 373.0268
                                                  10_MeNH2-MeNH2_T, -3517.0540, -2427.9300, -3057.5798, -3394.6566, -629.6498, -966.7266, 337.0768
                                               10_MeNH2-MeNH2Acp_T, -1755.9631, -1213.9564, -1527.3041, -1696.0699, -313.3476, -482.1134, 168.7658
                                               10_MeNH2-MeNH2Bcp_T, -1755.6522, -1213.9228, -1527.1101, -1695.7563, -313.1873, -481.8335, 168.6462
                                                   09_MeNH2-MeOH_T, -3338.3246, -2234.3911, -2872.6026, -3209.4140, -638.2115, -975.0229, 336.8114
                                                09_MeNH2-MeOHAcp_T, -1578.9015, -1020.1408, -1343.1743, -1511.6852, -323.0335, -491.5444, 168.5108
                                                09_MeNH2-MeOHBcp_T, -1755.4339, -1213.9919, -1527.0131, -1695.5705, -313.0212, -481.5785, 168.5574
                                      25_Pyridine-Pyridine_pi-pi_T, -7230.8089, -4594.6486, -6118.6788, -6872.0116, -1524.0302, -2277.3630, 753.3328
                                   25_Pyridine-Pyridine_pi-piAcp_T, -3612.1610, -2299.0167, -3058.1783, -3434.8201, -759.1616, -1135.8034, 376.6418
                                   25_Pyridine-Pyridine_pi-piBcp_T, -3612.1482, -2299.0139, -3058.1697, -3434.8158, -759.1558, -1135.8019, 376.6461
                                              15_Peptide-Peptide_T, -7052.1045, -4519.8570, -5983.8126, -6722.7145, -1463.9556, -2202.8575, 738.9019
                                           15_Peptide-PeptideAcp_T, -3521.3441, -2258.2767, -2988.4875, -3358.4382, -730.2108, -1100.1615, 369.9507
                                           15_Peptide-PeptideBcp_T, -3520.1617, -2257.9329, -2987.6589, -3357.2546, -729.7261, -1099.3217, 369.5957
                                          26_Uracil-Uracil_pi-pi_T, -9162.0456, -5292.0556, -7529.3935, -8591.2552, -2237.3380, -3299.1996, 1061.8616
                                       26_Uracil-Uracil_pi-piAcp_T, -4574.1159, -2646.6473, -3760.9651, -4292.2922, -1114.3178, -1645.6449, 531.3271
                                       26_Uracil-Uracil_pi-piBcp_T, -4574.1732, -2646.6473, -3760.9982, -4292.2922, -1114.3509, -1645.6449, 531.2940
                                               30_Benzene-Ethene_T, -5228.4768, -3482.6629, -4491.9615, -5011.2163, -1009.2986, -1528.5534, 519.2548
                                            30_Benzene-EtheneAcp_T, -1519.6149, -1057.5515, -1324.6819, -1471.6640, -267.1304, -414.1125, 146.9821
                                            30_Benzene-EtheneBcp_T, -3706.1760, -2428.0773, -3166.9781, -3539.2452, -738.9008, -1111.1679, 372.2671
                                         48_Pyridine-Pyridine_TS_T, -7227.1247, -4596.7533, -6117.4368, -6869.6895, -1520.6835, -2272.9362, 752.2527
                                      48_Pyridine-Pyridine_TSAcp_T, -3610.0948, -2298.9281, -3056.9464, -3432.9600, -758.0182, -1134.0318, 376.0136
                                      48_Pyridine-Pyridine_TSBcp_T, -3611.6918, -2299.0477, -3057.9201, -3434.3722, -758.8724, -1135.3245, 376.4521
                                               45_Ethyne-Pentane_T, -5363.5541, -3717.0264, -4668.9252, -5181.8141, -951.8988, -1464.7877, 512.8889
                                            45_Ethyne-PentaneAcp_T, -4183.5991, -2957.6374, -3666.3965, -4051.9612, -708.7591, -1094.3237, 385.5646
                                            45_Ethyne-PentaneBcp_T, -1177.1037, -761.2104, -1001.6487, -1129.0697, -240.4383, -367.8593, 127.4210
                                                    05_MeOH-MeOH_T, -3164.1163, -2042.5713, -2690.9645, -3027.4209, -648.3932, -984.8496, 336.4564
                                                 05_MeOH-MeOHAcp_T, -1579.1575, -1020.1345, -1343.3197, -1511.9721, -323.1851, -491.8376, 168.6525
                                                 05_MeOH-MeOHBcp_T, -1578.3542, -1019.9430, -1342.7745, -1511.1056, -322.8314, -491.1626, 168.3311
                                                  01_Water-Water_T, -1641.4687, -990.1288, -1366.6847, -1553.9799, -376.5559, -563.8512, 187.2953
                                               01_Water-WaterAcp_T, -818.5784, -493.7461, -681.5398, -775.5465, -187.7937, -281.8004,  94.0067
                                               01_Water-WaterBcp_T, -817.8193, -493.6553, -681.0626, -774.8219, -187.4073, -281.1665,  93.7593


==> anc/text_files/absolute_energies/sossx_S66x8_results.txt <==
                                  S66x8_3149_57BenzenePeptideNHpi100_Q, -7547.9324, -4419.9420, -6228.3115, -6775.5674, -1808.3694, -2355.6253, 547.2559
                                       S66x8_2838_18WaterPyridine105_Q, -4642.7299, -2630.0000, -3793.6095, -4139.1683, -1163.6095, -1509.1683, 345.5588
                                            S66x8_2731_05MeOHMeOH090_Q, -3316.3881, -1951.3754, -2740.5234, -2977.7845, -789.1480, -1026.4091, 237.2611
                                       S66x8_3050_44EthenePentane200_Q, -5905.3303, -3830.2596, -5029.9098, -5417.2712, -1199.6503, -1587.0116, 387.3614
                              S66x8_2991_37CyclopentaneNeopentane110_Q, -8351.1912, -5379.6115, -7097.5560, -7648.8027, -1717.9445, -2269.1912, 551.2467
                                     S66x8_3109_52BenzeneAcOHOHpi100_Q, -6579.4162, -3732.8547, -5378.5231, -5868.1642, -1645.6683, -2135.3094, 489.6411
                                        S66x8_2725_04WaterPeptide100_Q, -4556.2615, -2620.2607, -3739.5112, -4071.3940, -1119.2505, -1451.1333, 331.8828
                                        S66x8_3189_62PentaneAcNH2100_Q, -7214.9441, -4457.8231, -6051.7837, -6547.0410, -1593.9606, -2089.2179, 495.2573
                                       S66x8_3206_64PeptideEthene105_Q, -5264.8329, -3147.1515, -4371.4361, -4745.1620, -1224.2846, -1598.0105, 373.7260
                                        S66x8_2847_19MeOHPyridine110_Q, -5431.5294, -3130.8728, -4460.9399, -4860.8005, -1330.0671, -1729.9276, 399.8606
                                      S66x8_3214_65PyridineEthyne105_Q, -5008.8712, -2866.0728, -4104.8781, -4478.0116, -1238.8053, -1611.9388, 373.1335
                                   S66x8_2975_35NeopentanePentane110_Q, -8666.0168, -5648.3339, -7392.9318, -7956.5399, -1744.5979, -2308.2061, 563.6081
                                      S66x8_3163_59EthyneWaterCHO090_Q, -2104.0287, -1186.5301, -1716.9590, -1872.8895, -530.4289, -686.3595, 155.9306
                                  S66x8_2888_24BenzeneBenzenepipi125_Q, -7717.2216, -4557.6656, -6384.2839, -6943.1155, -1826.6184, -2385.4499, 558.8315
                                          S66x8_2861_21AcNH2AcNH2100_Q, -5781.4497, -3279.5859, -4725.9759, -5153.5030, -1446.3900, -1873.9171, 427.5271
                                    S66x8_3070_47BenzeneBenzeneTS105_Q, -7719.4744, -4557.4653, -6385.5018, -6944.3583, -1828.0366, -2386.8930, 558.8565
                                           S66x8_2755_08MeOHWater090_Q, -2526.0823, -1450.5941, -2072.3607, -2255.2213, -621.7667, -804.6272, 182.8605
                                        S66x8_2783_11MeNH2Peptide110_Q, -5512.2303, -3304.1091, -4580.6792, -4970.2677, -1276.5701, -1666.1586, 389.5885
                                      S66x8_2963_34PentanePentane090_Q, -8666.5049, -5640.5698, -7389.9385, -7953.8541, -1749.3687, -2313.2843, 563.9156
                                          S66x8_2867_22AcOHUracil090_Q, -7558.2937, -3936.3786, -6030.2982, -6628.7617, -2093.9197, -2692.3832, 598.4635
                                   S66x8_2919_28BenzeneUracilpipi110_Q, -8688.0292, -4752.9049, -7027.8986, -7694.8602, -2274.9938, -2941.9554, 666.9616
                                    S66x8_3067_47BenzeneBenzeneTS090_Q, -7722.5825, -4552.4943, -6385.2015, -6944.5153, -1832.7073, -2392.0210, 559.3138
                                    S66x8_3124_54BenzeneWaterOHpi095_Q, -4728.0994, -2752.9204, -3894.8208, -4238.4427, -1141.9003, -1485.5223, 343.6220
                                      S66x8_3172_60EthyneAcOHOHpi095_Q, -3956.0268, -2166.0856, -3200.8954, -3502.7706, -1034.8098, -1336.6850, 301.8752
                                   S66x8_3088_49BenzenePyridineTS125_Q, -7628.8079, -4431.9594, -6280.1375, -6840.8858, -1848.1780, -2408.9264, 560.7483
                                    S66x8_3139_56BenzeneMeNH2NHpi090_Q, -5690.5030, -3435.1943, -4739.0446, -5140.8878, -1303.8503, -1705.6934, 401.8431
                                 S66x8_2914_27BenzenePyridinepipi200_Q, -7625.1867, -4431.5272, -6277.8616, -6838.3208, -1846.3344, -2406.7936, 560.4592
                                         S66x8_3179_61PentaneAcOH090_Q, -7048.6380, -4273.6184, -5877.9266, -6369.7179, -1604.3082, -2096.0995, 491.7913
                                S66x8_2898_25PyridinePyridinepipi200_Q, -7537.2817, -4304.5357, -6173.4670, -6735.9881, -1868.9313, -2431.4523, 562.5211
                                        S66x8_2844_19MeOHPyridine095_Q, -5433.7091, -3129.8469, -4461.7672, -4861.9184, -1331.9204, -1732.0716, 400.1512
                                       S66x8_2840_18WaterPyridine125_Q, -4639.5105, -2629.4257, -3791.5060, -4136.7532, -1162.0803, -1507.3275, 345.2472
                                         S66x8_2878_23AcNH2Uracil105_Q, -7723.5505, -4121.9045, -6204.1061, -6805.2700, -2082.2016, -2683.3655, 601.1640
                                      S66x8_3101_51EthyneEthyneTS100_Q, -2472.3210, -1423.5729, -2029.8804, -2213.3148, -606.3076, -789.7419, 183.4344
                                        S66x8_2810_14PeptideMeNH2200_Q, -5505.9320, -3303.2788, -4576.6877, -4965.8622, -1273.4088, -1662.5834, 389.1745
                                 S66x8_3008_39BenzeneCyclopentane125_Q, -7871.9901, -4834.9158, -6590.7244, -7139.2466, -1755.8086, -2304.3308, 548.5222
                                S66x8_2979_36NeopentaneNeopentane090_Q, -8674.7553, -5645.4441, -7396.7647, -7960.7962, -1751.3205, -2315.3521, 564.0315
                                           S66x8_2746_06MeOHMeNH2200_Q, -3479.6368, -2135.9663, -2912.7758, -3152.8998, -776.8095, -1016.9335, 240.1240
                                          S66x8_2699_01WaterWater090_Q, -1736.9403, -949.8433, -1404.8837, -1533.2704, -455.0405, -583.4272, 128.3867
                                      S66x8_2833_17UracilUracilBP150_Q, -9650.3334, -4954.4097, -7669.2406, -8443.5792, -2714.8309, -3489.1694, 774.3385
                                          S66x8_2704_01WaterWater125_Q, -1733.9622, -950.3987, -1403.3964, -1531.2521, -452.9976, -580.8534, 127.8558
                                            S66x8_2734_05MeOHMeOH105_Q, -3315.5720, -1952.9995, -2740.7368, -2977.7686, -787.7372, -1024.7691, 237.0319
                                      S66x8_3105_51EthyneEthyneTS150_Q, -2470.0262, -1423.4681, -2028.5095, -2211.6898, -605.0414, -788.2217, 183.1803
                                S66x8_2980_36NeopentaneNeopentane095_Q, -8673.9576, -5646.8032, -7396.8769, -7960.8063, -1750.0737, -2314.0031, 563.9294
                                            S66x8_2852_20AcOHAcOH095_Q, -5450.4707, -2915.9802, -4381.2325, -4802.1973, -1465.2523, -1886.2171, 420.9648
                                           S66x8_2770_09MeNH2MeOH200_Q, -3478.5379, -2135.6138, -2911.9918, -3152.0894, -776.3780, -1016.4755, 240.0976
                                      S66x8_2814_15PeptidePeptide105_Q, -7372.1106, -4287.1737, -6070.6529, -6605.9008, -1783.4792, -2318.7271, 535.2479
                                       S66x8_2835_18WaterPyridine090_Q, -4643.7478, -2628.3789, -3793.5140, -4139.2671, -1165.1351, -1510.8883, 345.7531
                                      S66x8_3174_60EthyneAcOHOHpi105_Q, -3955.3268, -2167.1141, -3200.9246, -3502.7298, -1033.8105, -1335.6158, 301.8052
                                 S66x8_3004_39BenzeneCyclopentane095_Q, -7879.5660, -4829.6416, -6592.8791, -7141.9086, -1763.2376, -2312.2671, 549.0295
                                      S66x8_2812_15PeptidePeptide095_Q, -7373.1816, -4286.0008, -6070.7772, -6606.1403, -1784.7764, -2320.1395, 535.3632
                                      S66x8_3064_46PeptidePentane125_Q, -8011.7492, -4965.9896, -6726.8194, -7275.9645, -1760.8298, -2309.9749, 549.1451
                                          S66x8_2794_12MeNH2Water200_Q, -2690.6207, -1634.9539, -2245.2613, -2430.8625, -610.3073, -795.9085, 185.6012
                                           S66x8_2765_09MeNH2MeOH100_Q, -3483.7794, -2136.0992, -2915.2268, -3155.7592, -779.1276, -1019.6601, 240.5324
                                    S66x8_3119_53BenzeneAcNH2NHpi110_Q, -6742.7869, -3915.8545, -5550.1748, -6042.9304, -1634.3203, -2127.0759, 492.7556
                                   S66x8_3092_50BenzeneEthyneCHpi095_Q, -5098.0567, -2989.6710, -4208.5815, -4580.0006, -1218.9105, -1590.3296, 371.4191
                                 S66x8_3162_58PyridinePyridineCHN200_Q, -7537.2689, -4304.4616, -6173.4284, -6735.9087, -1868.9667, -2431.4470, 562.4803
                                    S66x8_3071_47BenzeneBenzeneTS110_Q, -7718.3666, -4557.9863, -6385.0812, -6943.8408, -1827.0949, -2385.8545, 558.7596
                                       S66x8_3054_45EthynePentane105_Q, -5565.5857, -3535.2476, -4709.0368, -5082.4847, -1173.7892, -1547.2371, 373.4479
                                        S66x8_2779_11MeNH2Peptide090_Q, -5515.0917, -3301.3359, -4581.1635, -4971.1609, -1279.8276, -1669.8250, 389.9974
                                      S66x8_2967_34PentanePentane110_Q, -8660.6620, -5647.6978, -7389.5677, -7952.9407, -1741.8699, -2305.2429, 563.3730
                                        S66x8_2949_32UracilEthyne100_Q, -6062.6194, -3185.6932, -4848.9162, -5328.0567, -1663.2229, -2142.3635, 479.1406
                                      S66x8_2832_17UracilUracilBP125_Q, -9656.8484, -4957.8083, -7674.4409, -8449.0956, -2716.6325, -3491.2872, 774.6547
                                  S66x8_2885_24BenzeneBenzenepipi100_Q, -7722.6078, -4553.2020, -6385.5147, -6944.6054, -1832.3127, -2391.4034, 559.0906
                                      S66x8_2818_15PeptidePeptide200_Q, -7361.8960, -4284.2195, -6063.5012, -6598.2525, -1779.2817, -2314.0330, 534.7513
                                  S66x8_3030_42UracilCyclopentane105_Q, -8842.2170, -5028.7697, -7233.4189, -7890.2734, -2204.6492, -2861.5038, 656.8546
                                    S66x8_3123_54BenzeneWaterOHpi090_Q, -4728.7158, -2751.6526, -3894.6423, -4238.4317, -1142.9897, -1486.7791, 343.7894
                                    S66x8_2899_26UracilUracilpipi090_Q, -9663.6902, -4940.1860, -7670.9619, -8446.5503, -2730.7759, -3506.3643, 775.5884
                                 S66x8_2912_27BenzenePyridinepipi125_Q, -7629.6944, -4431.0169, -6280.2523, -6841.0954, -1849.2354, -2410.0785, 560.8431
                                      S66x8_2962_33PyridineEthene200_Q, -5347.2478, -3157.7545, -4423.5553, -4810.6831, -1265.8008, -1652.9286, 387.1278
                                       S66x8_2935_30BenzeneEthene110_Q, -5438.5024, -3283.1050, -4529.1941, -4914.4562, -1246.0891, -1631.3512, 385.2621
                                    S66x8_2903_26UracilUracilpipi110_Q, -9656.2399, -4950.4670, -7670.9920, -8445.8931, -2720.5249, -3495.4261, 774.9012
                                   S66x8_2918_28BenzeneUracilpipi105_Q, -8689.7472, -4751.8247, -7028.4362, -7695.4714, -2276.6114, -2943.6466, 667.0352
                                          S66x8_2790_12MeNH2Water105_Q, -2699.5800, -1638.2329, -2251.8242, -2438.0869, -613.5913, -799.8540, 186.2627
                                   S66x8_3090_49BenzenePyridineTS200_Q, -7625.9047, -4431.7200, -6278.3580, -6838.9494, -1846.6380, -2407.2293, 560.5914
                                  S66x8_3148_57BenzenePeptideNHpi095_Q, -7548.8095, -4417.9484, -6227.9775, -6775.3053, -1810.0291, -2357.3568, 547.3278
                                          S66x8_2702_01WaterWater105_Q, -1736.2739, -950.9501, -1404.9654, -1533.1131, -454.0154, -582.1630, 128.1477
                                        S66x8_2785_11MeNH2Peptide150_Q, -5506.3169, -3303.1700, -4576.8643, -4966.1681, -1273.6943, -1662.9981, 389.3038
                                   S66x8_3018_40BenzeneNeopentane200_Q, -8191.4059, -5104.0970, -6888.9475, -7450.0407, -1784.8504, -2345.9436, 561.0932
                                        S66x8_2729_04WaterPeptide150_Q, -4549.2725, -2618.2321, -3734.6149, -4065.8733, -1116.3827, -1447.6412, 331.2585
                              S66x8_2987_37CyclopentaneNeopentane090_Q, -8354.1303, -5374.1113, -7096.9348, -7648.2235, -1722.8235, -2274.1123, 551.2887
                                       S66x8_3220_66MeNH2Pyridine095_Q, -5602.7147, -3310.9223, -4635.8648, -5039.6494, -1324.9425, -1728.7271, 403.7845
                                          S66x8_2778_10MeNH2MeNH2200_Q, -3650.0665, -2321.0735, -3089.3975, -3333.2730, -768.3241, -1012.1996, 243.8755
                                          S66x8_2706_01WaterWater200_Q, -1730.0039, -948.3673, -1400.2510, -1527.7411, -451.8837, -579.3738, 127.4901
                                   S66x8_3093_50BenzeneEthyneCHpi100_Q, -5097.2854, -2990.7172, -4208.5769, -4579.8558, -1217.8597, -1589.1386, 371.2789
                                       S66x8_2839_18WaterPyridine110_Q, -4641.9289, -2629.9923, -3793.1431, -4138.6097, -1163.1509, -1508.6174, 345.4665
                                      S66x8_3061_46PeptidePentane100_Q, -8017.2896, -4963.3670, -6728.9160, -7278.4354, -1765.5490, -2315.0684, 549.5194
                                           S66x8_2709_02WaterMeOH100_Q, -2526.8253, -1451.8801, -2073.3328, -2255.9729, -621.4527, -804.0928, 182.6401
                                      S66x8_3102_51EthyneEthyneTS105_Q, -2471.9937, -1423.7556, -2029.7682, -2213.1501, -606.0126, -789.3945, 183.3818
                                      S66x8_2956_33PyridineEthene095_Q, -5353.5423, -3153.2464, -4425.2924, -4812.7460, -1272.0461, -1659.4996, 387.4535
                                      S66x8_3062_46PeptidePentane105_Q, -8015.8156, -4964.3602, -6728.4829, -7277.8484, -1764.1227, -2313.4882, 549.3656
                                    S66x8_3130_54BenzeneWaterOHpi200_Q, -4721.8497, -2753.3413, -3891.3852, -4234.4028, -1138.0439, -1481.0615, 343.0176
                                    S66x8_3116_53BenzeneAcNH2NHpi095_Q, -6745.4053, -3914.2039, -5550.9922, -6044.0807, -1636.7883, -2129.8768, 493.0885
                                S66x8_2981_36NeopentaneNeopentane100_Q, -8673.1486, -5647.6845, -7396.7809, -7960.6251, -1749.0964, -2312.9406, 563.8442
                                       S66x8_3057_45EthynePentane150_Q, -5561.8127, -3536.2336, -4707.2715, -5080.3798, -1171.0379, -1544.1461, 373.1082
                                    S66x8_3037_43UracilNeopentane100_Q, -9164.5770, -5297.4382, -7533.1278, -8202.7677, -2235.6896, -2905.3295, 669.6399
                                        S66x8_2805_14PeptideMeNH2100_Q, -5515.9503, -3305.0232, -4583.2155, -4972.9612, -1278.1922, -1667.9380, 389.7458
                                         S66x8_2795_13PeptideMeOH090_Q, -5344.1783, -3117.9617, -4404.9932, -4791.4008, -1287.0315, -1673.4391, 386.4076
                                            S66x8_2738_05MeOHMeOH200_Q, -3308.1908, -1950.5598, -2735.4402, -2971.8905, -784.8804, -1021.3307, 236.4503
                                       S66x8_3223_66MeNH2Pyridine110_Q, -5600.0863, -3312.9892, -4635.2172, -5038.7430, -1322.2280, -1725.7538, 403.5257
                                      S66x8_2970_34PentanePentane200_Q, -8652.9475, -5649.3882, -7385.8209, -7948.7476, -1736.4328, -2299.3595, 562.9267
                                       S66x8_2932_30BenzeneEthene095_Q, -5441.2489, -3279.7669, -4529.3737, -4914.8749, -1249.6068, -1635.1079, 385.5012
                                     S66x8_3110_52BenzeneAcOHOHpi105_Q, -6578.2456, -3733.4675, -5378.1048, -5867.5900, -1644.6373, -2134.1225, 489.4851
                                  S66x8_3078_48PyridinePyridineTS105_Q, -7544.6957, -4304.0532, -6177.5497, -6740.5660, -1873.4965, -2436.5128, 563.0164
                                        S66x8_2803_14PeptideMeNH2090_Q, -5516.8298, -3302.8918, -4582.8248, -4972.8155, -1279.9329, -1669.9237, 389.9908
                                       S66x8_3023_41UracilPentane110_Q, -9156.1909, -5298.1380, -7528.5748, -8197.6821, -2230.4368, -2899.5441, 669.1073
                                            S66x8_2733_05MeOHMeOH100_Q, -3316.1870, -1952.7864, -2741.0024, -2978.1326, -788.2160, -1025.3462, 237.1303
                                 S66x8_3159_58PyridinePyridineCHN110_Q, -7542.8593, -4305.7860, -6177.2190, -6740.0282, -1871.4330, -2434.2422, 562.8092
                            S66x8_2997_38CyclopentaneCyclopentane100_Q, -8030.9312, -5108.9707, -6798.2291, -7336.7096, -1689.2584, -2227.7389, 538.4805
                                  S66x8_3031_42UracilCyclopentane110_Q, -8840.3172, -5029.5089, -7232.6324, -7889.3004, -2203.1235, -2859.7915, 656.6680
                                      S66x8_3103_51EthyneEthyneTS110_Q, -2471.6639, -1423.8248, -2029.6067, -2212.9452, -605.7820, -789.1204, 183.3384
                                            S66x8_2735_05MeOHMeOH110_Q, -3314.8793, -1953.0349, -2740.3512, -2977.2958, -787.3163, -1024.2609, 236.9446
                                    S66x8_3129_54BenzeneWaterOHpi150_Q, -4722.8985, -2753.8177, -3892.1925, -4235.3161, -1138.3748, -1481.4983, 343.1235
                                 S66x8_3161_58PyridinePyridineCHN150_Q, -7538.0929, -4304.8922, -6174.0863, -6736.5323, -1869.1942, -2431.6401, 562.4460
                              S66x8_2990_37CyclopentaneNeopentane105_Q, -8352.2175, -5379.0204, -7097.8999, -7649.2282, -1718.8796, -2270.2079, 551.3283
                                           S66x8_2744_06MeOHMeNH2125_Q, -3486.0046, -2138.6155, -2917.5748, -3158.0844, -778.9593, -1019.4688, 240.5096
                                 S66x8_3005_39BenzeneCyclopentane100_Q, -7878.5131, -4831.8507, -6593.2024, -7142.1790, -1761.3517, -2310.3284, 548.9767
                                        S66x8_3193_62PentaneAcNH2150_Q, -7208.3473, -4460.0756, -6048.9202, -6543.7863, -1588.8446, -2083.7106, 494.8661
                                          S66x8_2701_01WaterWater100_Q, -1736.7865, -950.8479, -1405.2187, -1533.4662, -454.3707, -582.6183, 128.2475
                                   S66x8_2974_35NeopentanePentane105_Q, -8667.0762, -5647.7765, -7393.3091, -7957.0003, -1745.5327, -2309.2238, 563.6912
                                   S66x8_3098_50BenzeneEthyneCHpi200_Q, -5091.7648, -2990.9889, -4205.5000, -4576.3310, -1214.5110, -1585.3421, 370.8310
                                           S66x8_2758_08MeOHWater105_Q, -2525.0980, -1451.9200, -2072.3510, -2254.8735, -620.4310, -802.9535, 182.5225
                                        S66x8_2950_32UracilEthyne105_Q, -6061.5577, -3186.4544, -4848.6235, -5327.6551, -1662.1691, -2141.2007, 479.0316
                                    S66x8_3121_53BenzeneAcNH2NHpi150_Q, -6738.7859, -3915.4224, -5547.6794, -6040.2518, -1632.2570, -2124.8293, 492.5723
                                        S66x8_2808_14PeptideMeNH2125_Q, -5512.1727, -3305.5454, -4581.2518, -4970.7576, -1275.7064, -1665.2122, 389.5059
                                     S66x8_3114_52BenzeneAcOHOHpi200_Q, -6569.9197, -3732.6859, -5372.9617, -5861.7534, -1640.2758, -2129.0675, 488.7917
                                      S66x8_3216_65PyridineEthyne125_Q, -5006.7035, -2865.7455, -4103.4869, -4476.3879, -1237.7413, -1610.6423, 372.9010
                                        S66x8_2945_31UracilEthene150_Q, -6400.6718, -3480.7230, -5168.8184, -5661.8850, -1688.0954, -2181.1620, 493.0666
                                   S66x8_3014_40BenzeneNeopentane105_Q, -8197.9343, -5102.5430, -6892.0661, -7453.6294, -1789.5231, -2351.0864, 561.5634
                                         S66x8_2797_13PeptideMeOH100_Q, -5343.3328, -3119.7044, -4405.2396, -4791.4339, -1285.5352, -1671.7295, 386.1943
                                     S66x8_3134_55BenzeneMeOHOHpi105_Q, -5517.8035, -3254.5426, -4562.9903, -4960.8947, -1308.4477, -1706.3521, 397.9044
                                     S66x8_3131_55BenzeneMeOHOHpi090_Q, -5520.8032, -3250.6354, -4563.0762, -4961.4224, -1312.4408, -1710.7870, 398.3463
                                       S66x8_3219_66MeNH2Pyridine090_Q, -5602.9329, -3309.3082, -4635.3100, -5039.1130, -1326.0018, -1729.8048, 403.8030
                                         S66x8_3202_63BenzeneAcOH200_Q, -6569.6727, -3732.4612, -5372.7241, -5861.4678, -1640.2629, -2129.0066, 488.7437
                                      S66x8_3212_65PyridineEthyne095_Q, -5009.7544, -2865.4831, -4105.1399, -4478.4377, -1239.6568, -1612.9546, 373.2978
                                        S66x8_2947_32UracilEthyne090_Q, -6063.5727, -3182.0312, -4847.9224, -5327.1993, -1665.8912, -2145.1681, 479.2769
                                       S66x8_3026_41UracilPentane200_Q, -9146.3070, -5299.4103, -7523.3975, -8191.7840, -2223.9872, -2892.3736, 668.3865
                                          S66x8_2869_22AcOHUracil100_Q, -7557.5791, -3939.3650, -6031.1450, -6628.9868, -2091.7800, -2689.6218, 597.8418
                                          S66x8_2874_22AcOHUracil200_Q, -7536.2047, -3928.9865, -6014.4095, -6610.9455, -2085.4230, -2681.9590, 596.5360
                                       S66x8_3221_66MeNH2Pyridine100_Q, -5601.8853, -3311.9414, -4635.8152, -5039.5047, -1323.8738, -1727.5633, 403.6895
                                        S66x8_2944_31UracilEthene125_Q, -6402.7380, -3480.7833, -5170.0383, -5663.2035, -1689.2551, -2182.4202, 493.1651
                                        S66x8_2726_04WaterPeptide105_Q, -4555.5502, -2620.4041, -3739.1604, -4070.9349, -1118.7563, -1450.5308, 331.7745
                                       S66x8_2931_30BenzeneEthene090_Q, -5441.5750, -3277.0730, -4528.4257, -4913.9808, -1251.3527, -1636.9078, 385.5551
                                        S66x8_2780_11MeNH2Peptide095_Q, -5514.6452, -3302.6217, -4581.4478, -4971.3289, -1278.8261, -1668.7072, 389.8811
                                    S66x8_3072_47BenzeneBenzeneTS125_Q, -7715.9815, -4558.5131, -6383.9245, -6942.5221, -1825.4114, -2384.0089, 558.5975
                                       S66x8_2837_18WaterPyridine100_Q, -4643.4555, -2629.8152, -3793.9510, -4139.6084, -1164.1358, -1509.7932, 345.6574
                                      S66x8_2817_15PeptidePeptide150_Q, -7365.5382, -4285.9807, -6066.3499, -6601.2430, -1780.3691, -2315.2622, 534.8931
                            S66x8_2998_38CyclopentaneCyclopentane105_Q, -8030.1379, -5110.0608, -6798.2303, -7336.7519, -1688.1696, -2226.6911, 538.5216
                                          S66x8_2772_10MeNH2MeNH2095_Q, -3657.1483, -2320.6390, -3093.3085, -3337.5506, -772.6694, -1016.9116, 244.2422
                                    S66x8_3036_43UracilNeopentane095_Q, -9166.2793, -5295.8734, -7533.4518, -8203.2876, -2237.5784, -2907.4142, 669.8358
                                  S66x8_2925_29PyridineUracilpipi100_Q, -8604.6682, -4624.2230, -6925.4178, -7594.6224, -2301.1949, -2970.3994, 669.2045
                                    S66x8_3142_56BenzeneMeNH2NHpi105_Q, -5687.5322, -3439.1419, -4738.9925, -5140.4385, -1299.8506, -1701.2966, 401.4460
                                          S66x8_2868_22AcOHUracil095_Q, -7558.3740, -3938.3859, -6031.1915, -6629.3253, -2092.8056, -2690.9395, 598.1339
                                           S66x8_2763_09MeNH2MeOH090_Q, -3484.6200, -2134.8678, -2915.1933, -3155.9060, -780.3255, -1021.0381, 240.7127
                                            S66x8_2851_20AcOHAcOH090_Q, -5449.9765, -2914.0348, -4380.1261, -4801.3937, -1466.0913, -1887.3588, 421.2675
                                       S66x8_3205_64PeptideEthene100_Q, -5265.6252, -3146.6510, -4371.6830, -4745.5133, -1225.0320, -1598.8624, 373.8304
                                          S66x8_2863_21AcNH2AcNH2110_Q, -5778.6475, -3279.8652, -4724.4737, -5151.6080, -1444.6085, -1871.7428, 427.1343
                                         S66x8_3199_63BenzeneAcOH110_Q, -6575.8952, -3732.3225, -5376.2630, -5865.4535, -1643.9404, -2133.1310, 489.1906
                                         S66x8_2800_13PeptideMeOH125_Q, -5339.4823, -3119.9608, -4403.1216, -4788.9179, -1283.1608, -1668.9572, 385.7963
                                  S66x8_2929_29PyridineUracilpipi150_Q, -8594.3747, -4627.7028, -6920.9350, -7587.4515, -2293.2322, -2959.7487, 666.5165
                                         S66x8_2751_07MeOHPeptide110_Q, -5344.1121, -3121.1806, -4406.3129, -4792.4604, -1285.1323, -1671.2798, 386.1475
                                         S66x8_2752_07MeOHPeptide125_Q, -5341.4679, -3120.6233, -4404.5491, -4790.4638, -1283.9258, -1669.8404, 385.9147
                                         S66x8_2753_07MeOHPeptide150_Q, -5337.8074, -3119.1225, -4401.7997, -4787.5028, -1282.6772, -1668.3803, 385.7031
                                            S66x8_2736_05MeOHMeOH125_Q, -3312.7711, -1952.6320, -2738.9624, -2975.6927, -786.3305, -1023.0607, 236.7302
                                   S66x8_2977_35NeopentanePentane150_Q, -8662.3851, -5649.4271, -7391.2935, -7954.7593, -1741.8664, -2305.3323, 563.4659
                                  S66x8_3151_57BenzenePeptideNHpi110_Q, -7544.8016, -4421.6470, -6227.2207, -6774.1610, -1805.5738, -2352.5140, 546.9402
                                    S66x8_3141_56BenzeneMeNH2NHpi100_Q, -5688.6660, -3438.3458, -4739.3122, -5140.8742, -1300.9663, -1702.5283, 401.5620
                                      S66x8_3060_46PeptidePentane095_Q, -8018.3960, -4961.8666, -6728.9226, -7278.5228, -1767.0560, -2316.6562, 549.6001
                                        S66x8_2953_32UracilEthyne150_Q, -6056.1742, -3186.7915, -4845.6534, -5324.3357, -1658.8619, -2137.5441, 478.6823
                                   S66x8_3091_50BenzeneEthyneCHpi090_Q, -5098.5357, -2987.7947, -4208.0669, -4579.6623, -1220.2722, -1591.8676, 371.5954
                                  S66x8_3147_57BenzenePeptideNHpi090_Q, -7549.3245, -4414.5865, -6226.8569, -6774.3257, -1812.2704, -2359.7392, 547.4688
                                 S66x8_2910_27BenzenePyridinepipi105_Q, -7633.8822, -4428.5283, -6281.6235, -6842.6155, -1853.0952, -2414.0872, 560.9920
                                       S66x8_2938_30BenzeneEthene200_Q, -5435.6537, -3284.7982, -4528.2616, -4913.4290, -1243.4633, -1628.6308, 385.1675
                                   S66x8_2973_35NeopentanePentane100_Q, -8667.8509, -5646.8465, -7393.3647, -7957.0463, -1746.5182, -2310.1998, 563.6817
                                        S66x8_2843_19MeOHPyridine090_Q, -5433.4528, -3128.6889, -4461.1305, -4861.3179, -1332.4416, -1732.6290, 400.1874
                                    S66x8_3039_43UracilNeopentane110_Q, -9161.9986, -5298.9249, -7532.2644, -8201.7052, -2233.3395, -2902.7802, 669.4408
                                       S66x8_3225_66MeNH2Pyridine150_Q, -5595.7260, -3313.2745, -4632.8168, -5036.1285, -1319.5422, -1722.8539, 403.3117
                                S66x8_2984_36NeopentaneNeopentane125_Q, -8671.4325, -5649.2891, -7396.4657, -7960.4235, -1747.1767, -2311.1344, 563.9577
                                  S66x8_2884_24BenzeneBenzenepipi095_Q, -7724.2002, -4550.2200, -6385.1773, -6944.4402, -1834.9573, -2394.2202, 559.2629
                                        S66x8_2730_04WaterPeptide200_Q, -4546.5452, -2616.3482, -3732.2433, -4063.4645, -1115.8952, -1447.1163, 331.2212
                                        S66x8_2939_31UracilEthene090_Q, -6408.6876, -3475.1406, -5171.0975, -5664.7354, -1695.9568, -2189.5947, 493.6379
                                        S66x8_2845_19MeOHPyridine100_Q, -5433.1302, -3130.4858, -4461.7021, -4861.7425, -1331.2163, -1731.2567, 400.0404
                                         S66x8_3198_63BenzeneAcOH105_Q, -6577.1287, -3731.8082, -5376.7592, -5866.0918, -1644.9509, -2134.2835, 489.3326
                                       S66x8_2836_18WaterPyridine095_Q, -4644.0013, -2629.3364, -3794.0645, -4139.8286, -1164.7281, -1510.4922, 345.7641
                            S66x8_2995_38CyclopentaneCyclopentane090_Q, -8032.9787, -5105.0027, -6797.7389, -7336.3657, -1692.7361, -2231.3630, 538.6269
                                         S66x8_3186_61PentaneAcOH200_Q, -7039.0641, -4277.8200, -5874.1643, -6365.1119, -1596.3443, -2087.2919, 490.9476
                                    S66x8_3125_54BenzeneWaterOHpi100_Q, -4727.3050, -2753.6405, -3894.6653, -4238.1508, -1141.0248, -1484.5104, 343.4856
                                    S66x8_3127_54BenzeneWaterOHpi110_Q, -4725.6674, -2754.1994, -3893.9543, -4237.2347, -1139.7550, -1483.0353, 343.2803
                                     S66x8_3133_55BenzeneMeOHOHpi100_Q, -5518.9084, -3253.8047, -4563.3178, -4961.3475, -1309.5131, -1707.5428, 398.0297
                                       S66x8_3020_41UracilPentane095_Q, -9162.4686, -5293.6849, -7530.3255, -8200.0766, -2236.6406, -2906.3917, 669.7512
                                  S66x8_2883_24BenzeneBenzenepipi090_Q, -7724.8614, -4545.2470, -6383.4616, -6942.8475, -1838.2146, -2397.6005, 559.3859
                                      S66x8_2834_17UracilUracilBP200_Q, -9643.1093, -4950.2896, -7663.3260, -8437.2030, -2713.0364, -3486.9135, 773.8770
                                  S66x8_3152_57BenzenePeptideNHpi125_Q, -7541.9919, -4422.1513, -6225.8091, -6772.6787, -1803.6579, -2350.5274, 546.8695
                                          S66x8_2865_21AcNH2AcNH2150_Q, -5768.9514, -3275.3502, -4716.9634, -5143.6641, -1441.6132, -1868.3138, 426.7007
                                       S66x8_3025_41UracilPentane150_Q, -9148.6477, -5299.4469, -7524.7661, -8193.4336, -2225.3192, -2893.9867, 668.6675
                                   S66x8_3083_49BenzenePyridineTS090_Q, -7634.7616, -4425.9741, -6281.0543, -6842.3669, -1855.0803, -2416.3928, 561.3125
                                          S66x8_2705_01WaterWater150_Q, -1731.8331, -949.4308, -1401.7572, -1529.4040, -452.3263, -579.9731, 127.6468
                                        S66x8_2849_19MeOHPyridine150_Q, -5425.9763, -3129.2695, -4457.0531, -4856.5905, -1327.7836, -1727.3209, 399.5373
                                   S66x8_2976_35NeopentanePentane125_Q, -8663.9587, -5649.1031, -7392.0665, -7955.5893, -1742.9634, -2306.4862, 563.5228
                                        S66x8_2943_31UracilEthene110_Q, -6404.8545, -3480.2421, -5171.0336, -5664.2744, -1690.7915, -2184.0323, 493.2408
                                  S66x8_2928_29PyridineUracilpipi125_Q, -8595.4513, -4628.0176, -6921.6902, -7590.3730, -2293.6727, -2962.3555, 668.6828
                                          S66x8_2872_22AcOHUracil125_Q, -7551.0878, -3937.6703, -6026.6773, -6624.0653, -2089.0070, -2686.3950, 597.3881
                                      S66x8_2811_15PeptidePeptide090_Q, -7373.5044, -4284.7371, -6070.4307, -6605.9351, -1785.6936, -2321.1979, 535.5043
                                     S66x8_3107_52BenzeneAcOHOHpi090_Q, -6579.7604, -3729.9026, -5377.4767, -5867.1158, -1647.5740, -2137.2132, 489.6391
                                      S66x8_3167_59EthyneWaterCHO110_Q, -2103.0125, -1187.4113, -1716.7433, -1872.3874, -529.3320, -684.9762, 155.6442
                                         S66x8_3200_63BenzeneAcOH125_Q, -6573.1136, -3732.7612, -5374.8399, -5863.8348, -1642.0787, -2131.0736, 488.9948
                                          S66x8_2722_03WaterMeNH2200_Q, -2690.5297, -1634.9513, -2245.2076, -2430.8129, -610.2563, -795.8616, 185.6053
                                    S66x8_3073_47BenzeneBenzeneTS150_Q, -7715.0500, -4558.7253, -6383.4755, -6942.1228, -1824.7502, -2383.3975, 558.6473
                                         S66x8_3185_61PentaneAcOH150_Q, -7040.8975, -4277.8197, -5875.2241, -6366.3821, -1597.4043, -2088.5623, 491.1580
                                           S66x8_2740_06MeOHMeNH2095_Q, -3489.3013, -2137.9349, -2919.1936, -3159.8866, -781.2587, -1021.9517, 240.6930
                            S66x8_3000_38CyclopentaneCyclopentane125_Q, -8026.7418, -5111.6005, -6796.9166, -7335.3290, -1685.3160, -2223.7285, 538.4124
                                       S66x8_3046_44EthenePentane105_Q, -5910.0494, -3829.1551, -5032.1721, -5419.8774, -1203.0170, -1590.7223, 387.7053
                                  S66x8_3075_48PyridinePyridineTS090_Q, -7546.6134, -4299.5612, -6176.7633, -6740.0194, -1877.2020, -2440.4581, 563.2561
                                            S66x8_2854_20AcOHAcOH105_Q, -5448.4292, -2917.0633, -4380.5092, -4800.8558, -1463.4459, -1883.7926, 420.3466
                                    S66x8_3120_53BenzeneAcNH2NHpi125_Q, -6740.8908, -3915.9448, -5549.1167, -6041.7807, -1633.1720, -2125.8359, 492.6640
                                           S66x8_2710_02WaterMeOH105_Q, -2526.5219, -1452.0458, -2073.2273, -2255.8536, -621.1815, -803.8077, 182.6263
                                      S66x8_3178_60EthyneAcOHOHpi200_Q, -3948.0873, -2164.9787, -3195.8384, -3496.9426, -1030.8597, -1331.9639, 301.1043
                                 S66x8_3158_58PyridinePyridineCHN105_Q, -7543.5328, -4305.6302, -6177.5426, -6740.3344, -1871.9124, -2434.7043, 562.7918
                                          S66x8_2720_03WaterMeNH2125_Q, -2695.9686, -1637.6285, -2249.4813, -2435.4588, -611.8529, -797.8303, 185.9774
                                 S66x8_3160_58PyridinePyridineCHN125_Q, -7540.2214, -4305.4803, -6175.5650, -6738.1669, -1870.0847, -2432.6866, 562.6019
                                  S66x8_2926_29PyridineUracilpipi105_Q, -8602.5470, -4626.1947, -6925.0234, -7594.0764, -2298.8287, -2967.8817, 669.0530
                                            S66x8_2853_20AcOHAcOH100_Q, -5449.7611, -2916.8689, -4381.1972, -4801.8314, -1464.3283, -1884.9625, 420.6342
                                          S66x8_2873_22AcOHUracil150_Q, -7543.4857, -3933.7754, -6020.6391, -6617.5044, -2086.8638, -2683.7290, 596.8653
                                   S66x8_3085_49BenzenePyridineTS100_Q, -7632.8431, -4430.0677, -6281.6722, -6842.6401, -1851.6045, -2412.5724, 560.9679
                                       S66x8_3019_41UracilPentane090_Q, -9164.3527, -5290.3590, -7530.0116, -8200.0454, -2239.6526, -2909.6865, 670.0338
                                        S66x8_2946_31UracilEthene200_Q, -6398.9526, -3480.4725, -5167.7188, -5660.5835, -1687.2463, -2180.1110, 492.8647
                                       S66x8_2936_30BenzeneEthene125_Q, -5437.3538, -3284.0755, -4528.9395, -4914.2322, -1244.8640, -1630.1568, 385.2927
                                  S66x8_2930_29PyridineUracilpipi200_Q, -8588.6272, -4627.1791, -6917.3913, -7585.5561, -2290.2122, -2958.3770, 668.1648
                                           S66x8_2762_08MeOHWater200_Q, -2518.9514, -1449.5015, -2067.7772, -2249.7592, -618.2757, -800.2577, 181.9819
                                 S66x8_2913_27BenzenePyridinepipi150_Q, -7626.7810, -4431.4209, -6278.7384, -6839.3849, -1847.3175, -2407.9640, 560.6465
                                           S66x8_2743_06MeOHMeNH2110_Q, -3488.5634, -2139.0544, -2919.2393, -3160.0006, -780.1849, -1020.9462, 240.7613
                                          S66x8_2775_10MeNH2MeNH2110_Q, -3655.5277, -2322.0607, -3092.9713, -3337.0787, -770.9106, -1015.0181, 244.1074
                                S66x8_2895_25PyridinePyridinepipi110_Q, -7545.6846, -4302.9482, -6177.6551, -6740.7121, -1874.7070, -2437.7639, 563.0569
                                     S66x8_3137_55BenzeneMeOHOHpi150_Q, -5512.2886, -3255.0127, -4560.0003, -4957.5832, -1304.9877, -1702.5705, 397.5829
                                            S66x8_2732_05MeOHMeOH095_Q, -3316.6368, -1952.2936, -2741.0545, -2978.2978, -788.7609, -1026.0042, 237.2433
                                            S66x8_2858_20AcOHAcOH200_Q, -5428.2842, -2906.2437, -4364.2984, -4783.4787, -1458.0547, -1877.2350, 419.1803
                                     S66x8_3135_55BenzeneMeOHOHpi110_Q, -5516.7257, -3254.9649, -4562.5454, -4960.3442, -1307.5804, -1705.3793, 397.7989
                                       S66x8_3055_45EthynePentane110_Q, -5564.8792, -3535.6467, -4708.7967, -5082.1798, -1173.1500, -1546.5331, 373.3831
                                    S66x8_2902_26UracilUracilpipi105_Q, -9658.3330, -4949.5889, -7671.8316, -8446.8627, -2722.2427, -3497.2738, 775.0311
                                  S66x8_2890_24BenzeneBenzenepipi200_Q, -7713.5543, -4558.5291, -6382.5281, -6941.0471, -1823.9989, -2382.5179, 558.5190
                                           S66x8_2708_02WaterMeOH095_Q, -2527.2040, -1451.4693, -2073.3785, -2256.1143, -621.9091, -804.6450, 182.7358
                                   S66x8_3017_40BenzeneNeopentane150_Q, -8192.7517, -5104.0819, -6889.7191, -7450.9681, -1785.6372, -2346.8862, 561.2490
                                           S66x8_2764_09MeNH2MeOH095_Q, -3484.2767, -2135.6468, -2915.3235, -3155.9419, -779.6767, -1020.2951, 240.6184
                                     S66x8_3111_52BenzeneAcOHOHpi110_Q, -6577.0890, -3733.7806, -5377.5683, -5866.9203, -1643.7877, -2133.1397, 489.3520
                                          S66x8_2862_21AcNH2AcNH2105_Q, -5780.1755, -3279.9418, -4725.3894, -5152.7055, -1445.4476, -1872.7638, 427.3162
                                   S66x8_3012_40BenzeneNeopentane095_Q, -8200.0748, -5099.9419, -6892.2062, -7453.9283, -1792.2643, -2353.9864, 561.7221
                                           S66x8_2768_09MeNH2MeOH125_Q, -3481.3926, -2136.4022, -2913.9748, -3154.3112, -777.5726, -1017.9090, 240.3364
                                   S66x8_2972_35NeopentanePentane095_Q, -8669.1357, -5645.3923, -7393.4940, -7957.3141, -1748.1017, -2311.9218, 563.8201
                              S66x8_2988_37CyclopentaneNeopentane095_Q, -8353.4436, -5376.5254, -7097.5562, -7648.8330, -1721.0308, -2272.3076, 551.2768
                                    S66x8_3128_54BenzeneWaterOHpi125_Q, -4723.8985, -2754.1536, -3892.9123, -4236.0394, -1138.7588, -1481.8859, 343.1271
                                        S66x8_3187_62PentaneAcNH2090_Q, -7217.3788, -4454.8088, -6051.9195, -6547.4923, -1597.1108, -2092.6836, 495.5728
                                          S66x8_2773_10MeNH2MeNH2100_Q, -3656.5975, -2321.3855, -3093.3049, -3337.4645, -771.9195, -1016.0790, 244.1596
                                      S66x8_3171_60EthyneAcOHOHpi090_Q, -3956.2952, -2164.8304, -3200.5210, -3502.5462, -1035.6906, -1337.7158, 302.0252
                                  S66x8_3080_48PyridinePyridineTS125_Q, -7541.2734, -4305.0073, -6175.9736, -6738.7371, -1870.9663, -2433.7298, 562.7635
                                    S66x8_2906_26UracilUracilpipi200_Q, -9640.6402, -4949.1990, -7661.4384, -8435.3793, -2712.2395, -3486.1803, 773.9408
                                       S66x8_3226_66MeNH2Pyridine200_Q, -5593.6005, -3312.8752, -4631.4195, -5034.5356, -1318.5443, -1721.6603, 403.1161
                                          S66x8_2792_12MeNH2Water125_Q, -2696.4102, -1637.6806, -2249.7586, -2435.7292, -612.0780, -798.0486, 185.9706
                                        S66x8_2824_16PeptideWater125_Q, -4548.9926, -2618.3285, -3734.4937, -4065.7718, -1116.1652, -1447.4433, 331.2781
                                        S66x8_3190_62PentaneAcNH2105_Q, -7214.0481, -4458.6520, -6051.6154, -6546.8211, -1592.9634, -2088.1692, 495.2058
                                         S66x8_3181_61PentaneAcOH100_Q, -7047.2106, -4275.8752, -5878.0535, -6369.7417, -1602.1783, -2093.8665, 491.6883
                                    S66x8_3038_43UracilNeopentane105_Q, -9163.0150, -5298.3597, -7532.6135, -8202.0211, -2234.2539, -2903.6615, 669.4076
                              S66x8_2989_37CyclopentaneNeopentane100_Q, -8352.7586, -5378.0704, -7097.8120, -7649.0643, -1719.7416, -2270.9939, 551.2523
                                       S66x8_3048_44EthenePentane125_Q, -5907.9774, -3830.0719, -5031.3610, -5418.9866, -1201.2891, -1588.9147, 387.6256
                                      S66x8_2813_15PeptidePeptide100_Q, -7372.9930, -4286.7858, -6070.9993, -6606.3548, -1784.2135, -2319.5690, 535.3555
                                         S66x8_2801_13PeptideMeOH150_Q, -5336.7967, -3119.1191, -4401.2140, -4786.8322, -1282.0949, -1667.7131, 385.6183
                                      S66x8_3065_46PeptidePentane150_Q, -8008.5799, -4966.3089, -6725.1218, -7274.0961, -1758.8129, -2307.7872, 548.9743
                                          S66x8_2864_21AcNH2AcNH2125_Q, -5774.2884, -3278.4335, -4721.3496, -5148.1759, -1442.9162, -1869.7424, 426.8263
                                        S66x8_2952_32UracilEthyne125_Q, -6058.5963, -3187.1360, -4847.1990, -5326.0808, -1660.0630, -2138.9447, 478.8818
                                       S66x8_2937_30BenzeneEthene150_Q, -5435.8059, -3284.4589, -4528.2064, -4913.3592, -1243.7475, -1628.9004, 385.1528
                                  S66x8_3154_57BenzenePeptideNHpi200_Q, -7537.0069, -4421.2062, -6222.5285, -6769.0936, -1801.3222, -2347.8874, 546.5652
                                           S66x8_2745_06MeOHMeNH2150_Q, -3482.5551, -2137.4016, -2915.0684, -3155.3491, -777.6669, -1017.9475, 240.2806
                                    S66x8_3035_43UracilNeopentane090_Q, -9167.7657, -5293.2556, -7533.2067, -8203.2880, -2239.9512, -2910.0325, 670.0813
                                      S66x8_2966_34PentanePentane105_Q, -8662.1295, -5646.8844, -7390.0730, -7953.5563, -1743.1886, -2306.6719, 563.4833
                                        S66x8_2825_16PeptideWater150_Q, -4547.4917, -2617.5086, -3733.2801, -4064.5316, -1115.7715, -1447.0230, 331.2516
                              S66x8_2992_37CyclopentaneNeopentane125_Q, -8349.2904, -5380.4370, -7096.8053, -7647.9993, -1716.3684, -2267.5623, 551.1940
                                    S66x8_2901_26UracilUracilpipi100_Q, -9661.1305, -4947.9732, -7672.7672, -8448.0909, -2724.7941, -3500.1177, 775.3237
                                          S66x8_2715_03WaterMeNH2090_Q, -2699.8337, -1636.8178, -2251.3739, -2437.8635, -614.5561, -801.0456, 186.4896
                                          S66x8_2860_21AcNH2AcNH2095_Q, -5781.6044, -3278.5620, -4725.6334, -5153.2266, -1447.0714, -1874.6646, 427.5932
                                  S66x8_3032_42UracilCyclopentane125_Q, -8836.5566, -5030.4479, -7230.8545, -7887.2576, -2200.4066, -2856.8097, 656.4031
                                   S66x8_3084_49BenzenePyridineTS095_Q, -7633.9507, -4428.5467, -6281.6709, -6842.7927, -1853.1242, -2414.2459, 561.1218
                                      S66x8_3106_51EthyneEthyneTS200_Q, -2469.4483, -1423.2075, -2028.0655, -2211.1783, -604.8580, -787.9709, 183.1129
                                S66x8_2891_25PyridinePyridinepipi090_Q, -7549.5981, -4292.0120, -6175.3040, -6738.5914, -1883.2920, -2446.5795, 563.2875
                                         S66x8_2880_23AcNH2Uracil125_Q, -7717.5047, -4120.2292, -6199.9041, -6800.6108, -2079.6749, -2680.3816, 600.7067
                                  S66x8_3081_48PyridinePyridineTS150_Q, -7539.1089, -4304.9056, -6174.6794, -6737.3432, -1869.7738, -2432.4376, 562.6638
                                     S66x8_3132_55BenzeneMeOHOHpi095_Q, -5519.9590, -3252.5862, -4563.4111, -4961.5850, -1310.8249, -1708.9988, 398.1739
                                      S66x8_3164_59EthyneWaterCHO095_Q, -2103.9727, -1187.0805, -1717.1588, -1873.0032, -530.0783, -685.9227, 155.8444
                                      S66x8_3218_65PyridineEthyne200_Q, -5004.0979, -2864.1911, -4101.3247, -4474.2040, -1237.1336, -1610.0129, 372.8793
                                        S66x8_2806_14PeptideMeNH2105_Q, -5515.4118, -3305.5011, -4583.1057, -4972.8355, -1277.6046, -1667.3345, 389.7298
                                         S66x8_3197_63BenzeneAcOH100_Q, -6578.5479, -3730.8870, -5377.1909, -5866.6280, -1646.3040, -2135.7411, 489.4371
                                   S66x8_2978_35NeopentanePentane200_Q, -8660.8183, -5649.4793, -7390.4097, -7953.6936, -1740.9304, -2304.2143, 563.2839
                                           S66x8_2767_09MeNH2MeOH110_Q, -3482.9914, -2136.4788, -2914.9314, -3155.4340, -778.4526, -1018.9552, 240.5026
                              S66x8_2994_37CyclopentaneNeopentane200_Q, -8345.8652, -5380.8479, -7094.9985, -7645.8855, -1714.1506, -2265.0376, 550.8870
                                          S66x8_2787_12MeNH2Water090_Q, -2700.5210, -1636.3858, -2251.5890, -2438.1091, -615.2032, -801.7234, 186.5202
                                    S66x8_3069_47BenzeneBenzeneTS100_Q, -7720.6399, -4556.5654, -6385.7960, -6944.7730, -1829.2306, -2388.2076, 558.9770
                                 S66x8_2911_27BenzenePyridinepipi110_Q, -7632.7306, -4429.6620, -6281.4360, -6842.4035, -1851.7740, -2412.7415, 560.9675
                                          S66x8_2793_12MeNH2Water150_Q, -2693.4988, -1636.4305, -2247.5481, -2433.3463, -611.1176, -796.9158, 185.7982
                                          S66x8_2866_21AcNH2AcNH2200_Q, -5762.0568, -3271.2035, -4711.2280, -5137.5059, -1440.0246, -1866.3024, 426.2779
                                      S66x8_3170_59EthyneWaterCHO200_Q, -2099.6707, -1185.7625, -1714.1157, -1869.4215, -528.3531, -683.6590, 155.3058
                                  S66x8_3079_48PyridinePyridineTS110_Q, -7543.6154, -4304.5257, -6177.1244, -6740.0396, -1872.5987, -2435.5139, 562.9151
                                   S66x8_2971_35NeopentanePentane090_Q, -8670.3552, -5642.9633, -7393.1743, -7957.1739, -1750.2109, -2314.2106, 563.9997
                                          S66x8_2717_03WaterMeNH2100_Q, -2699.2632, -1638.1180, -2251.5926, -2437.8661, -613.4746, -799.7481, 186.2736
                                   S66x8_3097_50BenzeneEthyneCHpi150_Q, -5092.6764, -2991.3310, -4206.1713, -4577.0894, -1214.8403, -1585.7585, 370.9181
                                S66x8_2897_25PyridinePyridinepipi150_Q, -7538.7467, -4304.5297, -6174.3114, -6736.9242, -1869.7817, -2432.3946, 562.6129
                                       S66x8_2934_30BenzeneEthene105_Q, -5439.3954, -3282.4596, -4529.4381, -4914.7626, -1246.9785, -1632.3029, 385.3244
                                      S66x8_3104_51EthyneEthyneTS125_Q, -2470.8260, -1423.7434, -2029.0880, -2212.3395, -605.3446, -788.5961, 183.2515
                                  S66x8_2889_24BenzeneBenzenepipi150_Q, -7714.9176, -4558.2746, -6383.2088, -6941.8954, -1824.9342, -2383.6208, 558.6866
                                 S66x8_3003_39BenzeneCyclopentane090_Q, -7880.8347, -4826.2892, -6592.1983, -7141.4372, -1765.9091, -2315.1480, 549.2388
                                       S66x8_3208_64PeptideEthene125_Q, -5262.6217, -3147.7678, -4370.4177, -4744.0374, -1222.6499, -1596.2696, 373.6197
                                   S66x8_3011_40BenzeneNeopentane090_Q, -8201.2043, -5097.3425, -6891.7626, -7453.6840, -1794.4201, -2356.3416, 561.9215
                                         S66x8_2747_07MeOHPeptide090_Q, -5345.2921, -3119.1823, -4406.1520, -4792.4987, -1286.9697, -1673.3164, 386.3466
                                        S66x8_3192_62PentaneAcNH2125_Q, -7210.3863, -4459.8620, -6050.0088, -6544.9341, -1590.1469, -2085.0722, 494.9253
                                      S66x8_3215_65PyridineEthyne110_Q, -5008.3214, -2866.0964, -4104.5703, -4477.6340, -1238.4738, -1611.5376, 373.0637
                                          S66x8_2777_10MeNH2MeNH2150_Q, -3651.2049, -2321.5845, -3090.2713, -3334.1315, -768.6868, -1012.5470, 243.8602
                                        S66x8_2826_16PeptideWater200_Q, -4545.9168, -2616.4358, -3731.9170, -4063.1114, -1115.4812, -1446.6756, 331.1943
                            S66x8_3001_38CyclopentaneCyclopentane150_Q, -8024.7678, -5111.9335, -6795.9159, -7334.2563, -1683.9823, -2222.3227, 538.3404
                                       S66x8_3053_45EthynePentane100_Q, -5566.3439, -3534.5924, -4709.1988, -5082.7229, -1174.6063, -1548.1305, 373.5242
                                    S66x8_3122_53BenzeneAcNH2NHpi200_Q, -6736.6449, -3914.7248, -5546.1474, -6038.5060, -1631.4225, -2123.7812, 492.3586
                                          S66x8_2719_03WaterMeNH2110_Q, -2698.2400, -1638.2516, -2251.0574, -2437.2460, -612.8058, -798.9944, 186.1886
                                       S66x8_3224_66MeNH2Pyridine125_Q, -5598.0102, -3313.4065, -4634.1930, -5037.6263, -1320.7865, -1724.2198, 403.4332
                                       S66x8_3045_44EthenePentane100_Q, -5910.8542, -3828.5524, -5032.3831, -5420.1503, -1203.8307, -1591.5979, 387.7672
                                    S66x8_3068_47BenzeneBenzeneTS095_Q, -7721.7459, -4555.0440, -6385.7936, -6944.9218, -1830.7495, -2389.8777, 559.1282
                                 S66x8_3007_39BenzeneCyclopentane110_Q, -7875.2255, -4833.9809, -6592.2004, -7140.9034, -1758.2196, -2306.9226, 548.7030
                                           S66x8_2741_06MeOHMeNH2100_Q, -3489.2410, -2138.6202, -2919.4478, -3160.1472, -780.8276, -1021.5270, 240.6994
                                          S66x8_2700_01WaterWater095_Q, -1736.8695, -950.5182, -1405.1275, -1533.4003, -454.6093, -582.8821, 128.2727
                                           S66x8_2757_08MeOHWater100_Q, -2525.6157, -1451.7655, -2072.5851, -2255.2067, -620.8197, -803.4412, 182.6216
                                         S66x8_2877_23AcNH2Uracil100_Q, -7724.8699, -4121.5420, -6204.7159, -6806.1140, -2083.1739, -2684.5720, 601.3981
                                      S66x8_3169_59EthyneWaterCHO150_Q, -2100.6417, -1186.4239, -1714.9561, -1870.3380, -528.5322, -683.9141, 155.3819
                                           S66x8_2712_02WaterMeOH125_Q, -2523.8225, -1451.5604, -2071.4619, -2253.7861, -619.9015, -802.2256, 182.3242
                                          S66x8_2703_01WaterWater110_Q, -1735.6980, -950.9119, -1404.6164, -1532.6762, -453.7045, -581.7643, 128.0598
                                      S66x8_2960_33PyridineEthene125_Q, -5349.5680, -3157.2603, -4424.6882, -4811.9333, -1267.4279, -1654.6730, 387.2451
                                  S66x8_2924_29PyridineUracilpipi095_Q, -8606.7487, -4620.6242, -6925.1025, -7594.3445, -2304.4782, -2973.7203, 669.2421
                                         S66x8_3184_61PentaneAcOH125_Q, -7043.6355, -4277.5991, -5876.7139, -6368.1531, -1599.1148, -2090.5540, 491.4392
                                      S66x8_3059_46PeptidePentane090_Q, -8019.6984, -4959.6225, -6728.7289, -7278.5136, -1769.1064, -2318.8911, 549.7847
                                      S66x8_3165_59EthyneWaterCHO100_Q, -2103.7327, -1187.3471, -1717.1325, -1872.9017, -529.7854, -685.5545, 155.7691
                                          S66x8_2776_10MeNH2MeNH2125_Q, -3653.6980, -2322.1186, -3091.9380, -3335.9421, -769.8194, -1013.8235, 244.0042
                                           S66x8_2707_02WaterMeOH090_Q, -2527.3076, -1450.6680, -2073.1003, -2255.9510, -622.4322, -805.2830, 182.8507
                                        S66x8_2848_19MeOHPyridine125_Q, -5429.3798, -3130.4605, -4459.5233, -4859.3017, -1329.0627, -1728.8411, 399.7784
                                           S66x8_2761_08MeOHWater150_Q, -2520.9312, -1450.5682, -2069.3718, -2251.5331, -618.8036, -800.9650, 182.1614
                                      S66x8_3175_60EthyneAcOHOHpi110_Q, -3954.5446, -2167.2084, -3200.5122, -3502.2131, -1033.3037, -1335.0047, 301.7010
                                   S66x8_2922_28BenzeneUracilpipi200_Q, -8677.0060, -4754.0185, -7021.9957, -7688.2511, -2267.9771, -2934.2326, 666.2555
                                        S66x8_2782_11MeNH2Peptide105_Q, -5513.1157, -3303.8733, -4581.0916, -4970.7697, -1277.2182, -1666.8963, 389.6781
                                           S66x8_2760_08MeOHWater125_Q, -2523.1752, -1451.5002, -2071.0623, -2253.4404, -619.5621, -801.9402, 182.3781
                                          S66x8_2716_03WaterMeNH2095_Q, -2699.6998, -1637.6829, -2251.6614, -2438.0355, -613.9785, -800.3527, 186.3741
                                      S66x8_3213_65PyridineEthyne100_Q, -5009.3717, -2865.8965, -4105.0931, -4478.3041, -1239.1966, -1612.4076, 373.2110
                                         S66x8_2750_07MeOHPeptide105_Q, -5344.9260, -3121.1324, -4406.7631, -4792.9960, -1285.6306, -1671.8636, 386.2329
                                        S66x8_2823_16PeptideWater110_Q, -4550.8319, -2618.7002, -3735.7138, -4067.1883, -1117.0137, -1448.4882, 331.4745
                                   S66x8_3015_40BenzeneNeopentane110_Q, -8196.7238, -5103.1324, -6891.6149, -7453.0658, -1788.4825, -2349.9334, 561.4509
                                        S66x8_2942_31UracilEthene105_Q, -6405.9988, -3479.7378, -5171.4824, -5664.8216, -1691.7447, -2185.0838, 493.3392
                                        S66x8_2724_04WaterPeptide095_Q, -4556.7734, -2619.8195, -3739.6210, -4071.6181, -1119.8015, -1451.7986, 331.9971
                                 S66x8_3006_39BenzeneCyclopentane105_Q, -7876.8012, -4833.1872, -6592.7765, -7141.6058, -1759.5893, -2308.4186, 548.8293
                                        S66x8_2850_19MeOHPyridine200_Q, -5422.7811, -3127.8199, -4454.5943, -4853.9182, -1326.7744, -1726.0983, 399.3239
                                       S66x8_3210_64PeptideEthene200_Q, -5259.0348, -3147.3334, -4368.1608, -4741.4344, -1220.8274, -1594.1010, 373.2736
                            S66x8_2999_38CyclopentaneCyclopentane110_Q, -8028.9253, -5110.7099, -6797.8032, -7336.2476, -1687.0933, -2225.5376, 538.4444
                                  S66x8_3150_57BenzenePeptideNHpi105_Q, -7546.3500, -4421.0477, -6227.8631, -6774.9527, -1806.8154, -2353.9050, 547.0895
                                         S66x8_3201_63BenzeneAcOH150_Q, -6571.1521, -3732.6957, -5373.6783, -5862.5844, -1640.9826, -2129.8887, 488.9061
                                          S66x8_2859_21AcNH2AcNH2090_Q, -5781.4327, -3276.6080, -4724.7098, -5152.5106, -1448.1018, -1875.9026, 427.8008
                                  S66x8_3076_48PyridinePyridineTS095_Q, -7546.8189, -4301.8787, -6177.8598, -6741.1392, -1875.9810, -2439.2604, 563.2794
                                         S66x8_2796_13PeptideMeOH095_Q, -5343.8896, -3119.0600, -4405.2896, -4791.5818, -1286.2296, -1672.5218, 386.2922
                                      S66x8_2964_34PentanePentane095_Q, -8665.3726, -5643.6785, -7390.5954, -7954.3843, -1746.9169, -2310.7058, 563.7889
                                           S66x8_2714_02WaterMeOH200_Q, -2519.1982, -1449.4239, -2067.8872, -2249.8350, -618.4633, -800.4111, 181.9478
                                    S66x8_3145_56BenzeneMeNH2NHpi150_Q, -5682.8985, -3440.0213, -4736.6847, -5137.9461, -1296.6634, -1697.9248, 401.2614
                                  S66x8_3029_42UracilCyclopentane100_Q, -8843.5937, -5027.4757, -7233.6689, -7890.5870, -2206.1932, -2863.1113, 656.9180
                                S66x8_2894_25PyridinePyridinepipi105_Q, -7546.9115, -4301.8335, -6177.8942, -6740.9767, -1876.0607, -2439.1432, 563.0825
                                          S66x8_2871_22AcOHUracil110_Q, -7555.3026, -3939.4920, -6029.8825, -6627.4281, -2090.3905, -2687.9361, 597.5456
                                   S66x8_3016_40BenzeneNeopentane125_Q, -8194.1843, -5103.8381, -6890.4445, -7451.7146, -1786.6063, -2347.8765, 561.2701
                              S66x8_2993_37CyclopentaneNeopentane150_Q, -8347.4467, -5380.7761, -7095.8825, -7646.9481, -1715.1064, -2266.1720, 551.0656
                                           S66x8_2756_08MeOHWater095_Q, -2525.9832, -1451.3669, -2072.6294, -2255.3643, -621.2626, -803.9975, 182.7349
                                        S66x8_2723_04WaterPeptide090_Q, -4556.1610, -2618.8666, -3738.8649, -4070.9010, -1119.9983, -1452.0345, 332.0361
                                        S66x8_3191_62PentaneAcNH2110_Q, -7212.8778, -4459.1626, -6051.1542, -6546.2490, -1591.9916, -2087.0864, 495.0948
                                       S66x8_3044_44EthenePentane095_Q, -5911.4448, -3827.5733, -5032.3115, -5420.0901, -1204.7382, -1592.5168, 387.7786
                                 S66x8_3009_39BenzeneCyclopentane150_Q, -7870.1049, -4835.2488, -6589.7750, -7138.2907, -1754.5262, -2303.0419, 548.5157
                                       S66x8_3209_64PeptideEthene150_Q, -5260.5583, -3147.6120, -4369.1591, -4742.6014, -1221.5471, -1594.9894, 373.4424
                                         S66x8_2881_23AcNH2Uracil150_Q, -7711.4686, -4116.6571, -6194.9075, -6795.4942, -2078.2504, -2678.8371, 600.5868
                                    S66x8_3144_56BenzeneMeNH2NHpi125_Q, -5684.3448, -3440.0427, -4737.5298, -5138.8089, -1297.4871, -1698.7662, 401.2791
                                        S66x8_2804_14PeptideMeNH2095_Q, -5516.5376, -3304.2182, -4583.2153, -4973.0802, -1278.9971, -1668.8620, 389.8649
                                     S66x8_3113_52BenzeneAcOHOHpi150_Q, -6572.3212, -3733.4163, -5374.6582, -5863.7003, -1641.2419, -2130.2840, 489.0421
                                         S66x8_2875_23AcNH2Uracil090_Q, -7724.2972, -4118.4707, -6203.0891, -6804.7236, -2084.6185, -2686.2529, 601.6344
                                       S66x8_3049_44EthenePentane150_Q, -5906.4220, -3830.2355, -5030.5308, -5418.0241, -1200.2953, -1587.7885, 387.4932
                                    S66x8_3117_53BenzeneAcNH2NHpi100_Q, -6744.5873, -3915.0892, -5550.8928, -6043.8558, -1635.8036, -2128.7665, 492.9629
                                        S66x8_3194_62PentaneAcNH2200_Q, -7206.3151, -4460.0245, -6047.7237, -6542.3796, -1587.6993, -2082.3552, 494.6559
                                          S66x8_2774_10MeNH2MeNH2105_Q, -3656.2477, -2321.8423, -3093.2955, -3337.4694, -771.4531, -1015.6271, 244.1740
                                        S66x8_2821_16PeptideWater100_Q, -4552.0755, -2618.4831, -3736.3412, -4067.9902, -1117.8581, -1449.5071, 331.6490
                                     S66x8_3136_55BenzeneMeOHOHpi125_Q, -5514.3635, -3255.2885, -4561.3162, -4958.9929, -1306.0278, -1703.7045, 397.6767
                                         S66x8_2754_07MeOHPeptide200_Q, -5334.4308, -3117.2723, -4399.0671, -4784.6613, -1281.7948, -1667.3890, 385.5942
                                      S66x8_2957_33PyridineEthene100_Q, -5353.0612, -3154.7986, -4425.6692, -4813.1300, -1270.8705, -1658.3314, 387.4608
                                S66x8_2893_25PyridinePyridinepipi100_Q, -7548.6991, -4300.0329, -6178.1681, -6741.4208, -1878.1351, -2441.3879, 563.2527
                                       S66x8_3058_45EthynePentane200_Q, -5560.9160, -3536.2100, -4706.7431, -5079.7405, -1170.5331, -1543.5305, 372.9974
                                       S66x8_3021_41UracilPentane100_Q, -9160.3386, -5295.7989, -7529.9859, -8199.4709, -2234.1870, -2903.6720, 669.4850
                                    S66x8_2900_26UracilUracilpipi095_Q, -9663.1795, -4945.0985, -7672.7391, -8448.2451, -2727.6406, -3503.1466, 775.5060
                                      S66x8_2955_33PyridineEthene090_Q, -5354.2163, -3150.8382, -4424.6662, -4812.2343, -1273.8279, -1661.3960, 387.5681
                                        S66x8_2954_32UracilEthyne200_Q, -6054.5685, -3186.3765, -4844.5500, -5323.0531, -1658.1735, -2136.6766, 478.5031
                                           S66x8_2713_02WaterMeOH150_Q, -2521.2567, -1450.5468, -2069.5509, -2251.6360, -619.0042, -801.0893, 182.0851
                                          S66x8_2771_10MeNH2MeNH2090_Q, -3657.4539, -2319.4191, -3092.9705, -3337.3053, -773.5514, -1017.8863, 244.3349
                                  S66x8_2927_29PyridineUracilpipi110_Q, -8600.0476, -4627.2058, -6924.0050, -7592.8657, -2296.7992, -2965.6599, 668.8607
                            S66x8_3002_38CyclopentaneCyclopentane200_Q, -8022.9456, -5111.9924, -6794.8872, -7333.0260, -1682.8948, -2221.0336, 538.1388
                                       S66x8_3022_41UracilPentane105_Q, -9158.6054, -5297.1713, -7529.5629, -8198.9094, -2232.3916, -2901.7382, 669.3466
                                  S66x8_3077_48PyridinePyridineTS100_Q, -7545.7973, -4303.2376, -6177.8424, -6740.9804, -1874.6049, -2437.7429, 563.1380
                                  S66x8_2886_24BenzeneBenzenepipi105_Q, -7720.9167, -4554.9988, -6385.2951, -6944.2401, -1830.2963, -2389.2414, 558.9451
                                    S66x8_3143_56BenzeneMeNH2NHpi110_Q, -5686.4254, -3439.6069, -4738.5488, -5139.8960, -1298.9420, -1700.2892, 401.3472
                                      S66x8_3211_65PyridineEthyne090_Q, -5009.9235, -2864.7077, -4104.9106, -4478.3029, -1240.2029, -1613.5952, 373.3923
                                    S66x8_3118_53BenzeneAcNH2NHpi105_Q, -6743.6886, -3915.5960, -5550.5870, -6043.4401, -1634.9911, -2127.8441, 492.8530
                                      S66x8_2969_34PentanePentane150_Q, -8654.8268, -5649.2639, -7386.8550, -7949.9140, -1737.5911, -2300.6501, 563.0591
                                           S66x8_2769_09MeNH2MeOH150_Q, -3479.6534, -2136.0281, -2912.8115, -3152.9742, -776.7833, -1016.9460, 240.1627
                                      S66x8_2965_34PentanePentane100_Q, -8663.7268, -5645.6290, -7390.4668, -7954.0867, -1744.8378, -2308.4577, 563.6199
                                      S66x8_3177_60EthyneAcOHOHpi150_Q, -3949.9621, -2165.9391, -3197.3274, -3498.5912, -1031.3883, -1332.6522, 301.2639
                                  S66x8_3153_57BenzenePeptideNHpi150_Q, -7539.6112, -4421.8694, -6224.3139, -6771.1309, -1802.4445, -2349.2615, 546.8170
                                      S66x8_2815_15PeptidePeptide110_Q, -7371.1387, -4287.3220, -6070.1535, -6605.3001, -1782.8315, -2317.9781, 535.1466
                                      S66x8_2829_17UracilUracilBP100_Q, -9663.2413, -4958.9611, -7678.6231, -8453.6630, -2719.6620, -3494.7020, 775.0399
                                  S66x8_2887_24BenzeneBenzenepipi110_Q, -7719.3135, -4556.0835, -6384.8259, -6943.6524, -1828.7423, -2387.5689, 558.8265
                                    S66x8_3140_56BenzeneMeNH2NHpi095_Q, -5689.6758, -3437.1277, -4739.3821, -5141.0737, -1302.2544, -1703.9460, 401.6916
                                          S66x8_2870_22AcOHUracil105_Q, -7556.2468, -3939.6435, -6030.4922, -6628.0679, -2090.8488, -2688.4244, 597.5756
                                         S66x8_3180_61PentaneAcOH095_Q, -7048.2369, -4274.9717, -5878.2656, -6370.0836, -1603.2940, -2095.1119, 491.8180
                                      S66x8_3217_65PyridineEthyne150_Q, -5005.2581, -2864.9936, -4102.3340, -4475.1978, -1237.3404, -1610.2042, 372.8638
                                S66x8_2896_25PyridinePyridinepipi125_Q, -7542.1125, -4304.2327, -6176.1320, -6738.9857, -1871.8992, -2434.7530, 562.8537
                                    S66x8_3074_47BenzeneBenzeneTS200_Q, -7713.8672, -4558.6488, -6382.7594, -6941.2947, -1824.1106, -2382.6459, 558.5353
                                       S66x8_3204_64PeptideEthene095_Q, -5266.0263, -3145.8080, -4371.5592, -4745.3727, -1225.7512, -1599.5647, 373.8135
                                  S66x8_3033_42UracilCyclopentane150_Q, -8834.0193, -5030.7953, -7229.5342, -7885.8611, -2198.7389, -2855.0658, 656.3269
                                    S66x8_3146_56BenzeneMeNH2NHpi200_Q, -5681.9269, -3439.8214, -4736.0386, -5137.2501, -1296.2172, -1697.4288, 401.2115
                                       S66x8_3207_64PeptideEthene110_Q, -5264.0376, -3147.4435, -4371.0995, -4744.7455, -1223.6560, -1597.3020, 373.6460
                                        S66x8_2941_31UracilEthene100_Q, -6407.1926, -3478.8757, -5171.8089, -5665.2745, -1692.9332, -2186.3988, 493.4656
                                    S66x8_2905_26UracilUracilpipi150_Q, -9644.6446, -4950.2070, -7664.1787, -8438.4308, -2713.9717, -3488.2237, 774.2520
                                  S66x8_3027_42UracilCyclopentane090_Q, -8846.7887, -5022.1184, -7233.2559, -7890.5167, -2211.1375, -2868.3983, 657.2608
                                     S66x8_3138_55BenzeneMeOHOHpi200_Q, -5510.5101, -3254.4627, -4558.7401, -4956.1812, -1304.2774, -1701.7186, 397.4411
                                   S66x8_3094_50BenzeneEthyneCHpi105_Q, -5096.4279, -2991.2714, -4208.3150, -4579.4821, -1217.0436, -1588.2107, 371.1671
                                        S66x8_2819_16PeptideWater090_Q, -4551.9341, -2617.1432, -3735.6942, -4067.3740, -1118.5510, -1450.2307, 331.6798
                                 S66x8_3155_58PyridinePyridineCHN090_Q, -7545.5740, -4301.5103, -6176.9847, -6740.1226, -1875.4744, -2438.6123, 563.1379
                                      S66x8_3173_60EthyneAcOHOHpi100_Q, -3956.0580, -2166.7877, -3201.2096, -3503.1376, -1034.4219, -1336.3499, 301.9280
                                        S66x8_2820_16PeptideWater095_Q, -4552.0491, -2617.9845, -3736.1156, -4067.7495, -1118.1311, -1449.7650, 331.6339
                                        S66x8_2728_04WaterPeptide125_Q, -4552.5354, -2619.6702, -3737.1079, -4068.6250, -1117.4377, -1448.9548, 331.5171
                                       S66x8_3051_45EthynePentane090_Q, -5567.6658, -3531.7752, -4708.7744, -5082.4979, -1176.9992, -1550.7227, 373.7235
                                        S66x8_2951_32UracilEthyne110_Q, -6060.5157, -3186.8572, -4848.1910, -5327.1296, -1661.3338, -2140.2724, 478.9386
                                    S66x8_3115_53BenzeneAcNH2NHpi090_Q, -6746.0169, -3912.7442, -5550.7300, -6043.9658, -1637.9858, -2131.2216, 493.2358
                                         S66x8_2748_07MeOHPeptide095_Q, -5345.2850, -3120.2559, -4406.6008, -4792.8353, -1286.3450, -1672.5795, 386.2345
                                      S66x8_2961_33PyridineEthene150_Q, -5348.4842, -3157.6287, -4424.2171, -4811.4982, -1266.5883, -1653.8695, 387.2811
                                        S66x8_2786_11MeNH2Peptide200_Q, -5504.9423, -3302.5896, -4575.8247, -4965.0703, -1273.2352, -1662.4807, 389.2455
                                            S66x8_2856_20AcOHAcOH125_Q, -5443.1430, -2914.8051, -4376.5005, -4796.5925, -1461.6953, -1881.7874, 420.0921
                                           S66x8_2766_09MeNH2MeOH105_Q, -3483.5677, -2136.3603, -2915.2145, -3155.7848, -778.8543, -1019.4245, 240.5702
                                       S66x8_2933_30BenzeneEthene100_Q, -5440.3382, -3281.4276, -4529.5478, -4914.9539, -1248.1202, -1633.5263, 385.4062
                                      S66x8_3099_51EthyneEthyneTS090_Q, -2472.7520, -1422.5233, -2029.6868, -2213.2663, -607.1635, -790.7430, 183.5795
                                         S66x8_3195_63BenzeneAcOH090_Q, -6580.3348, -3726.6081, -5376.4189, -5866.1135, -1649.8108, -2139.5054, 489.6946
                                  S66x8_3028_42UracilCyclopentane095_Q, -8845.5867, -5025.4551, -7233.9687, -7891.1590, -2208.5136, -2865.7039, 657.1903
                                            S66x8_2737_05MeOHMeOH150_Q, -3310.4179, -1951.6815, -2737.2010, -2973.8006, -785.5195, -1022.1191, 236.5997
                                   S66x8_3013_40BenzeneNeopentane100_Q, -8199.2626, -5101.5688, -6892.4230, -7454.1050, -1790.8542, -2352.5362, 561.6819
                                       S66x8_3043_44EthenePentane090_Q, -5912.2314, -3826.0407, -5032.1197, -5420.0043, -1206.0790, -1593.9636, 387.8846
                                          S66x8_2791_12MeNH2Water110_Q, -2698.8099, -1638.2477, -2251.3852, -2437.5606, -613.1375, -799.3129, 186.1754
                                         S66x8_2799_13PeptideMeOH110_Q, -5341.8381, -3120.1777, -4404.5752, -4790.5937, -1284.3974, -1670.4160, 386.0186
                                        S66x8_2846_19MeOHPyridine105_Q, -5432.3758, -3130.7917, -4461.3950, -4861.3410, -1330.6033, -1730.5493, 399.9460
                                    S66x8_3041_43UracilNeopentane150_Q, -9156.5005, -5299.6457, -7529.3899, -8198.4280, -2229.7442, -2898.7823, 669.0381
                                     S66x8_3112_52BenzeneAcOHOHpi125_Q, -6574.3739, -3733.8615, -5376.0328, -5865.1409, -1642.1712, -2131.2794, 489.1082
                                   S66x8_2916_28BenzeneUracilpipi095_Q, -8693.6706, -4746.9521, -7028.6487, -7696.0335, -2281.6966, -2949.0814, 667.3848
                                       S66x8_3052_45EthynePentane095_Q, -5567.0821, -3533.5238, -4709.1747, -5082.7899, -1175.6509, -1549.2661, 373.6152
                                      S66x8_2958_33PyridineEthene105_Q, -5352.1222, -3155.7710, -4425.5365, -4812.9144, -1269.7655, -1657.1434, 387.3778
                                   S66x8_2921_28BenzeneUracilpipi150_Q, -8679.1883, -4754.1137, -7023.2974, -7689.7220, -2269.1838, -2935.6084, 666.4246
                                   S66x8_3086_49BenzenePyridineTS105_Q, -7632.3058, -4430.9878, -6281.7498, -6842.5696, -1850.7620, -2411.5818, 560.8198
                                         S66x8_2802_13PeptideMeOH200_Q, -5334.6372, -3118.0017, -4399.4941, -4785.0384, -1281.4925, -1667.0368, 385.5443
                                S66x8_2982_36NeopentaneNeopentane105_Q, -8673.5493, -5648.3217, -7397.2814, -7961.4177, -1748.9597, -2313.0961, 564.1363
                                          S66x8_2718_03WaterMeNH2105_Q, -2698.6455, -1638.2673, -2251.2984, -2437.4832, -613.0311, -799.2159, 186.1848
                                      S66x8_2816_15PeptidePeptide125_Q, -7369.0588, -4287.0936, -6068.8547, -6603.9515, -1781.7611, -2316.8579, 535.0968
                                   S66x8_2915_28BenzeneUracilpipi090_Q, -8695.3596, -4741.9785, -7027.5269, -7695.1890, -2285.5485, -2953.2105, 667.6620
                                        S66x8_2948_32UracilEthyne095_Q, -6063.5798, -3184.3496, -4848.9046, -5328.1706, -1664.5550, -2143.8210, 479.2660
                                   S66x8_3089_49BenzenePyridineTS150_Q, -7627.2139, -4431.9434, -6279.2092, -6839.9175, -1847.2657, -2407.9740, 560.7083
                                      S66x8_2827_17UracilUracilBP090_Q, -9664.4657, -4955.8635, -7678.0242, -8453.5460, -2722.1606, -3497.6824, 775.5218
                                 S66x8_3156_58PyridinePyridineCHN095_Q, -7545.3305, -4303.5835, -6177.7185, -6740.6998, -1874.1350, -2437.1163, 562.9813
                                            S66x8_2855_20AcOHAcOH110_Q, -5448.0120, -2916.8234, -4380.1668, -4800.6072, -1463.3434, -1883.7839, 420.4405
                                      S66x8_3066_46PeptidePentane200_Q, -8006.6933, -4966.3115, -6724.0322, -7272.8938, -1757.7207, -2306.5823, 548.8616
                                        S66x8_2781_11MeNH2Peptide100_Q, -5513.9412, -3303.4137, -4581.3749, -4971.1539, -1277.9612, -1667.7402, 389.7790
                                 S66x8_3157_58PyridinePyridineCHN100_Q, -7544.7796, -4305.0978, -6178.0389, -6740.9632, -1872.9410, -2435.8654, 562.9244
                                       S66x8_3056_45EthynePentane125_Q, -5563.2382, -3536.1260, -4708.0503, -5081.2927, -1171.9242, -1545.1666, 373.2424
                                  S66x8_3034_42UracilCyclopentane200_Q, -8831.5409, -5030.7851, -7228.0970, -7884.1256, -2197.3119, -2853.3405, 656.0286
                                   S66x8_3095_50BenzeneEthyneCHpi110_Q, -5095.5928, -2991.5344, -4207.9431, -4579.0223, -1216.4088, -1587.4879, 371.0792
                                       S66x8_2842_18WaterPyridine200_Q, -4634.6249, -2626.8566, -3787.5976, -4132.6792, -1160.7410, -1505.8225, 345.0815
                                    S66x8_2904_26UracilUracilpipi125_Q, -9651.1676, -4951.0031, -7668.2857, -8443.0636, -2717.2826, -3492.0604, 774.7778
                                           S66x8_2759_08MeOHWater110_Q, -2524.5078, -1451.9176, -2072.0088, -2254.4448, -620.0912, -802.5272, 182.4360
                                           S66x8_2739_06MeOHMeNH2090_Q, -3489.1545, -2136.7494, -2918.6086, -3159.3454, -781.8592, -1022.5960, 240.7368
                                    S66x8_3040_43UracilNeopentane125_Q, -9158.5538, -5299.5142, -7530.5214, -8199.6450, -2231.0073, -2900.1309, 669.1236
                                        S66x8_2727_04WaterPeptide110_Q, -4554.7444, -2620.3522, -3738.6727, -4070.3485, -1118.3205, -1449.9963, 331.6758
                                        S66x8_2940_31UracilEthene095_Q, -6408.3605, -3477.4657, -5171.8893, -5665.4987, -1694.4236, -2188.0330, 493.6094
                                      S66x8_2831_17UracilUracilBP110_Q, -9660.8315, -4959.3184, -7677.3807, -8452.1502, -2718.0623, -3492.8318, 774.7695
                                        S66x8_2809_14PeptideMeNH2150_Q, -5508.9078, -3304.5878, -4578.9603, -4968.2752, -1274.3725, -1663.6874, 389.3149
                                S66x8_2892_25PyridinePyridinepipi095_Q, -7549.5128, -4296.9980, -6177.3581, -6740.6408, -1880.3601, -2443.6428, 563.2826
                                        S66x8_3188_62PentaneAcNH2095_Q, -7216.2065, -4456.6302, -6052.0102, -6547.4146, -1595.3801, -2090.7844, 495.4044
                                         S66x8_3183_61PentaneAcOH110_Q, -7045.6213, -4276.9446, -5877.5858, -6369.1607, -1600.6412, -2092.2161, 491.5749
                                 S66x8_2907_27BenzenePyridinepipi090_Q, -7637.1485, -4418.3612, -6279.2226, -6840.5307, -1860.8614, -2422.1695, 561.3081
                                      S66x8_2959_33PyridineEthene110_Q, -5351.7116, -3156.4477, -4425.5847, -4812.9912, -1269.1370, -1656.5434, 387.4065
                                   S66x8_2920_28BenzeneUracilpipi125_Q, -8683.3043, -4754.0351, -7025.6439, -7692.3385, -2271.6088, -2938.3034, 666.6946
                                 S66x8_3010_39BenzeneCyclopentane200_Q, -7868.3895, -4835.2765, -6588.7950, -7137.1323, -1753.5185, -2301.8558, 548.3373
                                         S66x8_3182_61PentaneAcOH105_Q, -7046.5673, -4276.5309, -5877.9582, -6369.6310, -1601.4273, -2093.1001, 491.6728
                                        S66x8_2822_16PeptideWater105_Q, -4551.4707, -2618.6726, -3736.0715, -4067.6276, -1117.3989, -1448.9550, 331.5561
                                        S66x8_2784_11MeNH2Peptide125_Q, -5509.2801, -3303.9926, -4578.9244, -4968.3984, -1274.9318, -1664.4059, 389.4740
                                          S66x8_2721_03WaterMeNH2150_Q, -2693.1686, -1636.3759, -2247.3342, -2433.1174, -610.9583, -796.7415, 185.7832
                                         S66x8_2798_13PeptideMeOH105_Q, -5342.6242, -3120.0431, -4404.9728, -4791.0762, -1284.9297, -1671.0330, 386.1034
                                       S66x8_2841_18WaterPyridine150_Q, -4636.4532, -2628.1932, -3789.2185, -4134.2311, -1161.0253, -1506.0379, 345.0126
                                      S66x8_3063_46PeptidePentane110_Q, -8014.7999, -4965.0541, -6728.1884, -7277.5213, -1763.1343, -2312.4672, 549.3329
                                  S66x8_2923_29PyridineUracilpipi090_Q, -8607.6517, -4614.1759, -6922.9041, -7592.5260, -2308.7282, -2978.3502, 669.6219
                                          S66x8_2788_12MeNH2Water095_Q, -2700.4116, -1637.4148, -2251.9598, -2438.3531, -614.5450, -800.9384, 186.3933
                                           S66x8_2711_02WaterMeOH110_Q, -2525.8539, -1452.0367, -2072.8373, -2255.3764, -620.8006, -803.3397, 182.5391
                            S66x8_2996_38CyclopentaneCyclopentane095_Q, -8032.2706, -5107.3230, -6798.3083, -7336.8956, -1690.9853, -2229.5726, 538.5873
                                S66x8_2986_36NeopentaneNeopentane200_Q, -8668.7956, -5649.5984, -7395.0718, -7958.7244, -1745.4734, -2309.1260, 563.6526
                                            S66x8_2857_20AcOHAcOH150_Q, -5435.5837, -2910.8577, -4370.4649, -4790.0170, -1459.6072, -1879.1593, 419.5521
                                S66x8_2985_36NeopentaneNeopentane150_Q, -8670.0162, -5649.5370, -7395.7515, -7959.5723, -1746.2145, -2310.0354, 563.8208
                                 S66x8_2909_27BenzenePyridinepipi100_Q, -7635.6790, -4426.7083, -6281.8945, -6843.0421, -1855.1861, -2416.3338, 561.1476
                                     S66x8_3108_52BenzeneAcOHOHpi095_Q, -6579.9493, -3731.7608, -5378.3698, -5868.0402, -1646.6090, -2136.2794, 489.6704
                                  S66x8_3082_48PyridinePyridineTS200_Q, -7537.5329, -4304.6293, -6173.6517, -6736.1926, -1869.0224, -2431.5633, 562.5408
                                S66x8_2983_36NeopentaneNeopentane110_Q, -8673.2023, -5648.7457, -7397.2597, -7961.3914, -1748.5140, -2312.6457, 564.1317
                                      S66x8_2830_17UracilUracilBP105_Q, -9662.5109, -4959.3801, -7678.3776, -8453.3515, -2718.9975, -3493.9714, 774.9739
                                      S66x8_3100_51EthyneEthyneTS095_Q, -2472.5992, -1423.2015, -2029.8846, -2213.3840, -606.6830, -790.1824, 183.4994
                                       S66x8_3203_64PeptideEthene090_Q, -5266.6259, -3144.5011, -4371.3545, -4745.2856, -1226.8534, -1600.7846, 373.9311
                                      S66x8_3168_59EthyneWaterCHO125_Q, -2101.9008, -1187.0656, -1715.9547, -1871.4627, -528.8891, -684.3970, 155.5079
                                      S66x8_2828_17UracilUracilBP095_Q, -9664.1734, -4957.9148, -7678.7205, -8454.0206, -2720.8058, -3496.1058, 775.3001
                                         S66x8_2882_23AcNH2Uracil200_Q, -7703.9285, -4111.9557, -6188.5650, -6788.6723, -2076.6093, -2676.7166, 600.1073
                                         S66x8_3196_63BenzeneAcOH095_Q, -6579.3362, -3729.2713, -5376.9651, -5866.4517, -1647.6938, -2137.1804, 489.4866
                                   S66x8_3087_49BenzenePyridineTS110_Q, -7630.9041, -4431.4854, -6281.1493, -6841.9728, -1849.6640, -2410.4874, 560.8235
                                    S66x8_3126_54BenzeneWaterOHpi105_Q, -4726.4704, -2754.0235, -3894.3444, -4237.7168, -1140.3208, -1483.6932, 343.3724
                                       S66x8_3024_41UracilPentane125_Q, -9152.4099, -5299.2367, -7526.8525, -8195.8145, -2227.6158, -2896.5779, 668.9621
                                         S66x8_2876_23AcNH2Uracil095_Q, -7724.3110, -4120.4644, -6203.9382, -6805.2887, -2083.4738, -2684.8243, 601.3505
                                    S66x8_3042_43UracilNeopentane200_Q, -9154.4117, -5299.5422, -7528.1386, -8196.9178, -2228.5964, -2897.3756, 668.7792
                                   S66x8_3096_50BenzeneEthyneCHpi125_Q, -5093.5869, -2991.5801, -4206.8027, -4577.7110, -1215.2227, -1586.1309, 370.9082
                                      S66x8_2968_34PentanePentane125_Q, -8657.2624, -5648.7962, -7388.0657, -7951.1990, -1739.2695, -2302.4028, 563.1333
                                       S66x8_3222_66MeNH2Pyridine105_Q, -5600.9822, -3312.5908, -4635.5671, -5039.1726, -1322.9763, -1726.5819, 403.6056
                                 S66x8_2908_27BenzenePyridinepipi095_Q, -7636.8814, -4423.6149, -6281.2846, -6842.5250, -1857.6697, -2418.9101, 561.2404
                                      S66x8_3176_60EthyneAcOHOHpi125_Q, -3952.3687, -2166.8589, -3199.1068, -3500.5754, -1032.2479, -1333.7165, 301.4686
                                   S66x8_2917_28BenzeneUracilpipi100_Q, -8692.0813, -4750.0078, -7029.0190, -7696.2644, -2279.0112, -2946.2566, 667.2454
                                          S66x8_2789_12MeNH2Water100_Q, -2699.9575, -1637.9649, -2251.9294, -2438.2125, -613.9645, -800.2475, 186.2831
                                       S66x8_3047_44EthenePentane110_Q, -5909.3209, -3829.5354, -5031.9114, -5419.5658, -1202.3760, -1590.0304, 387.6544
                                         S66x8_2879_23AcNH2Uracil110_Q, -7721.9487, -4121.8229, -6203.1457, -6804.1294, -2081.3228, -2682.3065, 600.9838
                                         S66x8_2749_07MeOHPeptide100_Q, -5345.2164, -3120.8573, -4406.8149, -4793.0373, -1285.9576, -1672.1800, 386.2224
                                           S66x8_2742_06MeOHMeNH2105_Q, -3488.9738, -2138.9469, -2919.4312, -3160.1705, -780.4843, -1021.2236, 240.7394
                                      S66x8_3166_59EthyneWaterCHO105_Q, -2103.3940, -1187.4343, -1716.9735, -1872.6761, -529.5392, -685.2417, 155.7026
                                        S66x8_2807_14PeptideMeNH2110_Q, -5514.4618, -3305.7053, -4582.6427, -4972.3618, -1276.9373, -1666.6565, 389.7191
                                 S66x8_3149_57BenzenePeptideNHpi100A_Q, -3680.4838, -2141.5647, -3031.2523, -3298.8206, -889.6876, -1157.2560, 267.5683
                                      S66x8_2838_18WaterPyridine105A_Q, -3769.6521, -2152.3214, -3087.3408, -3368.9947, -935.0193, -1216.6732, 281.6539
                                           S66x8_2731_05MeOHMeOH090A_Q, -1655.6660, -974.8941, -1368.4654, -1487.2590, -393.5713, -512.3648, 118.7936
                                      S66x8_3050_44EthenePentane200A_Q, -4326.1569, -2824.6931, -3692.7269, -3974.1683, -868.0338, -1149.4752, 281.4415
                             S66x8_2991_37CyclopentaneNeopentane110A_Q, -4335.2159, -2824.7753, -3697.9987, -3980.1473, -873.2235, -1155.3720, 282.1485
                                    S66x8_3109_52BenzeneAcOHOHpi100A_Q, -2714.1131, -1453.1133, -2182.1288, -2392.0896, -729.0155, -938.9764, 209.9608
                                       S66x8_2725_04WaterPeptide100A_Q, -3681.8272, -2141.4464, -3031.9791, -3299.9105, -890.5327, -1158.4641, 267.9315
                                       S66x8_3189_62PentaneAcNH2100A_Q, -2881.6001, -1635.3074, -2355.8204, -2569.6318, -720.5130, -934.3244, 213.8114
                                      S66x8_3206_64PeptideEthene105A_Q, -1579.7522, -1005.5255, -1337.5003, -1443.6745, -331.9748, -438.1490, 106.1742
                                       S66x8_2847_19MeOHPyridine110A_Q, -3769.5322, -2152.3044, -3087.2642, -3368.8906, -934.9598, -1216.5862, 281.6264
                                     S66x8_3214_65PyridineEthyne105A_Q, -1235.3592, -711.3114, -1014.2765, -1106.0080, -302.9651, -394.6966,  91.7315
                                  S66x8_2975_35NeopentanePentane110A_Q, -4334.8411, -2824.7505, -3697.7716, -3979.8153, -873.0211, -1155.0649, 282.0437
                                     S66x8_3163_59EthyneWaterCHO090A_Q, -865.7722, -473.8314, -700.4222, -764.5871, -226.5908, -290.7556,  64.1649
                                 S66x8_2888_24BenzeneBenzenepipi125A_Q, -3857.1130, -2279.1902, -3191.4268, -3470.8753, -912.2366, -1191.6851, 279.4485
                                         S66x8_2861_21AcNH2AcNH2100A_Q, -2881.5863, -1634.1390, -2355.3195, -2569.0947, -721.1805, -934.9557, 213.7752
                                   S66x8_3070_47BenzeneBenzeneTS105A_Q, -3857.3350, -2279.1936, -3191.5566, -3471.0476, -912.3630, -1191.8540, 279.4910
                                          S66x8_2755_08MeOHWater090A_Q, -866.5797, -473.8260, -700.8867, -765.2996, -227.0607, -291.4736,  64.4129
                                       S66x8_2783_11MeNH2Peptide110A_Q, -3680.7732, -2141.8383, -3031.5350, -3299.1941, -889.6967, -1157.3558, 267.6591
                                     S66x8_2963_34PentanePentane090A_Q, -4328.6600, -2824.6916, -3694.1733, -3976.3537, -869.4818, -1151.6621, 282.1803
                                         S66x8_2867_22AcOHUracil090A_Q, -4823.0105, -2473.5058, -3831.8132, -4219.6603, -1358.3074, -1746.1545, 387.8471
                                  S66x8_2919_28BenzeneUracilpipi110A_Q, -4821.9053, -2474.7814, -3831.7124, -4219.2687, -1356.9310, -1744.4873, 387.5563
                                   S66x8_3067_47BenzeneBenzeneTS090A_Q, -3857.9144, -2279.2074, -3191.8974, -3471.5385, -912.6900, -1192.3312, 279.6412
                                   S66x8_3124_54BenzeneWaterOHpi095A_Q, -865.8717, -473.7013, -700.4248, -764.5830, -226.7235, -290.8817,  64.1582
                                     S66x8_3172_60EthyneAcOHOHpi095A_Q, -2714.0221, -1453.0919, -2182.0672, -2391.9948, -728.9752, -938.9028, 209.9276
                                  S66x8_3088_49BenzenePyridineTS125A_Q, -3769.3109, -2152.2379, -3087.1082, -3368.6109, -934.8703, -1216.3729, 281.5027
                                   S66x8_3139_56BenzeneMeNH2NHpi090A_Q, -1825.3887, -1160.3662, -1544.8324, -1666.9713, -384.4661, -506.6051, 122.1390
                                S66x8_2914_27BenzenePyridinepipi200A_Q, -3768.4322, -2152.2466, -3086.6039, -3367.8692, -934.3573, -1215.6226, 281.2653
                                        S66x8_3179_61PentaneAcOH090A_Q, -2714.8928, -1453.1240, -2182.5841, -2392.7918, -729.4601, -939.6678, 210.2077
                               S66x8_2898_25PyridinePyridinepipi200A_Q, -3768.5455, -2152.2205, -3086.6584, -3367.9425, -934.4379, -1215.7220, 281.2841
                                       S66x8_2844_19MeOHPyridine095A_Q, -3769.9065, -2152.3051, -3087.4809, -3369.2109, -935.1758, -1216.9059, 281.7300
                                      S66x8_2840_18WaterPyridine125A_Q, -3768.9053, -2152.2998, -3086.8999, -3368.3457, -934.6001, -1216.0460, 281.4459
                                        S66x8_2878_23AcNH2Uracil105A_Q, -4821.8412, -2473.2451, -3831.0272, -4218.5196, -1357.7821, -1745.2744, 387.4923
                                     S66x8_3101_51EthyneEthyneTS100A_Q, -1235.1361, -711.5320, -1014.2406, -1105.9486, -302.7086, -394.4166,  91.7080
                                       S66x8_2810_14PeptideMeNH2200A_Q, -1824.7387, -1160.3940, -1544.4683, -1666.3834, -384.0743, -505.9894, 121.9151
                                S66x8_3008_39BenzeneCyclopentane125A_Q, -4011.5306, -2555.9515, -3397.4582, -3666.6102, -841.5066, -1110.6587, 269.1521
                               S66x8_2979_36NeopentaneNeopentane090A_Q, -4334.7439, -2824.7307, -3697.7071, -3979.6924, -872.9764, -1154.9617, 281.9853
                                          S66x8_2746_06MeOHMeNH2200A_Q, -1824.7780, -1160.4430, -1544.5117, -1666.4441, -384.0687, -506.0011, 121.9324
                                         S66x8_2699_01WaterWater090A_Q, -866.3987, -473.8176, -700.7786, -765.1305, -226.9610, -291.3129,  64.3520
                                     S66x8_2833_17UracilUracilBP150A_Q, -4820.6888, -2473.6599, -3830.5360, -4217.7170, -1356.8761, -1744.0570, 387.1810
                                         S66x8_2704_01WaterWater125A_Q, -865.5012, -473.8166, -700.2592, -764.3110, -226.4427, -290.4945,  64.0518
                                           S66x8_2734_05MeOHMeOH105A_Q, -1655.0973, -974.8885, -1368.1342, -1486.8362, -393.2457, -511.9478, 118.7020
                                     S66x8_3105_51EthyneEthyneTS150A_Q, -1234.8192, -711.5256, -1014.0547, -1105.6612, -302.5291, -394.1356,  91.6065
                               S66x8_2980_36NeopentaneNeopentane095A_Q, -4334.5212, -2824.7242, -3697.5756, -3979.5047, -872.8514, -1154.7806, 281.9292
                                           S66x8_2852_20AcOHAcOH095A_Q, -2715.0542, -1451.4429, -2181.9681, -2392.3955, -730.5253, -940.9526, 210.4273
                                          S66x8_2770_09MeNH2MeOH200A_Q, -1653.5284, -974.9118, -1367.2370, -1485.4546, -392.3252, -510.5428, 118.2176
                                     S66x8_2814_15PeptidePeptide105A_Q, -3681.6017, -2141.4217, -3031.8383, -3299.7424, -890.4166, -1158.3207, 267.9041
                                      S66x8_2835_18WaterPyridine090A_Q, -3769.8850, -2152.3113, -3087.4711, -3369.1934, -935.1598, -1216.8821, 281.7224
                                     S66x8_3174_60EthyneAcOHOHpi105A_Q, -2713.9629, -1453.0907, -2182.0325, -2391.9450, -728.9417, -938.8542, 209.9125
                                S66x8_3004_39BenzeneCyclopentane095A_Q, -4012.0658, -2555.9183, -3397.7536, -3667.0769, -841.8353, -1111.1586, 269.3234
                                     S66x8_2812_15PeptidePeptide095A_Q, -3682.0158, -2141.4252, -3032.0791, -3300.1022, -890.6539, -1158.6770, 268.0231
                                     S66x8_3064_46PeptidePentane125A_Q, -4326.8481, -2824.6135, -3693.0929, -3974.7461, -868.4794, -1150.1326, 281.6533
                                         S66x8_2794_12MeNH2Water200A_Q, -864.7350, -473.4255, -699.6513, -763.3770, -226.2258, -289.9516,  63.7258
                                          S66x8_2765_09MeNH2MeOH100A_Q, -1654.8561, -974.9138, -1368.0054, -1486.6503, -393.0917, -511.7365, 118.6448
                                   S66x8_3119_53BenzeneAcNH2NHpi110A_Q, -2880.5361, -1635.2086, -2355.1636, -2568.6075, -719.9550, -933.3990, 213.4440
                                  S66x8_3092_50BenzeneEthyneCHpi095A_Q, -1235.8698, -711.4880, -1014.6462, -1106.5770, -303.1582, -395.0890,  91.9308
                                S66x8_3162_58PyridinePyridineCHN200A_Q, -3768.4447, -2152.1338, -3086.5635, -3367.8000, -934.4297, -1215.6662, 281.2365
                                   S66x8_3071_47BenzeneBenzeneTS110A_Q, -3857.1867, -2279.1887, -3191.4688, -3470.9150, -912.2801, -1191.7263, 279.4463
                                      S66x8_3054_45EthynePentane105A_Q, -4326.7554, -2824.6515, -3693.0553, -3974.6788, -868.4038, -1150.0273, 281.6235
                                       S66x8_2779_11MeNH2Peptide090A_Q, -3681.6660, -2141.8495, -3032.0559, -3299.9735, -890.2064, -1158.1240, 267.9176
                                     S66x8_2967_34PentanePentane110A_Q, -4327.1807, -2824.6451, -3693.2985, -3975.0792, -868.6534, -1150.4341, 281.7807
                                       S66x8_2949_32UracilEthyne100A_Q, -1235.9284, -711.4551, -1014.6662, -1106.6215, -303.2111, -395.1664,  91.9553
                                     S66x8_2832_17UracilUracilBP125A_Q, -4821.2361, -2473.6703, -3830.8568, -4218.2014, -1357.1865, -1744.5311, 387.3446
                                 S66x8_2885_24BenzeneBenzenepipi100A_Q, -3857.7340, -2279.1697, -3191.7772, -3471.4413, -912.6075, -1192.2716, 279.6641
                                     S66x8_2818_15PeptidePeptide200A_Q, -3679.5018, -2141.3802, -3030.6068, -3297.8758, -889.2265, -1156.4956, 267.2690
                                 S66x8_3030_42UracilCyclopentane105A_Q, -4012.0558, -2555.9652, -3397.7675, -3667.0832, -841.8024, -1111.1180, 269.3157
                                   S66x8_3123_54BenzeneWaterOHpi090A_Q, -866.0818, -473.7004, -700.5459, -764.7640, -226.8455, -291.0636,  64.2182
                                   S66x8_2899_26UracilUracilpipi090A_Q, -4823.5701, -2474.2022, -3832.4305, -4220.6017, -1358.2283, -1746.3995, 388.1712
                                S66x8_2912_27BenzenePyridinepipi125A_Q, -3769.1073, -2152.2127, -3086.9799, -3368.4400, -934.7671, -1216.2272, 281.4601
                                     S66x8_2962_33PyridineEthene200A_Q, -1578.9187, -1005.5517, -1337.0295, -1442.9326, -331.4778, -437.3809, 105.9031
                                      S66x8_2935_30BenzeneEthene110A_Q, -1579.3188, -1005.5758, -1337.2709, -1443.3052, -331.6952, -437.7294, 106.0342
                                   S66x8_2903_26UracilUracilpipi110A_Q, -4822.1143, -2474.2067, -3831.5908, -4219.1988, -1357.3841, -1744.9921, 387.6080
                                  S66x8_2918_28BenzeneUracilpipi105A_Q, -4822.3819, -2474.7905, -3831.9918, -4219.6726, -1357.2013, -1744.8820, 387.6808
                                         S66x8_2790_12MeNH2Water105A_Q, -865.4832, -473.4383, -700.0893, -764.0584, -226.6510, -290.6202,  63.9692
                                  S66x8_3090_49BenzenePyridineTS200A_Q, -3768.6505, -2152.2222, -3086.7198, -3368.0354, -934.4976, -1215.8132, 281.3156
                                 S66x8_3148_57BenzenePeptideNHpi095A_Q, -3680.8101, -2141.5811, -3031.4479, -3299.1048, -889.8668, -1157.5237, 267.6569
                                         S66x8_2702_01WaterWater105A_Q, -866.0791, -473.8218, -700.5955, -764.8351, -226.7738, -291.0133,  64.2396
                                       S66x8_2785_11MeNH2Peptide150A_Q, -3679.7795, -2141.8434, -3030.9627, -3298.3173, -889.1193, -1156.4739, 267.3546
                                  S66x8_3018_40BenzeneNeopentane200A_Q, -4334.2496, -2824.7616, -3697.4343, -3979.2415, -872.6728, -1154.4800, 281.8072
                                       S66x8_2729_04WaterPeptide150A_Q, -3680.3409, -2141.4089, -3031.1040, -3298.5940, -889.6951, -1157.1852, 267.4901
                             S66x8_2987_37CyclopentaneNeopentane090A_Q, -4335.5249, -2824.7676, -3698.1741, -3980.3742, -873.4066, -1155.6066, 282.2001
                                      S66x8_3220_66MeNH2Pyridine095A_Q, -3770.6554, -2152.2472, -3087.8894, -3369.7782, -935.6423, -1217.5310, 281.8888
                                         S66x8_2778_10MeNH2MeNH2200A_Q, -1824.8558, -1160.4185, -1544.5463, -1666.5025, -384.1278, -506.0840, 121.9562
                                         S66x8_2706_01WaterWater200A_Q, -864.6172, -473.8027, -699.7424, -763.5140, -225.9396, -289.7113,  63.7716
                                  S66x8_3093_50BenzeneEthyneCHpi100A_Q, -1235.7120, -711.4874, -1014.5547, -1106.4339, -303.0673, -394.9465,  91.8792
                                      S66x8_2839_18WaterPyridine110A_Q, -3769.4292, -2152.3160, -3087.2095, -3368.8045, -934.8936, -1216.4885, 281.5949
                                     S66x8_3061_46PeptidePentane100A_Q, -4327.4185, -2824.6050, -3693.4191, -3975.2656, -868.8140, -1150.6605, 281.8465
                                          S66x8_2709_02WaterMeOH100A_Q, -1655.1297, -974.8715, -1368.1458, -1486.8542, -393.2743, -511.9827, 118.7084
                                     S66x8_3102_51EthyneEthyneTS105A_Q, -1235.0796, -711.5316, -1014.2078, -1105.8970, -302.6762, -394.3654,  91.6892
                                     S66x8_2956_33PyridineEthene095A_Q, -1579.7095, -1005.5573, -1337.4890, -1443.6517, -331.9317, -438.0944, 106.1627
                                     S66x8_3062_46PeptidePentane105A_Q, -4327.1931, -2824.5939, -3693.2841, -3975.0550, -868.6902, -1150.4611, 281.7710
                                   S66x8_3130_54BenzeneWaterOHpi200A_Q, -864.5539, -473.6696, -699.6496, -763.3907, -225.9800, -289.7211,  63.7411
                                   S66x8_3116_53BenzeneAcNH2NHpi095A_Q, -2880.6667, -1635.1950, -2355.2333, -2568.7381, -720.0383, -933.5431, 213.5048
                               S66x8_2981_36NeopentaneNeopentane100A_Q, -4335.2525, -2824.7745, -3698.0196, -3980.1827, -873.2451, -1155.4083, 282.1632
                                      S66x8_3057_45EthynePentane150A_Q, -4326.2470, -2824.6446, -3692.7585, -3974.2373, -868.1139, -1149.5927, 281.4788
                                   S66x8_3037_43UracilNeopentane100A_Q, -4335.2017, -2824.7080, -3697.9622, -3980.0955, -873.2542, -1155.3875, 282.1333
                                       S66x8_2805_14PeptideMeNH2100A_Q, -1826.2365, -1160.3938, -1545.3341, -1667.7675, -384.9403, -507.3737, 122.4334
                                        S66x8_2795_13PeptideMeOH090A_Q, -1655.7064, -974.9266, -1368.5025, -1487.4208, -393.5758, -512.4942, 118.9184
                                           S66x8_2738_05MeOHMeOH200A_Q, -1653.6115, -974.8881, -1367.2750, -1485.5002, -392.3870, -510.6121, 118.2251
                                      S66x8_3223_66MeNH2Pyridine110A_Q, -3769.7610, -2152.2163, -3087.3594, -3369.0134, -935.1430, -1216.7971, 281.6541
                                     S66x8_2970_34PentanePentane200A_Q, -4326.2537, -2824.7017, -3692.7865, -3974.2576, -868.0848, -1149.5559, 281.4711
                                      S66x8_2932_30BenzeneEthene095A_Q, -1579.6794, -1005.5773, -1337.4801, -1443.6486, -331.9028, -438.0713, 106.1685
                                    S66x8_3110_52BenzeneAcOHOHpi105A_Q, -2714.4599, -1453.1365, -2182.3391, -2392.3941, -729.2026, -939.2576, 210.0550
                                 S66x8_3078_48PyridinePyridineTS105A_Q, -3769.2548, -2152.1674, -3087.0461, -3368.5295, -934.8787, -1216.3622, 281.4835
                                       S66x8_2803_14PeptideMeNH2090A_Q, -1826.5585, -1160.3960, -1545.5212, -1668.0596, -385.1252, -507.6636, 122.5385
                                      S66x8_3023_41UracilPentane110A_Q, -4326.8798, -2824.5828, -3693.0983, -3974.7212, -868.5154, -1150.1384, 281.6229
                                           S66x8_2733_05MeOHMeOH100A_Q, -1655.2716, -974.8907, -1368.2359, -1486.9925, -393.3453, -512.1018, 118.7565
                                S66x8_3159_58PyridinePyridineCHN110A_Q, -3768.7895, -2152.1267, -3086.7599, -3368.1145, -934.6332, -1215.9878, 281.3546
                           S66x8_2997_38CyclopentaneCyclopentane100A_Q, -4012.4458, -2555.9806, -3397.9995, -3667.4225, -842.0189, -1111.4419, 269.4230
                                 S66x8_3031_42UracilCyclopentane110A_Q, -4011.9219, -2555.9581, -3397.6872, -3666.9065, -841.7290, -1110.9483, 269.2193
                                     S66x8_3103_51EthyneEthyneTS110A_Q, -1235.0318, -711.5312, -1014.1800, -1105.8537, -302.6488, -394.3225,  91.6737
                                           S66x8_2735_05MeOHMeOH110A_Q, -1654.9316, -974.8866, -1368.0376, -1486.6869, -393.1510, -511.8003, 118.6493
                                   S66x8_3129_54BenzeneWaterOHpi150A_Q, -864.8117, -473.6753, -699.8010, -763.6228, -226.1257, -289.9475,  63.8218
                                S66x8_3161_58PyridinePyridineCHN150A_Q, -3768.4116, -2152.1226, -3086.5397, -3367.7691, -934.4171, -1215.6464, 281.2294
                             S66x8_2990_37CyclopentaneNeopentane105A_Q, -4334.8922, -2824.7534, -3697.8024, -3979.8485, -873.0490, -1155.0952, 282.0461
                                          S66x8_2744_06MeOHMeNH2125A_Q, -1825.6971, -1160.4499, -1545.0459, -1667.2961, -384.5961, -506.8463, 122.2502
                                S66x8_3005_39BenzeneCyclopentane100A_Q, -4012.2229, -2555.9735, -3397.8677, -3667.2051, -841.8942, -1111.2316, 269.3375
                                       S66x8_3193_62PentaneAcNH2150A_Q, -2880.2113, -1635.3339, -2355.0286, -2568.4045, -719.6947, -933.0706, 213.3758
                                         S66x8_2701_01WaterWater100A_Q, -866.1594, -473.8176, -700.6402, -764.9122, -226.8226, -291.0946,  64.2720
                                  S66x8_2974_35NeopentanePentane105A_Q, -4335.0705, -2824.7573, -3697.9071, -3980.0156, -873.1498, -1155.2583, 282.1085
                                  S66x8_3098_50BenzeneEthyneCHpi200A_Q, -1234.7455, -711.4764, -1013.9913, -1105.5652, -302.5150, -394.0888,  91.5738
                                          S66x8_2758_08MeOHWater105A_Q, -866.0883, -473.8236, -700.6016, -764.8490, -226.7780, -291.0255,  64.2474
                                       S66x8_2950_32UracilEthyne105A_Q, -1235.7972, -711.4547, -1014.5902, -1106.5021, -303.1355, -395.0473,  91.9119
                                   S66x8_3121_53BenzeneAcNH2NHpi150A_Q, -2879.9477, -1635.2169, -2354.8269, -2568.1054, -719.6100, -932.8885, 213.2785
                                       S66x8_2808_14PeptideMeNH2125A_Q, -1825.7058, -1160.4074, -1545.0330, -1667.2738, -384.6257, -506.8664, 122.2408
                                    S66x8_3114_52BenzeneAcOHOHpi200A_Q, -2712.8030, -1453.1177, -2181.3733, -2390.9226, -728.2555, -937.8049, 209.5494
                                     S66x8_3216_65PyridineEthyne125A_Q, -1235.1212, -711.3100, -1014.1383, -1105.7929, -302.8283, -394.4829,  91.6546
                                       S66x8_2945_31UracilEthene150A_Q, -1579.2315, -1005.5222, -1337.1979, -1443.1885, -331.6757, -437.6663, 105.9906
                                  S66x8_3014_40BenzeneNeopentane105A_Q, -4334.8735, -2824.7361, -3697.7843, -3979.8113, -873.0482, -1155.0752, 282.0270
                                        S66x8_2797_13PeptideMeOH100A_Q, -1655.3336, -974.9240, -1368.2858, -1487.0793, -393.3618, -512.1553, 118.7935
                                    S66x8_3134_55BenzeneMeOHOHpi105A_Q, -1654.2557, -974.9087, -1367.6562, -1486.1159, -392.7475, -511.2072, 118.4597
                                    S66x8_3131_55BenzeneMeOHOHpi090A_Q, -1654.6482, -974.9170, -1367.8866, -1486.4728, -392.9696, -511.5558, 118.5862
                                      S66x8_3219_66MeNH2Pyridine090A_Q, -3770.6665, -2152.2196, -3087.8842, -3369.7923, -935.6646, -1217.5727, 281.9081
                                        S66x8_3202_63BenzeneAcOH200A_Q, -2712.6982, -1453.0443, -2181.2817, -2390.7880, -728.2374, -937.7437, 209.5062
                                     S66x8_3212_65PyridineEthyne095A_Q, -1235.5375, -711.3112, -1014.3796, -1106.1684, -303.0683, -394.8571,  91.7888
                                       S66x8_2947_32UracilEthyne090A_Q, -1236.2814, -711.4567, -1014.8710, -1106.9439, -303.4143, -395.4872,  92.0729
                                      S66x8_3026_41UracilPentane200A_Q, -4326.1992, -2824.6422, -3692.7299, -3974.1717, -868.0876, -1149.5294, 281.4418
                                         S66x8_2869_22AcOHUracil100A_Q, -4822.0185, -2473.4856, -3831.2312, -4218.8213, -1357.7456, -1745.3357, 387.5902
                                         S66x8_2874_22AcOHUracil200A_Q, -4819.8811, -2473.4497, -3829.9804, -4216.9650, -1356.5307, -1743.5153, 386.9846
                                      S66x8_3221_66MeNH2Pyridine100A_Q, -3770.3255, -2152.2368, -3087.6944, -3369.4983, -935.4575, -1217.2615, 281.8040
                                       S66x8_2944_31UracilEthene125A_Q, -1579.2974, -1005.5225, -1337.2361, -1443.2411, -331.7136, -437.7186, 106.0050
                                       S66x8_2726_04WaterPeptide105A_Q, -3681.5634, -2141.4366, -3031.8224, -3299.6840, -890.3858, -1158.2474, 267.8616
                                      S66x8_2931_30BenzeneEthene090A_Q, -1579.8810, -1005.5785, -1337.5971, -1443.8203, -332.0186, -438.2419, 106.2232
                                       S66x8_2780_11MeNH2Peptide095A_Q, -3681.3784, -2141.8455, -3031.8880, -3299.7238, -890.0425, -1157.8783, 267.8358
                                   S66x8_3072_47BenzeneBenzeneTS125A_Q, -3856.8546, -2279.1782, -3191.2724, -3470.6302, -912.0942, -1191.4520, 279.3578
                                      S66x8_2837_18WaterPyridine100A_Q, -3769.6901, -2152.3134, -3087.3593, -3369.0235, -935.0459, -1216.7101, 281.6642
                                     S66x8_2817_15PeptidePeptide150A_Q, -3680.2002, -2141.4045, -3031.0207, -3298.4951, -889.6163, -1157.0906, 267.4744
                           S66x8_2998_38CyclopentaneCyclopentane105A_Q, -4012.2042, -2555.9685, -3397.8548, -3667.2167, -841.8862, -1111.2482, 269.3620
                                         S66x8_2772_10MeNH2MeNH2095A_Q, -1825.8362, -1160.3970, -1545.1041, -1667.4079, -384.7070, -507.0108, 122.3038
                                   S66x8_3036_43UracilNeopentane095A_Q, -4335.4058, -2824.7105, -3698.0812, -3980.2763, -873.3707, -1155.5658, 282.1950
                                 S66x8_2925_29PyridineUracilpipi100A_Q, -4822.1607, -2474.6410, -3831.8008, -4219.4509, -1357.1599, -1744.8099, 387.6501
                                   S66x8_3142_56BenzeneMeNH2NHpi105A_Q, -1825.0922, -1160.3564, -1544.6568, -1666.6962, -384.3004, -506.3398, 122.0394
                                         S66x8_2868_22AcOHUracil095A_Q, -4822.4710, -2473.4982, -3831.4981, -4219.2244, -1357.9999, -1745.7262, 387.7263
                                          S66x8_2763_09MeNH2MeOH090A_Q, -1655.1466, -974.9119, -1368.1726, -1486.9112, -393.2607, -511.9993, 118.7386
                                           S66x8_2851_20AcOHAcOH090A_Q, -2715.5010, -1451.4485, -2182.2289, -2392.7884, -730.7803, -941.3399, 210.5596
                                      S66x8_3205_64PeptideEthene100A_Q, -1579.8486, -1005.5268, -1337.5566, -1443.7641, -332.0298, -438.2374, 106.2075
                                         S66x8_2863_21AcNH2AcNH2110A_Q, -2881.0510, -1634.1231, -2355.0033, -2568.6237, -720.8802, -934.5006, 213.6204
                                        S66x8_3199_63BenzeneAcOH110A_Q, -2713.8077, -1453.0485, -2181.9249, -2391.7778, -728.8764, -938.7293, 209.8529
                                        S66x8_2800_13PeptideMeOH125A_Q, -1654.5711, -974.9254, -1367.8456, -1486.4090, -392.9201, -511.4835, 118.5634
                                 S66x8_2929_29PyridineUracilpipi150A_Q, -4820.3225, -2474.6658, -3830.7486, -4217.8778, -1356.0828, -1743.2120, 387.1292
                                        S66x8_2751_07MeOHPeptide110A_Q, -3680.9506, -2141.7319, -3031.5927, -3299.3385, -889.8609, -1157.6066, 267.7458
                                        S66x8_2752_07MeOHPeptide125A_Q, -3680.3904, -2141.7074, -3031.2585, -3298.8465, -889.5511, -1157.1391, 267.5880
                                        S66x8_2753_07MeOHPeptide150A_Q, -3679.9397, -2141.7087, -3030.9985, -3298.4317, -889.2898, -1156.7230, 267.4332
                                           S66x8_2736_05MeOHMeOH125A_Q, -1654.5421, -974.8873, -1367.8128, -1486.3391, -392.9254, -511.4517, 118.5263
                                  S66x8_2977_35NeopentanePentane150A_Q, -4334.6908, -2824.7983, -3697.7049, -3979.6562, -872.9066, -1154.8579, 281.9513
                                 S66x8_3151_57BenzenePeptideNHpi110A_Q, -3679.9841, -2141.5329, -3030.9500, -3298.3814, -889.4171, -1156.8486, 267.4314
                                   S66x8_3141_56BenzeneMeNH2NHpi100A_Q, -1825.2267, -1160.3601, -1544.7361, -1666.8200, -384.3760, -506.4599, 122.0839
                                     S66x8_3060_46PeptidePentane095A_Q, -4327.5119, -2824.5895, -3693.4665, -3975.3349, -868.8770, -1150.7454, 281.8684
                                       S66x8_2953_32UracilEthyne150A_Q, -1235.0624, -711.4549, -1014.1655, -1105.8374, -302.7106, -394.3824,  91.6719
                                  S66x8_3091_50BenzeneEthyneCHpi090A_Q, -1236.0626, -711.4888, -1014.7580, -1106.7530, -303.2692, -395.2641,  91.9950
                                 S66x8_3147_57BenzenePeptideNHpi090A_Q, -3680.5372, -2141.5516, -3031.2777, -3298.8665, -889.7261, -1157.3149, 267.5888
                                S66x8_2910_27BenzenePyridinepipi105A_Q, -3769.5927, -2152.1868, -3087.2496, -3368.8682, -935.0628, -1216.6814, 281.6186
                                      S66x8_2938_30BenzeneEthene200A_Q, -1578.8809, -1005.5705, -1337.0156, -1442.9135, -331.4451, -437.3430, 105.8979
                                  S66x8_2973_35NeopentanePentane100A_Q, -4334.8508, -2824.7375, -3697.7717, -3979.8065, -873.0342, -1155.0689, 282.0347
                                       S66x8_2843_19MeOHPyridine090A_Q, -3770.0399, -2152.3127, -3087.5612, -3369.3437, -935.2485, -1217.0310, 281.7825
                                   S66x8_3039_43UracilNeopentane110A_Q, -4335.0003, -2824.7161, -3697.8492, -3979.9164, -873.1330, -1155.2003, 282.0672
                                      S66x8_3225_66MeNH2Pyridine150A_Q, -3768.6574, -2152.1955, -3086.7125, -3368.0428, -934.5171, -1215.8473, 281.3303
                               S66x8_2984_36NeopentaneNeopentane125A_Q, -4334.8886, -2824.8000, -3697.8199, -3979.8489, -873.0200, -1155.0490, 282.0290
                                 S66x8_2884_24BenzeneBenzenepipi095A_Q, -3858.1707, -2279.1839, -3192.0356, -3471.8093, -912.8518, -1192.6254, 279.7737
                                       S66x8_2730_04WaterPeptide200A_Q, -3679.8481, -2141.3964, -3030.8138, -3298.1526, -889.4173, -1156.7562, 267.3388
                                       S66x8_2939_31UracilEthene090A_Q, -1580.0087, -1005.5261, -1337.6489, -1443.8922, -332.1228, -438.3661, 106.2433
                                       S66x8_2845_19MeOHPyridine100A_Q, -3769.9910, -2152.3173, -3087.5349, -3369.2759, -935.2176, -1216.9586, 281.7410
                                        S66x8_3198_63BenzeneAcOH105A_Q, -2714.0213, -1453.0512, -2182.0495, -2391.9682, -728.9984, -938.9170, 209.9186
                                      S66x8_2836_18WaterPyridine095A_Q, -3769.6004, -2152.2961, -3087.3001, -3368.9416, -935.0041, -1216.6455, 281.6415
                           S66x8_2995_38CyclopentaneCyclopentane090A_Q, -4012.4849, -2555.9774, -3398.0208, -3667.4386, -842.0434, -1111.4611, 269.4178
                                        S66x8_3186_61PentaneAcOH200A_Q, -2712.6483, -1453.1590, -2181.3012, -2390.8125, -728.1422, -937.6535, 209.5112
                                   S66x8_3125_54BenzeneWaterOHpi100A_Q, -865.6939, -473.6945, -700.3192, -764.4207, -226.6247, -290.7262,  64.1016
                                   S66x8_3127_54BenzeneWaterOHpi110A_Q, -865.4093, -473.6863, -700.1512, -764.1614, -226.4649, -290.4751,  64.0103
                                    S66x8_3133_55BenzeneMeOHOHpi100A_Q, -1654.4055, -974.9121, -1367.7442, -1486.2509, -392.8321, -511.3388, 118.5067
                                      S66x8_3020_41UracilPentane095A_Q, -4327.6347, -2824.6046, -3693.5438, -3975.4344, -868.9393, -1150.8298, 281.8905
                                 S66x8_2883_24BenzeneBenzenepipi090A_Q, -3858.2846, -2279.1822, -3192.1008, -3471.9270, -912.9186, -1192.7448, 279.8262
                                     S66x8_2834_17UracilUracilBP200A_Q, -4819.8942, -2473.6382, -3830.0674, -4217.0235, -1356.4292, -1743.3853, 386.9561
                                 S66x8_3152_57BenzenePeptideNHpi125A_Q, -3680.1162, -2141.5609, -3031.0381, -3298.4798, -889.4773, -1156.9190, 267.4417
                                         S66x8_2865_21AcNH2AcNH2150A_Q, -2880.2977, -1634.1404, -2354.5751, -2567.9623, -720.4346, -933.8219, 213.3872
                                      S66x8_3025_41UracilPentane150A_Q, -4326.5555, -2824.6439, -3692.9365, -3974.4857, -868.2926, -1149.8419, 281.5492
                                  S66x8_3083_49BenzenePyridineTS090A_Q, -3769.7024, -2152.1729, -3087.3071, -3368.9274, -935.1342, -1216.7545, 281.6202
                                         S66x8_2705_01WaterWater150A_Q, -865.0175, -473.8100, -699.9768, -763.8742, -226.1669, -290.0642,  63.8973
                                       S66x8_2849_19MeOHPyridine150A_Q, -3768.5185, -2152.2812, -3086.6684, -3367.9942, -934.3872, -1215.7130, 281.3258
                                  S66x8_2976_35NeopentanePentane125A_Q, -4334.8185, -2824.7683, -3697.7661, -3979.8046, -872.9977, -1155.0363, 282.0385
                                       S66x8_2943_31UracilEthene110A_Q, -1579.4787, -1005.5227, -1337.3410, -1443.4050, -331.8183, -437.8824, 106.0640
                                 S66x8_2928_29PyridineUracilpipi125A_Q, -4820.6749, -2474.6408, -3830.9418, -4218.1858, -1356.3009, -1743.5450, 387.2440
                                         S66x8_2872_22AcOHUracil125A_Q, -4821.4966, -2473.4817, -3830.9278, -4218.3621, -1357.4461, -1744.8804, 387.4343
                                     S66x8_2811_15PeptidePeptide090A_Q, -3682.2825, -2141.4277, -3032.2344, -3300.3319, -890.8067, -1158.9042, 268.0975
                                    S66x8_3107_52BenzeneAcOHOHpi090A_Q, -2714.1181, -1453.1192, -2182.1342, -2392.0972, -729.0150, -938.9779, 209.9630
                                     S66x8_3167_59EthyneWaterCHO110A_Q, -865.2359, -473.8277, -700.1105, -764.0999, -226.2829, -290.2722,  63.9893
                                        S66x8_3200_63BenzeneAcOH125A_Q, -2713.3595, -1453.0418, -2181.6630, -2391.3773, -728.6212, -938.3355, 209.7143
                                         S66x8_2722_03WaterMeNH2200A_Q, -1824.6951, -1160.4421, -1544.4634, -1666.3745, -384.0212, -505.9323, 121.9111
                                   S66x8_3073_47BenzeneBenzeneTS150A_Q, -3857.0616, -2279.2695, -3191.4305, -3470.7867, -912.1611, -1191.5173, 279.3562
                                        S66x8_3185_61PentaneAcOH150A_Q, -2713.1853, -1453.1640, -2181.6138, -2391.2886, -728.4498, -938.1246, 209.6748
                                          S66x8_2740_06MeOHMeNH2095A_Q, -1826.3672, -1160.4471, -1545.4322, -1667.9122, -384.9851, -507.4651, 122.4800
                           S66x8_3000_38CyclopentaneCyclopentane125A_Q, -4012.1094, -2556.0162, -3397.8201, -3667.1287, -841.8039, -1111.1125, 269.3086
                                      S66x8_3046_44EthenePentane105A_Q, -4326.7871, -2824.6713, -3693.0820, -3974.7196, -868.4107, -1150.0483, 281.6376
                                 S66x8_3075_48PyridinePyridineTS090A_Q, -3769.6711, -2152.1620, -3087.2844, -3368.8846, -935.1224, -1216.7226, 281.6002
                                           S66x8_2854_20AcOHAcOH105A_Q, -2714.2611, -1451.4297, -2181.5041, -2391.6907, -730.0744, -940.2610, 210.1866
                                   S66x8_3120_53BenzeneAcNH2NHpi125A_Q, -2880.0979, -1635.1988, -2354.9061, -2568.2345, -719.7073, -933.0357, 213.3284
                                          S66x8_2710_02WaterMeOH105A_Q, -1654.9862, -974.8719, -1368.0630, -1486.7273, -393.1911, -511.8554, 118.6643
                                     S66x8_3178_60EthyneAcOHOHpi200A_Q, -2712.8202, -1453.0761, -2181.3656, -2390.9335, -728.2896, -937.8575, 209.5679
                                S66x8_3158_58PyridinePyridineCHN105A_Q, -3769.0116, -2152.1358, -3086.8921, -3368.3106, -934.7563, -1216.1748, 281.4184
                                         S66x8_2720_03WaterMeNH2125A_Q, -1825.4995, -1160.4494, -1544.9315, -1667.1184, -384.4820, -506.6689, 122.1869
                                S66x8_3160_58PyridinePyridineCHN125A_Q, -3768.7563, -2152.1385, -3086.7457, -3368.0749, -934.6072, -1215.9364, 281.3293
                                 S66x8_2926_29PyridineUracilpipi105A_Q, -4822.0631, -2474.6596, -3831.7522, -4219.3679, -1357.0926, -1744.7083, 387.6157
                                           S66x8_2853_20AcOHAcOH100A_Q, -2714.6556, -1451.4371, -2181.7353, -2392.0373, -730.2982, -940.6002, 210.3020
                                         S66x8_2873_22AcOHUracil150A_Q, -4820.7098, -2473.4696, -3830.4679, -4217.6812, -1356.9982, -1744.2116, 387.2134
                                  S66x8_3085_49BenzenePyridineTS100A_Q, -3769.3521, -2152.1743, -3087.1052, -3368.6347, -934.9309, -1216.4604, 281.5295
                                      S66x8_3019_41UracilPentane090A_Q, -4327.7134, -2824.6057, -3693.5898, -3975.5025, -868.9842, -1150.8969, 281.9127
                                       S66x8_2946_31UracilEthene200A_Q, -1578.9741, -1005.5188, -1337.0477, -1442.9616, -331.5289, -437.4427, 105.9139
                                      S66x8_2936_30BenzeneEthene125A_Q, -1579.0649, -1005.5731, -1337.1231, -1443.0740, -331.5500, -437.5010, 105.9510
                                 S66x8_2930_29PyridineUracilpipi200A_Q, -4819.6725, -2474.6570, -3830.3691, -4217.3279, -1355.7121, -1742.6709, 386.9588
                                          S66x8_2762_08MeOHWater200A_Q, -864.6227, -473.8091, -699.7482, -763.5216, -225.9391, -289.7125,  63.7734
                                S66x8_2913_27BenzenePyridinepipi150A_Q, -3768.6560, -2152.2290, -3086.7259, -3368.0500, -934.4969, -1215.8211, 281.3242
                                          S66x8_2743_06MeOHMeNH2110A_Q, -1825.7789, -1160.4362, -1545.0875, -1667.3958, -384.6513, -506.9597, 122.3084
                                         S66x8_2775_10MeNH2MeNH2110A_Q, -1825.5308, -1160.3979, -1544.9278, -1667.1253, -384.5300, -506.7274, 122.1974
                               S66x8_2895_25PyridinePyridinepipi110A_Q, -3769.8348, -2152.1977, -3087.3941, -3369.0393, -935.1964, -1216.8416, 281.6451
                                    S66x8_3137_55BenzeneMeOHOHpi150A_Q, -1653.8028, -974.8865, -1367.3850, -1485.7077, -392.4985, -510.8212, 118.3227
                                           S66x8_2732_05MeOHMeOH095A_Q, -1655.2909, -974.8934, -1368.2482, -1487.0092, -393.3548, -512.1158, 118.7610
                                           S66x8_2858_20AcOHAcOH200A_Q, -2712.3778, -1451.4100, -2180.4070, -2390.0311, -728.9970, -938.6211, 209.6241
                                    S66x8_3135_55BenzeneMeOHOHpi110A_Q, -1654.1275, -974.9054, -1367.5807, -1485.9977, -392.6753, -511.0923, 118.4170
                                      S66x8_3055_45EthynePentane110A_Q, -4326.6634, -2824.6502, -3693.0016, -3974.6017, -868.3514, -1149.9515, 281.6001
                                   S66x8_2902_26UracilUracilpipi105A_Q, -4822.3431, -2474.2087, -3831.7239, -4219.4186, -1357.5152, -1745.2099, 387.6947
                                 S66x8_2890_24BenzeneBenzenepipi200A_Q, -3856.6547, -2279.2914, -3191.2046, -3470.4605, -911.9131, -1191.1691, 279.2559
                                          S66x8_2708_02WaterMeOH095A_Q, -1655.0678, -974.8700, -1368.1094, -1486.7945, -393.2394, -511.9245, 118.6851
                                  S66x8_3017_40BenzeneNeopentane150A_Q, -4334.5481, -2824.7646, -3697.6082, -3979.5073, -872.8436, -1154.7427, 281.8991
                                          S66x8_2764_09MeNH2MeOH095A_Q, -1654.9730, -974.9119, -1368.0722, -1486.7556, -393.1604, -511.8438, 118.6834
                                    S66x8_3111_52BenzeneAcOHOHpi110A_Q, -2714.2454, -1453.1316, -2182.2130, -2392.2013, -729.0814, -939.0697, 209.9883
                                         S66x8_2862_21AcNH2AcNH2105A_Q, -2881.3672, -1634.1326, -2355.1901, -2568.8996, -721.0575, -934.7670, 213.7095
                                  S66x8_3012_40BenzeneNeopentane095A_Q, -4334.9089, -2824.7192, -3697.7977, -3979.8348, -873.0784, -1155.1156, 282.0371
                                          S66x8_2768_09MeNH2MeOH125A_Q, -1654.1463, -974.9134, -1367.5949, -1486.0107, -392.6816, -511.0974, 118.4158
                                  S66x8_2972_35NeopentanePentane095A_Q, -4335.2926, -2824.7559, -3698.0349, -3980.1904, -873.2790, -1155.4344, 282.1555
                             S66x8_2988_37CyclopentaneNeopentane095A_Q, -4335.0688, -2824.7515, -3697.9037, -3979.9835, -873.1522, -1155.2320, 282.0798
                                   S66x8_3128_54BenzeneWaterOHpi125A_Q, -865.1094, -473.6810, -699.9756, -763.8913, -226.2946, -290.2103,  63.9157
                                       S66x8_3187_62PentaneAcNH2090A_Q, -2882.2088, -1635.3165, -2356.1761, -2570.1741, -720.8596, -934.8576, 213.9980
                                         S66x8_2773_10MeNH2MeNH2100A_Q, -1825.8013, -1160.4067, -1545.0880, -1667.3749, -384.6813, -506.9682, 122.2869
                                     S66x8_3171_60EthyneAcOHOHpi090A_Q, -2714.2032, -1453.0960, -2182.1736, -2392.1649, -729.0776, -939.0689, 209.9913
                                 S66x8_3080_48PyridinePyridineTS125A_Q, -3768.8343, -2152.1626, -3086.8009, -3368.1663, -934.6383, -1216.0037, 281.3654
                                   S66x8_2906_26UracilUracilpipi200A_Q, -4819.7272, -2474.2053, -3830.2101, -4217.1777, -1356.0048, -1742.9724, 386.9676
                                      S66x8_3226_66MeNH2Pyridine200A_Q, -3768.4471, -2152.2157, -3086.5995, -3367.8598, -934.3837, -1215.6440, 281.2603
                                         S66x8_2792_12MeNH2Water125A_Q, -865.2565, -473.4383, -699.9582, -763.8511, -226.5199, -290.4128,  63.8929
                                       S66x8_2824_16PeptideWater125A_Q, -865.3712, -473.8405, -700.1942, -764.2183, -226.3537, -290.3778,  64.0241
                                       S66x8_3190_62PentaneAcNH2105A_Q, -2881.2441, -1635.3020, -2355.6123, -2569.3157, -720.3103, -934.0137, 213.7034
                                        S66x8_3181_61PentaneAcOH100A_Q, -2714.7153, -1453.1675, -2182.4998, -2392.6548, -729.3323, -939.4873, 210.1550
                                   S66x8_3038_43UracilNeopentane105A_Q, -4335.1897, -2824.7203, -3697.9604, -3980.0791, -873.2401, -1155.3588, 282.1186
                             S66x8_2989_37CyclopentaneNeopentane100A_Q, -4335.1178, -2824.7620, -3697.9364, -3980.0488, -873.1745, -1155.2868, 282.1124
                                      S66x8_3048_44EthenePentane125A_Q, -4326.6284, -2824.6947, -3693.0001, -3974.5821, -868.3054, -1149.8875, 281.5820
                                     S66x8_2813_15PeptidePeptide100A_Q, -3681.8254, -2141.4261, -3031.9694, -3299.9365, -890.5433, -1158.5104, 267.9671
                                        S66x8_2801_13PeptideMeOH150A_Q, -1653.9711, -974.9178, -1367.4955, -1485.8444, -392.5777, -510.9265, 118.3489
                                     S66x8_3065_46PeptidePentane150A_Q, -4326.5906, -2824.6284, -3692.9503, -3974.5198, -868.3219, -1149.8914, 281.5694
                                         S66x8_2864_21AcNH2AcNH2125A_Q, -2880.4084, -1634.1089, -2354.6258, -2568.0559, -720.5169, -933.9470, 213.4301
                                       S66x8_2952_32UracilEthyne125A_Q, -1235.3784, -711.4537, -1014.3476, -1106.1143, -302.8940, -394.6607,  91.7667
                                      S66x8_2937_30BenzeneEthene150A_Q, -1579.0470, -1005.5735, -1337.1129, -1443.0670, -331.5394, -437.4935, 105.9541
                                 S66x8_3154_57BenzenePeptideNHpi200A_Q, -3680.0325, -2141.5881, -3031.0013, -3298.4014, -889.4132, -1156.8132, 267.4001
                                          S66x8_2745_06MeOHMeNH2150A_Q, -1825.1110, -1160.4326, -1544.6998, -1666.7530, -384.2672, -506.3204, 122.0532
                                   S66x8_3035_43UracilNeopentane090A_Q, -4335.5459, -2824.7064, -3698.1605, -3980.3758, -873.4541, -1155.6693, 282.2152
                                     S66x8_2966_34PentanePentane105A_Q, -4327.4439, -2824.6516, -3693.4534, -3975.3031, -868.8018, -1150.6515, 281.8497
                                       S66x8_2825_16PeptideWater150A_Q, -864.8923, -473.8353, -699.9152, -763.7844, -226.0798, -289.9490,  63.8692
                             S66x8_2992_37CyclopentaneNeopentane125A_Q, -4334.8056, -2824.7732, -3697.7607, -3979.7908, -872.9875, -1155.0177, 282.0302
                                   S66x8_2901_26UracilUracilpipi100A_Q, -4822.5981, -2474.1964, -3831.8661, -4219.6435, -1357.6697, -1745.4472, 387.7774
                                         S66x8_2715_03WaterMeNH2090A_Q, -1826.3098, -1160.4534, -1545.4016, -1667.8601, -384.9482, -507.4067, 122.4584
                                         S66x8_2860_21AcNH2AcNH2095A_Q, -2881.5124, -1634.1385, -2355.2765, -2569.0203, -721.1381, -934.8818, 213.7438
                                 S66x8_3032_42UracilCyclopentane125A_Q, -4011.6405, -2555.9650, -3397.5274, -3666.7305, -841.5624, -1110.7655, 269.2031
                                  S66x8_3084_49BenzenePyridineTS095A_Q, -3769.6556, -2152.1843, -3087.2849, -3368.9034, -935.1006, -1216.7191, 281.6185
                                     S66x8_3106_51EthyneEthyneTS200A_Q, -1234.6802, -711.5209, -1013.9724, -1105.5336, -302.4515, -394.0128,  91.5613
                               S66x8_2891_25PyridinePyridinepipi090A_Q, -3770.4683, -2152.1762, -3087.7513, -3369.6220, -935.5751, -1217.4459, 281.8707
                                        S66x8_2880_23AcNH2Uracil125A_Q, -4821.2087, -2473.2387, -3830.6589, -4217.9894, -1357.4202, -1744.7507, 387.3305
                                 S66x8_3081_48PyridinePyridineTS150A_Q, -3769.0538, -2152.2118, -3086.9486, -3368.3695, -934.7368, -1216.1577, 281.4209
                                    S66x8_3132_55BenzeneMeOHOHpi095A_Q, -1654.4552, -974.9128, -1367.7733, -1486.2964, -392.8604, -511.3836, 118.5231
                                     S66x8_3164_59EthyneWaterCHO095A_Q, -865.6100, -473.8306, -700.3280, -764.4591, -226.4975, -290.6285,  64.1311
                                     S66x8_3218_65PyridineEthyne200A_Q, -1234.8021, -711.3012, -1013.9502, -1105.5033, -302.6489, -394.2021,  91.5531
                                       S66x8_2806_14PeptideMeNH2105A_Q, -1826.2441, -1160.4195, -1545.3494, -1667.7767, -384.9299, -507.3572, 122.4273
                                        S66x8_3197_63BenzeneAcOH100A_Q, -2713.8582, -1453.0260, -2181.9446, -2391.8143, -728.9186, -938.7883, 209.8697
                                  S66x8_2978_35NeopentanePentane200A_Q, -4334.3148, -2824.7951, -3697.4862, -3979.3233, -872.6911, -1154.5283, 281.8372
                                          S66x8_2767_09MeNH2MeOH110A_Q, -1654.5380, -974.9270, -1367.8271, -1486.3661, -392.9001, -511.4391, 118.5390
                             S66x8_2994_37CyclopentaneNeopentane200A_Q, -4334.3128, -2824.8010, -3697.4875, -3979.3263, -872.6865, -1154.5253, 281.8388
                                         S66x8_2787_12MeNH2Water090A_Q, -865.8118, -473.4453, -700.2822, -764.3572, -226.8369, -290.9120,  64.0750
                                   S66x8_3069_47BenzeneBenzeneTS100A_Q, -3857.5294, -2279.1994, -3191.6714, -3471.2079, -912.4720, -1192.0085, 279.5364
                                S66x8_2911_27BenzenePyridinepipi110A_Q, -3769.3695, -2152.1845, -3087.1196, -3368.6788, -934.9351, -1216.4943, 281.5592
                                         S66x8_2793_12MeNH2Water150A_Q, -864.9863, -473.4383, -699.8020, -763.6008, -226.3637, -290.1625,  63.7988
                                         S66x8_2866_21AcNH2AcNH2200A_Q, -2879.5299, -1634.1248, -2354.1246, -2567.2700, -719.9998, -933.1452, 213.1453
                                     S66x8_3170_59EthyneWaterCHO200A_Q, -864.4987, -473.8246, -699.6830, -763.4263, -225.8584, -289.6017,  63.7433
                                 S66x8_3079_48PyridinePyridineTS110A_Q, -3769.1301, -2152.1658, -3086.9733, -3368.4198, -934.8075, -1216.2540, 281.4465
                                  S66x8_2971_35NeopentanePentane090A_Q, -4335.8118, -2824.7661, -3698.3394, -3980.6440, -873.5733, -1155.8779, 282.3046
                                         S66x8_2717_03WaterMeNH2100A_Q, -1826.0848, -1160.4637, -1545.2759, -1667.6586, -384.8122, -507.1950, 122.3828
                                  S66x8_3097_50BenzeneEthyneCHpi150A_Q, -1234.9922, -711.4828, -1014.1367, -1105.7884, -302.6539, -394.3056,  91.6517
                               S66x8_2897_25PyridinePyridinepipi150A_Q, -3768.6236, -2152.1796, -3086.6863, -3368.0001, -934.5067, -1215.8205, 281.3138
                                      S66x8_2934_30BenzeneEthene105A_Q, -1579.3977, -1005.5752, -1337.3163, -1443.3778, -331.7411, -437.8026, 106.0615
                                     S66x8_3104_51EthyneEthyneTS125A_Q, -1234.9257, -711.5293, -1014.1178, -1105.7576, -302.5885, -394.2283,  91.6398
                                 S66x8_2889_24BenzeneBenzenepipi150A_Q, -3856.9764, -2279.2687, -3191.3810, -3470.7376, -912.1122, -1191.4689, 279.3566
                                S66x8_3003_39BenzeneCyclopentane090A_Q, -4012.4152, -2555.9344, -3397.9624, -3667.3744, -842.0280, -1111.4400, 269.4120
                                      S66x8_3208_64PeptideEthene125A_Q, -1579.4716, -1005.5213, -1337.3363, -1443.4173, -331.8150, -437.8961, 106.0810
                                  S66x8_3011_40BenzeneNeopentane090A_Q, -4335.1754, -2824.7266, -3697.9548, -3980.0664, -873.2282, -1155.3399, 282.1116
                                        S66x8_2747_07MeOHPeptide090A_Q, -3681.5235, -2141.7159, -3031.9172, -3299.8287, -890.2012, -1158.1128, 267.9115
                                       S66x8_3192_62PentaneAcNH2125A_Q, -2880.2386, -1635.2908, -2355.0262, -2568.4294, -719.7354, -933.1386, 213.4032
                                     S66x8_3215_65PyridineEthyne110A_Q, -1235.2858, -711.3112, -1014.2340, -1105.9415, -302.9229, -394.6303,  91.7075
                                         S66x8_2777_10MeNH2MeNH2150A_Q, -1824.9088, -1160.4107, -1544.5737, -1666.5481, -384.1630, -506.1373, 121.9744
                                       S66x8_2826_16PeptideWater200A_Q, -864.5811, -473.8240, -699.7305, -763.4951, -225.9065, -289.6711,  63.7646
                           S66x8_3001_38CyclopentaneCyclopentane150A_Q, -4011.7166, -2556.0136, -3397.5919, -3666.7839, -841.5783, -1110.7702, 269.1919
                                      S66x8_3053_45EthynePentane100A_Q, -4326.6397, -2824.6229, -3692.9764, -3974.5834, -868.3535, -1149.9605, 281.6070
                                   S66x8_3122_53BenzeneAcNH2NHpi200A_Q, -2879.5769, -1635.2111, -2354.6101, -2567.7737, -719.3990, -932.5626, 213.1636
                                         S66x8_2719_03WaterMeNH2110A_Q, -1825.7872, -1160.4548, -1545.1001, -1667.3862, -384.6453, -506.9314, 122.2861
                                      S66x8_3224_66MeNH2Pyridine125A_Q, -3769.3387, -2152.2185, -3087.1161, -3368.6381, -934.8976, -1216.4197, 281.5220
                                      S66x8_3045_44EthenePentane100A_Q, -4326.9419, -2824.6764, -3693.1737, -3974.8540, -868.4972, -1150.1776, 281.6803
                                   S66x8_3068_47BenzeneBenzeneTS095A_Q, -3857.6504, -2279.1993, -3191.7414, -3471.3147, -912.5421, -1192.1154, 279.5733
                                S66x8_3007_39BenzeneCyclopentane110A_Q, -4011.9730, -2555.9710, -3397.7222, -3666.9918, -841.7512, -1111.0208, 269.2697
                                          S66x8_2741_06MeOHMeNH2100A_Q, -1826.1513, -1160.4438, -1545.3060, -1667.7179, -384.8621, -507.2741, 122.4119
                                         S66x8_2700_01WaterWater095A_Q, -866.3231, -473.8178, -700.7349, -765.0615, -226.9171, -291.2438,  64.3266
                                          S66x8_2757_08MeOHWater100A_Q, -866.2625, -473.8244, -700.7027, -765.0077, -226.8783, -291.1834,  64.3051
                                        S66x8_2877_23AcNH2Uracil100A_Q, -4821.6622, -2473.2323, -3830.9183, -4218.3796, -1357.6861, -1745.1473, 387.4613
                                     S66x8_3169_59EthyneWaterCHO150A_Q, -864.6419, -473.8231, -699.7652, -763.5562, -225.9421, -289.7331,  63.7910
                                          S66x8_2712_02WaterMeOH125A_Q, -1654.4400, -974.8709, -1367.7468, -1486.2334, -392.8759, -511.3625, 118.4866
                                         S66x8_2703_01WaterWater110A_Q, -865.9167, -473.8252, -700.5031, -764.6885, -226.6779, -290.8633,  64.1854
                                     S66x8_2960_33PyridineEthene125A_Q, -1579.1246, -1005.5535, -1337.1493, -1443.1126, -331.5958, -437.5590, 105.9633
                                 S66x8_2924_29PyridineUracilpipi095A_Q, -4822.5256, -2474.6444, -3832.0132, -4219.7863, -1357.3688, -1745.1419, 387.7731
                                        S66x8_3184_61PentaneAcOH125A_Q, -2713.8772, -1453.1810, -2182.0210, -2391.9089, -728.8400, -938.7278, 209.8879
                                     S66x8_3059_46PeptidePentane090A_Q, -4327.8273, -2824.5976, -3693.6523, -3975.5955, -869.0546, -1150.9978, 281.9432
                                     S66x8_3165_59EthyneWaterCHO100A_Q, -865.4924, -473.8295, -700.2596, -764.3323, -226.4301, -290.5028,  64.0727
                                         S66x8_2776_10MeNH2MeNH2125A_Q, -1825.2895, -1160.4040, -1544.7909, -1666.9004, -384.3869, -506.4964, 122.1095
                                          S66x8_2707_02WaterMeOH090A_Q, -1655.3338, -974.8739, -1368.2647, -1487.0349, -393.3909, -512.1610, 118.7701
                                       S66x8_2848_19MeOHPyridine125A_Q, -3769.0836, -2152.2916, -3086.9995, -3368.4940, -934.7079, -1216.2024, 281.4945
                                          S66x8_2761_08MeOHWater150A_Q, -865.0445, -473.8163, -699.9951, -763.9024, -226.1788, -290.0861,  63.9074
                                     S66x8_3175_60EthyneAcOHOHpi110A_Q, -2713.8195, -1453.0900, -2181.9493, -2391.8183, -728.8593, -938.7283, 209.8690
                                  S66x8_2922_28BenzeneUracilpipi200A_Q, -4819.6942, -2474.7614, -3830.4257, -4217.3937, -1355.6643, -1742.6323, 386.9680
                                       S66x8_2782_11MeNH2Peptide105A_Q, -3681.0180, -2141.8429, -3031.6785, -3299.4100, -889.8356, -1157.5670, 267.7314
                                          S66x8_2760_08MeOHWater125A_Q, -865.5441, -473.8211, -700.2860, -764.3542, -226.4649, -290.5331,  64.0683
                                         S66x8_2716_03WaterMeNH2095A_Q, -1826.2706, -1160.4701, -1545.3860, -1667.8256, -384.9160, -507.3556, 122.4396
                                     S66x8_3213_65PyridineEthyne100A_Q, -1235.4437, -711.3117, -1014.3255, -1106.0856, -303.0138, -394.7740,  91.7602
                                        S66x8_2750_07MeOHPeptide105A_Q, -3681.0028, -2141.7202, -3031.6179, -3299.3847, -889.8977, -1157.6645, 267.7668
                                       S66x8_2823_16PeptideWater110A_Q, -865.8086, -473.8419, -700.4477, -764.6136, -226.6058, -290.7718,  64.1660
                                  S66x8_3015_40BenzeneNeopentane110A_Q, -4334.7130, -2824.7320, -3697.6898, -3979.6628, -872.9578, -1154.9308, 281.9730
                                       S66x8_2942_31UracilEthene105A_Q, -1579.5816, -1005.5233, -1337.4008, -1443.5000, -331.8774, -437.9767, 106.0993
                                       S66x8_2724_04WaterPeptide095A_Q, -3681.5160, -2141.4030, -3031.7809, -3299.6198, -890.3778, -1158.2168, 267.8389
                                S66x8_3006_39BenzeneCyclopentane105A_Q, -4012.2142, -2555.9816, -3397.8661, -3667.2002, -841.8845, -1111.2186, 269.3341
                                       S66x8_2850_19MeOHPyridine200A_Q, -3768.6093, -2152.3087, -3086.7325, -3368.0809, -934.4238, -1215.7722, 281.3484
                                      S66x8_3210_64PeptideEthene200A_Q, -1578.9461, -1005.5097, -1337.0276, -1442.9308, -331.5180, -437.4212, 105.9032
                           S66x8_2999_38CyclopentaneCyclopentane110A_Q, -4012.0149, -2555.9599, -3397.7417, -3667.0543, -841.7818, -1111.0944, 269.3126
                                 S66x8_3150_57BenzenePeptideNHpi105A_Q, -3680.2069, -2141.5446, -3031.0837, -3298.5754, -889.5391, -1157.0308, 267.4917
                                        S66x8_3201_63BenzeneAcOH150A_Q, -2712.9298, -1453.0366, -2181.4124, -2390.9940, -728.3757, -937.9573, 209.5816
                                         S66x8_2859_21AcNH2AcNH2090A_Q, -2881.9915, -1634.1530, -2355.5596, -2569.4442, -721.4066, -935.2912, 213.8846
                                 S66x8_3076_48PyridinePyridineTS095A_Q, -3769.4333, -2152.1517, -3087.1427, -3368.6818, -934.9909, -1216.5300, 281.5391
                                        S66x8_2796_13PeptideMeOH095A_Q, -1655.5318, -974.9269, -1368.4016, -1487.2594, -393.4747, -512.3325, 118.8578
                                     S66x8_2964_34PentanePentane095A_Q, -4328.1525, -2824.6736, -3693.8723, -3975.9186, -869.1987, -1151.2450, 282.0463
                                          S66x8_2714_02WaterMeOH200A_Q, -1653.6129, -974.8713, -1367.2688, -1485.4898, -392.3975, -510.6186, 118.2210
                                   S66x8_3145_56BenzeneMeNH2NHpi150A_Q, -1824.7600, -1160.3600, -1544.4663, -1666.4035, -384.1062, -506.0435, 121.9372
                                 S66x8_3029_42UracilCyclopentane100A_Q, -4012.0222, -2555.9473, -3397.7406, -3666.8971, -841.7933, -1110.9498, 269.1566
                               S66x8_2894_25PyridinePyridinepipi105A_Q, -3769.8088, -2152.1763, -3087.3701, -3369.0249, -935.1938, -1216.8486, 281.6548
                                         S66x8_2871_22AcOHUracil110A_Q, -4821.5538, -2473.4637, -3830.9533, -4218.4107, -1357.4896, -1744.9470, 387.4574
                                  S66x8_3016_40BenzeneNeopentane125A_Q, -4334.5533, -2824.7350, -3697.5987, -3979.5429, -872.8637, -1154.8079, 281.9442
                             S66x8_2993_37CyclopentaneNeopentane150A_Q, -4334.6692, -2824.8024, -3697.6941, -3979.6454, -872.8917, -1154.8430, 281.9512
                                          S66x8_2756_08MeOHWater095A_Q, -866.4586, -473.8254, -700.8165, -765.1871, -226.9911, -291.3617,  64.3706
                                       S66x8_2723_04WaterPeptide090A_Q, -3681.5105, -2141.3897, -3031.7720, -3299.6228, -890.3824, -1158.2332, 267.8508
                                       S66x8_3191_62PentaneAcNH2110A_Q, -2880.9394, -1635.2982, -2355.4345, -2569.0419, -720.1363, -933.7437, 213.6073
                                      S66x8_3044_44EthenePentane095A_Q, -4327.1446, -2824.6835, -3693.2938, -3975.0289, -868.6104, -1150.3455, 281.7351
                                S66x8_3009_39BenzeneCyclopentane150A_Q, -4011.6177, -2555.9787, -3397.5200, -3666.6798, -841.5413, -1110.7011, 269.1598
                                      S66x8_3209_64PeptideEthene150A_Q, -1579.2239, -1005.5166, -1337.1912, -1443.1864, -331.6746, -437.6698, 105.9952
                                        S66x8_2881_23AcNH2Uracil150A_Q, -4820.3718, -2473.2193, -3830.1668, -4217.2735, -1356.9475, -1744.0542, 387.1067
                                   S66x8_3144_56BenzeneMeNH2NHpi125A_Q, -1824.9562, -1160.3657, -1544.5821, -1666.5779, -384.2164, -506.2122, 121.9959
                                       S66x8_2804_14PeptideMeNH2095A_Q, -1826.4391, -1160.3995, -1545.4536, -1667.9512, -385.0542, -507.5517, 122.4975
                                    S66x8_3113_52BenzeneAcOHOHpi150A_Q, -2713.2626, -1453.1131, -2181.6370, -2391.3298, -728.5239, -938.2168, 209.6928
                                        S66x8_2875_23AcNH2Uracil090A_Q, -4822.4282, -2473.2512, -3831.3692, -4219.0212, -1358.1180, -1745.7700, 387.6520
                                      S66x8_3049_44EthenePentane150A_Q, -4326.3059, -2824.6820, -3692.8083, -3974.3008, -868.1263, -1149.6189, 281.4925
                                   S66x8_3117_53BenzeneAcNH2NHpi100A_Q, -2880.8720, -1635.2185, -2355.3620, -2568.9368, -720.1434, -933.7182, 213.5748
                                       S66x8_3194_62PentaneAcNH2200A_Q, -2879.7082, -1635.3330, -2354.7374, -2567.9535, -719.4044, -932.6205, 213.2161
                                         S66x8_2774_10MeNH2MeNH2105A_Q, -1825.6605, -1160.4017, -1545.0044, -1667.2449, -384.6028, -506.8432, 122.2404
                                       S66x8_2821_16PeptideWater100A_Q, -866.0256, -473.8382, -700.5715, -764.8161, -226.7333, -290.9778,  64.2445
                                    S66x8_3136_55BenzeneMeOHOHpi125A_Q, -1653.8142, -974.8832, -1367.3902, -1485.7090, -392.5070, -510.8258, 118.3189
                                        S66x8_2754_07MeOHPeptide200A_Q, -3679.8078, -2141.7345, -3030.9331, -3298.3083, -889.1986, -1156.5738, 267.3752
                                     S66x8_2957_33PyridineEthene100A_Q, -1579.5764, -1005.5565, -1337.4118, -1443.5249, -331.8553, -437.9684, 106.1131
                               S66x8_2893_25PyridinePyridinepipi100A_Q, -3769.9664, -2152.1638, -3087.4559, -3369.1670, -935.2921, -1217.0032, 281.7111
                                      S66x8_3058_45EthynePentane200A_Q, -4326.1157, -2824.6444, -3692.6825, -3974.1189, -868.0381, -1149.4745, 281.4364
                                      S66x8_3021_41UracilPentane100A_Q, -4327.3216, -2824.5964, -3693.3594, -3975.1600, -868.7630, -1150.5636, 281.8006
                                   S66x8_2900_26UracilUracilpipi095A_Q, -4822.9115, -2474.1908, -3832.0450, -4219.9527, -1357.8541, -1745.7618, 387.9077
                                     S66x8_2955_33PyridineEthene090A_Q, -1579.8792, -1005.5584, -1337.5876, -1443.8029, -332.0292, -438.2445, 106.2153
                                       S66x8_2954_32UracilEthyne200A_Q, -1234.7239, -711.4474, -1013.9666, -1105.5306, -302.5192, -394.0832,  91.5640
                                          S66x8_2713_02WaterMeOH150A_Q, -1653.8970, -974.8631, -1367.4296, -1485.7418, -392.5665, -510.8787, 118.3123
                                         S66x8_2771_10MeNH2MeNH2090A_Q, -1825.9905, -1160.4008, -1545.1948, -1667.5482, -384.7940, -507.1474, 122.3533
                                 S66x8_2927_29PyridineUracilpipi110A_Q, -4821.5665, -2474.6498, -3831.4610, -4218.9382, -1356.8112, -1744.2885, 387.4772
                           S66x8_3002_38CyclopentaneCyclopentane200A_Q, -4011.2914, -2556.0029, -3397.3416, -3666.4100, -841.3387, -1110.4071, 269.0684
                                      S66x8_3022_41UracilPentane105A_Q, -4327.0682, -2824.5898, -3693.2101, -3974.9363, -868.6204, -1150.3465, 281.7261
                                 S66x8_3077_48PyridinePyridineTS100A_Q, -3769.2429, -2152.1454, -3087.0299, -3368.5201, -934.8845, -1216.3747, 281.4902
                                 S66x8_2886_24BenzeneBenzenepipi105A_Q, -3857.3721, -2279.1563, -3191.5623, -3471.1383, -912.4061, -1191.9821, 279.5760
                                   S66x8_3143_56BenzeneMeNH2NHpi110A_Q, -1824.9731, -1160.3529, -1544.5865, -1666.5868, -384.2336, -506.2340, 122.0004
                                     S66x8_3211_65PyridineEthyne090A_Q, -1235.6299, -711.3102, -1014.4325, -1106.2508, -303.1223, -394.9407,  91.8183
                                   S66x8_3118_53BenzeneAcNH2NHpi105A_Q, -2880.6958, -1635.2132, -2355.2578, -2568.7634, -720.0447, -933.5503, 213.5056
                                     S66x8_2969_34PentanePentane150A_Q, -4326.6947, -2824.7105, -3693.0451, -3974.6409, -868.3346, -1149.9304, 281.5958
                                          S66x8_2769_09MeNH2MeOH150A_Q, -1653.6786, -974.9035, -1367.3204, -1485.5856, -392.4169, -510.6821, 118.2652
                                     S66x8_2965_34PentanePentane100A_Q, -4327.7579, -2824.6611, -3693.6389, -3975.5775, -868.9778, -1150.9164, 281.9386
                                     S66x8_3177_60EthyneAcOHOHpi150A_Q, -2713.1566, -1453.0851, -2181.5639, -2391.2259, -728.4789, -938.1408, 209.6620
                                 S66x8_3153_57BenzenePeptideNHpi150A_Q, -3680.2227, -2141.5970, -3031.1150, -3298.5744, -889.5179, -1156.9774, 267.4594
                                     S66x8_2815_15PeptidePeptide110A_Q, -3681.5163, -2141.4343, -3031.7942, -3299.6689, -890.3599, -1158.2345, 267.8746
                                     S66x8_2829_17UracilUracilBP100A_Q, -4822.1634, -2473.6703, -3831.3929, -4218.9709, -1357.7226, -1745.3006, 387.5780
                                 S66x8_2887_24BenzeneBenzenepipi110A_Q, -3857.1780, -2279.1495, -3191.4472, -3470.9698, -912.2977, -1191.8203, 279.5225
                                   S66x8_3140_56BenzeneMeNH2NHpi095A_Q, -1825.2487, -1160.3628, -1544.7500, -1666.8425, -384.3871, -506.4797, 122.0926
                                         S66x8_2870_22AcOHUracil105A_Q, -4821.9353, -2473.4772, -3831.1795, -4218.7205, -1357.7023, -1745.2433, 387.5409
                                        S66x8_3180_61PentaneAcOH095A_Q, -2715.0471, -1453.1680, -2182.6919, -2392.9514, -729.5238, -939.7833, 210.2595
                                     S66x8_3217_65PyridineEthyne150A_Q, -1234.9677, -711.3073, -1014.0485, -1105.6487, -302.7412, -394.3414,  91.6002
                               S66x8_2896_25PyridinePyridinepipi125A_Q, -3769.1489, -2152.1786, -3086.9896, -3368.4526, -934.8110, -1216.2740, 281.4631
                                   S66x8_3074_47BenzeneBenzeneTS200A_Q, -3856.7202, -2279.2693, -3191.2331, -3470.4922, -911.9638, -1191.2229, 279.2591
                                      S66x8_3204_64PeptideEthene095A_Q, -1579.9619, -1005.5280, -1337.6226, -1443.8662, -332.0946, -438.3381, 106.2436
                                 S66x8_3033_42UracilCyclopentane150A_Q, -4011.3758, -2555.9667, -3397.3751, -3666.4884, -841.4084, -1110.5217, 269.1133
                                   S66x8_3146_56BenzeneMeNH2NHpi200A_Q, -1824.7135, -1160.3639, -1544.4410, -1666.3637, -384.0771, -505.9998, 121.9227
                                      S66x8_3207_64PeptideEthene110A_Q, -1579.6814, -1005.5250, -1337.4592, -1443.6089, -331.9342, -438.0839, 106.1497
                                       S66x8_2941_31UracilEthene100A_Q, -1579.6923, -1005.5237, -1337.4649, -1443.5982, -331.9412, -438.0745, 106.1333
                                   S66x8_2905_26UracilUracilpipi150A_Q, -4820.5059, -2474.2047, -3830.6601, -4217.7937, -1356.4554, -1743.5891, 387.1337
                                 S66x8_3027_42UracilCyclopentane090A_Q, -4012.3816, -2555.9688, -3397.9575, -3667.3494, -841.9886, -1111.3806, 269.3920
                                    S66x8_3138_55BenzeneMeOHOHpi200A_Q, -1653.4584, -974.8787, -1367.1826, -1485.3974, -392.3039, -510.5187, 118.2148
                                  S66x8_3094_50BenzeneEthyneCHpi105A_Q, -1235.5805, -711.4868, -1014.4785, -1106.3158, -302.9917, -394.8290,  91.8373
                                       S66x8_2819_16PeptideWater090A_Q, -866.4370, -473.8383, -700.8094, -765.1888, -226.9711, -291.3504,  64.3793
                                S66x8_3155_58PyridinePyridineCHN090A_Q, -3769.8757, -2152.1612, -3087.4024, -3369.0530, -935.2412, -1216.8918, 281.6506
                                     S66x8_3173_60EthyneAcOHOHpi100A_Q, -2714.1498, -1453.0919, -2182.1410, -2392.0834, -729.0491, -938.9915, 209.9424
                                       S66x8_2820_16PeptideWater095A_Q, -866.1959, -473.8368, -700.6694, -764.9696, -226.8326, -291.1328,  64.3002
                                       S66x8_2728_04WaterPeptide125A_Q, -3680.7745, -2141.4073, -3031.3540, -3298.9879, -889.9466, -1157.5805, 267.6339
                                      S66x8_3051_45EthynePentane090A_Q, -4326.9318, -2824.6306, -3693.1485, -3974.8402, -868.5179, -1150.2097, 281.6917
                                       S66x8_2951_32UracilEthyne110A_Q, -1235.6559, -711.4538, -1014.5081, -1106.3769, -303.0544, -394.9232,  91.8688
                                   S66x8_3115_53BenzeneAcNH2NHpi090A_Q, -2880.9079, -1635.2021, -2355.3758, -2568.9680, -720.1737, -933.7659, 213.5922
                                        S66x8_2748_07MeOHPeptide095A_Q, -3681.2298, -2141.7100, -3031.7449, -3299.5736, -890.0349, -1157.8636, 267.8287
                                     S66x8_2961_33PyridineEthene150A_Q, -1579.1114, -1005.5545, -1337.1421, -1443.1092, -331.5876, -437.5547, 105.9671
                                       S66x8_2786_11MeNH2Peptide200A_Q, -3679.7114, -2141.8502, -3030.9262, -3298.2529, -889.0760, -1156.4027, 267.3267
                                           S66x8_2856_20AcOHAcOH125A_Q, -2713.7928, -1451.4212, -2181.2298, -2391.2803, -729.8086, -939.8591, 210.0505
                                          S66x8_2766_09MeNH2MeOH105A_Q, -1654.6772, -974.9157, -1367.9028, -1486.4997, -392.9871, -511.5841, 118.5969
                                      S66x8_2933_30BenzeneEthene100A_Q, -1579.5348, -1005.5762, -1337.3960, -1443.5031, -331.8199, -437.9269, 106.1071
                                     S66x8_3099_51EthyneEthyneTS090A_Q, -1235.2863, -711.5323, -1014.3276, -1106.0845, -302.7953, -394.5522,  91.7569
                                        S66x8_3195_63BenzeneAcOH090A_Q, -2714.3528, -1453.0292, -2182.2319, -2392.2421, -729.2027, -939.2129, 210.0102
                                 S66x8_3028_42UracilCyclopentane095A_Q, -4012.2297, -2555.9609, -3397.8663, -3667.1525, -841.9054, -1111.1917, 269.2863
                                           S66x8_2737_05MeOHMeOH150A_Q, -1653.9708, -974.8825, -1367.4804, -1485.8226, -392.5980, -510.9402, 118.3422
                                  S66x8_3013_40BenzeneNeopentane100A_Q, -4334.6778, -2824.7125, -3697.6612, -3979.6356, -872.9487, -1154.9231, 281.9744
                                      S66x8_3043_44EthenePentane090A_Q, -4327.4510, -2824.6937, -3693.4753, -3975.2919, -868.7815, -1150.5982, 281.8167
                                         S66x8_2791_12MeNH2Water110A_Q, -865.3836, -473.4373, -700.0312, -763.9679, -226.5940, -290.5306,  63.9366
                                        S66x8_2799_13PeptideMeOH110A_Q, -1654.9961, -974.9225, -1368.0900, -1486.7767, -393.1676, -511.8543, 118.6867
                                       S66x8_2846_19MeOHPyridine105A_Q, -3769.7482, -2152.3094, -3087.3912, -3369.0717, -935.0818, -1216.7623, 281.6804
                                   S66x8_3041_43UracilNeopentane150A_Q, -4334.6228, -2824.7344, -3697.6386, -3979.5689, -872.9042, -1154.8345, 281.9303
                                    S66x8_3112_52BenzeneAcOHOHpi125A_Q, -2713.7461, -1453.1212, -2181.9200, -2391.7646, -728.7988, -938.6434, 209.8446
                                  S66x8_2916_28BenzeneUracilpipi095A_Q, -4822.7901, -2474.7707, -3832.2194, -4220.0380, -1357.4487, -1745.2673, 387.8185
                                      S66x8_3052_45EthynePentane095A_Q, -4326.7701, -2824.6263, -3693.0532, -3974.6983, -868.4269, -1150.0719, 281.6451
                                     S66x8_2958_33PyridineEthene105A_Q, -1579.4574, -1005.5557, -1337.3426, -1443.4164, -331.7869, -437.8607, 106.0738
                                  S66x8_2921_28BenzeneUracilpipi150A_Q, -4820.4528, -2474.7778, -3830.8712, -4218.0329, -1356.0934, -1743.2550, 387.1617
                                  S66x8_3086_49BenzenePyridineTS105A_Q, -3769.1261, -2152.1657, -3086.9709, -3368.4399, -934.8053, -1216.2742, 281.4690
                                        S66x8_2802_13PeptideMeOH200A_Q, -1653.6495, -974.9224, -1367.3115, -1485.5535, -392.3891, -510.6311, 118.2420
                               S66x8_2982_36NeopentaneNeopentane105A_Q, -4335.1066, -2824.7739, -3697.9350, -3980.0563, -873.1611, -1155.2824, 282.1213
                                         S66x8_2718_03WaterMeNH2105A_Q, -1825.9279, -1160.4589, -1545.1832, -1667.5164, -384.7243, -507.0575, 122.3332
                                     S66x8_2816_15PeptidePeptide125A_Q, -3680.8993, -2141.4201, -3031.4315, -3299.1266, -890.0114, -1157.7065, 267.6951
                                  S66x8_2915_28BenzeneUracilpipi090A_Q, -4823.5765, -2474.7735, -3832.6752, -4220.6883, -1357.9018, -1745.9148, 388.0131
                                       S66x8_2948_32UracilEthyne095A_Q, -1236.1003, -711.4560, -1014.7660, -1106.7777, -303.3100, -395.3217,  92.0117
                                  S66x8_3089_49BenzenePyridineTS150A_Q, -3769.0022, -2152.2320, -3086.9273, -3368.3239, -934.6953, -1216.0919, 281.3967
                                     S66x8_2827_17UracilUracilBP090A_Q, -4822.8536, -2473.6904, -3831.8004, -4219.5677, -1358.1100, -1745.8773, 387.7673
                                S66x8_3156_58PyridinePyridineCHN095A_Q, -3769.6840, -2152.1631, -3087.2924, -3368.8961, -935.1292, -1216.7330, 281.6038
                                           S66x8_2855_20AcOHAcOH110A_Q, -2714.0578, -1451.4226, -2181.3836, -2391.5019, -729.9610, -940.0793, 210.1183
                                     S66x8_3066_46PeptidePentane200A_Q, -4326.2478, -2824.6384, -3692.7563, -3974.2183, -868.1179, -1149.5798, 281.4619
                                       S66x8_2781_11MeNH2Peptide100A_Q, -3681.1108, -2141.8399, -3031.7309, -3299.4942, -889.8910, -1157.6543, 267.7633
                                S66x8_3157_58PyridinePyridineCHN100A_Q, -3769.2949, -2152.1471, -3087.0607, -3368.5607, -934.9136, -1216.4135, 281.5000
                                      S66x8_3056_45EthynePentane125A_Q, -4326.4595, -2824.6473, -3692.8825, -3974.4228, -868.2352, -1149.7755, 281.5403
                                 S66x8_3034_42UracilCyclopentane200A_Q, -4011.3007, -2555.9918, -3397.3422, -3666.4150, -841.3504, -1110.4231, 269.0727
                                  S66x8_3095_50BenzeneEthyneCHpi110A_Q, -1235.4717, -711.4863, -1014.4154, -1106.2174, -302.9291, -394.7311,  91.8020
                                      S66x8_2842_18WaterPyridine200A_Q, -3768.7310, -2152.3185, -3086.8070, -3368.1862, -934.4885, -1215.8677, 281.3792
                                   S66x8_2904_26UracilUracilpipi125A_Q, -4821.2226, -2474.2026, -3831.0735, -4218.4490, -1356.8709, -1744.2464, 387.3755
                                          S66x8_2759_08MeOHWater110A_Q, -865.9266, -473.8229, -700.5078, -764.7050, -226.6850, -290.8822,  64.1972
                                          S66x8_2739_06MeOHMeNH2090A_Q, -1826.2982, -1160.4173, -1545.3797, -1667.8563, -384.9624, -507.4390, 122.4766
                                   S66x8_3040_43UracilNeopentane125A_Q, -4334.7053, -2824.7160, -3697.6786, -3979.6516, -872.9626, -1154.9356, 281.9730
                                       S66x8_2727_04WaterPeptide110A_Q, -3681.3446, -2141.4294, -3031.6928, -3299.4932, -890.2635, -1158.0638, 267.8004
                                       S66x8_2940_31UracilEthene095A_Q, -1579.8345, -1005.5249, -1337.5476, -1443.7318, -332.0227, -438.2069, 106.1842
                                     S66x8_2831_17UracilUracilBP110A_Q, -4821.8636, -2473.6786, -3831.2231, -4218.7230, -1357.5445, -1745.0443, 387.4999
                                       S66x8_2809_14PeptideMeNH2150A_Q, -1825.0630, -1160.3902, -1544.6542, -1666.7084, -384.2640, -506.3182, 122.0543
                               S66x8_2892_25PyridinePyridinepipi095A_Q, -3770.0915, -2152.1704, -3087.5311, -3369.2984, -935.3607, -1217.1280, 281.7674
                                       S66x8_3188_62PentaneAcNH2095A_Q, -2882.0068, -1635.3181, -2356.0600, -2569.9963, -720.7419, -934.6783, 213.9363
                                        S66x8_3183_61PentaneAcOH110A_Q, -2714.4849, -1453.1838, -2182.3735, -2392.4472, -729.1897, -939.2634, 210.0737
                                S66x8_2907_27BenzenePyridinepipi090A_Q, -3770.2251, -2152.1926, -3087.6177, -3369.4447, -935.4250, -1217.2521, 281.8270
                                     S66x8_2959_33PyridineEthene110A_Q, -1579.3556, -1005.5550, -1337.2835, -1443.3226, -331.7284, -437.7676, 106.0392
                                  S66x8_2920_28BenzeneUracilpipi125A_Q, -4821.0317, -2474.7629, -3831.1996, -4218.5245, -1356.4367, -1743.7616, 387.3249
                                S66x8_3010_39BenzeneCyclopentane200A_Q, -4011.3537, -2555.9734, -3397.3651, -3666.4525, -841.3917, -1110.4791, 269.0874
                                        S66x8_3182_61PentaneAcOH105A_Q, -2714.4069, -1453.1638, -2182.3200, -2392.3781, -729.1562, -939.2143, 210.0581
                                       S66x8_2822_16PeptideWater105A_Q, -865.8631, -473.8381, -700.4776, -764.6674, -226.6394, -290.8293,  64.1898
                                       S66x8_2784_11MeNH2Peptide125A_Q, -3680.3347, -2141.8426, -3031.2834, -3298.8018, -889.4407, -1156.9592, 267.5185
                                         S66x8_2721_03WaterMeNH2150A_Q, -1824.9410, -1160.4269, -1544.5991, -1666.6003, -384.1722, -506.1735, 122.0012
                                        S66x8_2798_13PeptideMeOH105A_Q, -1655.1478, -974.9220, -1368.1775, -1486.9126, -393.2555, -511.9906, 118.7351
                                      S66x8_2841_18WaterPyridine150A_Q, -3768.3222, -2152.2761, -3086.5528, -3367.8259, -934.2767, -1215.5498, 281.2731
                                     S66x8_3063_46PeptidePentane110A_Q, -4326.9955, -2824.5857, -3693.1664, -3974.8805, -868.5807, -1150.2948, 281.7141
                                 S66x8_2923_29PyridineUracilpipi090A_Q, -4823.3446, -2474.6524, -3832.4901, -4220.4831, -1357.8377, -1745.8307, 387.9930
                                         S66x8_2788_12MeNH2Water095A_Q, -865.6696, -473.4421, -700.1986, -764.2272, -226.7565, -290.7851,  64.0286
                                          S66x8_2711_02WaterMeOH110A_Q, -1654.8970, -974.8740, -1368.0123, -1486.6453, -393.1383, -511.7713, 118.6330
                           S66x8_2996_38CyclopentaneCyclopentane095A_Q, -4012.5315, -2555.9824, -3398.0498, -3667.4871, -842.0674, -1111.5047, 269.4373
                               S66x8_2986_36NeopentaneNeopentane200A_Q, -4334.2779, -2824.8048, -3697.4689, -3979.2977, -872.6641, -1154.4929, 281.8288
                                           S66x8_2857_20AcOHAcOH150A_Q, -2713.1617, -1451.4205, -2180.8647, -2390.7313, -729.4441, -939.3108, 209.8667
                               S66x8_2985_36NeopentaneNeopentane150A_Q, -4334.5666, -2824.8036, -3697.6353, -3979.5577, -872.8317, -1154.7541, 281.9224
                                S66x8_2909_27BenzenePyridinepipi100A_Q, -3769.7301, -2152.1880, -3087.3295, -3368.9904, -935.1415, -1216.8024, 281.6609
                                    S66x8_3108_52BenzeneAcOHOHpi095A_Q, -2713.8497, -1453.1090, -2181.9747, -2391.8447, -728.8658, -938.7358, 209.8700
                                 S66x8_3082_48PyridinePyridineTS200A_Q, -3768.7342, -2152.2056, -3086.7612, -3368.0890, -934.5556, -1215.8834, 281.3278
                               S66x8_2983_36NeopentaneNeopentane110A_Q, -4334.9756, -2824.7740, -3697.8593, -3979.9439, -873.0853, -1155.1699, 282.0846
                                     S66x8_2830_17UracilUracilBP105A_Q, -4821.7834, -2473.6568, -3831.1675, -4218.6583, -1357.5107, -1745.0015, 387.4907
                                     S66x8_3100_51EthyneEthyneTS095A_Q, -1235.2042, -711.5323, -1014.2801, -1106.0102, -302.7478, -394.4780,  91.7302
                                      S66x8_3203_64PeptideEthene090A_Q, -1580.0874, -1005.5297, -1337.6958, -1443.9830, -332.1662, -438.4533, 106.2872
                                     S66x8_3168_59EthyneWaterCHO125A_Q, -864.9348, -473.8256, -699.9356, -763.8239, -226.1100, -289.9983,  63.8883
                                     S66x8_2828_17UracilUracilBP095A_Q, -4822.6213, -2473.6912, -3831.6664, -4219.3547, -1357.9752, -1745.6636, 387.6883
                                        S66x8_2882_23AcNH2Uracil200A_Q, -4819.7611, -2473.2022, -3829.8066, -4216.7390, -1356.6044, -1743.5368, 386.9324
                                        S66x8_3196_63BenzeneAcOH095A_Q, -2714.1546, -1453.0318, -2182.1184, -2392.0809, -729.0866, -939.0490, 209.9624
                                  S66x8_3087_49BenzenePyridineTS110A_Q, -3769.3124, -2152.2019, -3087.0939, -3368.6062, -934.8920, -1216.4043, 281.5123
                                   S66x8_3126_54BenzeneWaterOHpi105A_Q, -865.5238, -473.6890, -700.2185, -764.2808, -226.5295, -290.5917,  64.0623
                                      S66x8_3024_41UracilPentane125A_Q, -4326.6576, -2824.6167, -3692.9841, -3974.5774, -868.3674, -1149.9607, 281.5933
                                        S66x8_2876_23AcNH2Uracil095A_Q, -4822.0160, -2473.2446, -3831.1281, -4218.6767, -1357.8835, -1745.4321, 387.5486
                                   S66x8_3042_43UracilNeopentane200A_Q, -4334.3059, -2824.7351, -3697.4557, -3979.2790, -872.7206, -1154.5440, 281.8233
                                  S66x8_3096_50BenzeneEthyneCHpi125A_Q, -1235.2317, -711.4850, -1014.2761, -1106.0021, -302.7911, -394.5171,  91.7260
                                     S66x8_2968_34PentanePentane125A_Q, -4326.9530, -2824.6818, -3693.1824, -3974.8676, -868.5005, -1150.1858, 281.6853
                                      S66x8_3222_66MeNH2Pyridine105A_Q, -3770.0256, -2152.2263, -3087.5165, -3369.2427, -935.2902, -1217.0164, 281.7262
                                S66x8_2908_27BenzenePyridinepipi095A_Q, -3770.2668, -2152.2051, -3087.6470, -3369.4489, -935.4420, -1217.2438, 281.8019
                                     S66x8_3176_60EthyneAcOHOHpi125A_Q, -2713.4639, -1453.0880, -2181.7428, -2391.5012, -728.6548, -938.4132, 209.7584
                                  S66x8_2917_28BenzeneUracilpipi100A_Q, -4822.6032, -2474.7814, -3832.1159, -4219.8937, -1357.3345, -1745.1123, 387.7778
                                         S66x8_2789_12MeNH2Water100A_Q, -865.6091, -473.4399, -700.1627, -764.1728, -226.7228, -290.7329,  64.0101
                                      S66x8_3047_44EthenePentane110A_Q, -4326.9035, -2824.7020, -3693.1623, -3974.8217, -868.4603, -1150.1197, 281.6594
                                        S66x8_2879_23AcNH2Uracil110A_Q, -4821.4693, -2473.2364, -3830.8086, -4218.2084, -1357.5721, -1744.9719, 387.3998
                                        S66x8_2749_07MeOHPeptide100A_Q, -3681.2397, -2141.7230, -3031.7561, -3299.5815, -890.0331, -1157.8585, 267.8254
                                          S66x8_2742_06MeOHMeNH2105A_Q, -1825.9683, -1160.4405, -1545.1987, -1667.5496, -384.7583, -507.1091, 122.3508
                                     S66x8_3166_59EthyneWaterCHO105A_Q, -865.3605, -473.8286, -700.1830, -764.2116, -226.3544, -290.3830,  64.0286
                                       S66x8_2807_14PeptideMeNH2110A_Q, -1826.0908, -1160.4167, -1545.2595, -1667.6350, -384.8428, -507.2183, 122.3755
                                 S66x8_3149_57BenzenePeptideNHpi100B_Q, -3858.4455, -2279.1148, -3192.1654, -3471.9741, -913.0506, -1192.8593, 279.8087
                                      S66x8_2838_18WaterPyridine105B_Q, -865.5884, -473.4709, -700.1638, -764.1683, -226.6929, -290.6974,  64.0045
                                           S66x8_2731_05MeOHMeOH090B_Q, -1654.4056, -974.7421, -1367.6726, -1486.1657, -392.9304, -511.4235, 118.4931
                                      S66x8_3050_44EthenePentane200B_Q, -1578.9916, -1005.5684, -1337.0787, -1443.0068, -331.5103, -437.4384, 105.9281
                             S66x8_2991_37CyclopentaneNeopentane110B_Q, -4011.9711, -2556.0693, -3397.7625, -3667.0298, -841.6932, -1110.9604, 269.2672
                                    S66x8_3109_52BenzeneAcOHOHpi100B_Q, -3857.7526, -2279.0960, -3191.7569, -3471.3740, -912.6609, -1192.2780, 279.6171
                                       S66x8_2725_04WaterPeptide100B_Q, -865.7462, -473.5180, -700.2749, -764.3448, -226.7569, -290.8267,  64.0698
                                       S66x8_3189_62PentaneAcNH2100B_Q, -4327.0736, -2824.6054, -3693.2198, -3974.9465, -868.6144, -1150.3410, 281.7266
                                      S66x8_3206_64PeptideEthene105B_Q, -3680.8247, -2141.6583, -3031.4889, -3299.1750, -889.8306, -1157.5167, 267.6861
                                       S66x8_2847_19MeOHPyridine110B_Q, -1653.9603, -974.4373, -1367.2865, -1485.6253, -392.8492, -511.1880, 118.3388
                                     S66x8_3214_65PyridineEthyne105B_Q, -3768.9877, -2152.2870, -3086.9421, -3368.3998, -934.6551, -1216.1129, 281.4578
                                  S66x8_2975_35NeopentanePentane110B_Q, -4327.1294, -2824.6870, -3693.2865, -3975.0249, -868.5995, -1150.3379, 281.7384
                                     S66x8_3163_59EthyneWaterCHO090B_Q, -1235.3880, -711.4479, -1014.3508, -1106.1217, -302.9029, -394.6738,  91.7709
                                 S66x8_2888_24BenzeneBenzenepipi125B_Q, -3857.1148, -2279.1904, -3191.4279, -3470.8755, -912.2376, -1191.6851, 279.4476
                                         S66x8_2861_21AcNH2AcNH2100B_Q, -2881.5852, -1634.1345, -2355.3169, -2569.0910, -721.1824, -934.9565, 213.7741
                                   S66x8_3070_47BenzeneBenzeneTS105B_Q, -3857.3364, -2279.1476, -3191.5380, -3471.0652, -912.3904, -1191.9175, 279.5272
                                          S66x8_2755_08MeOHWater090B_Q, -1654.3531, -974.8122, -1367.6718, -1486.1557, -392.8596, -511.3435, 118.4839
                                       S66x8_2783_11MeNH2Peptide110B_Q, -1825.3783, -1160.3346, -1544.8130, -1666.9489, -384.4784, -506.6144, 122.1359
                                     S66x8_2963_34PentanePentane090B_Q, -4328.6596, -2824.6909, -3694.1728, -3976.3536, -869.4819, -1151.6627, 282.1808
                                         S66x8_2867_22AcOHUracil090B_Q, -2715.0470, -1451.4589, -2181.9708, -2392.4220, -730.5119, -940.9631, 210.4512
                                  S66x8_2919_28BenzeneUracilpipi110B_Q, -3857.7200, -2279.1193, -3191.7478, -3471.3889, -912.6285, -1192.2696, 279.6411
                                   S66x8_3067_47BenzeneBenzeneTS090B_Q, -3858.6949, -2279.1841, -3192.3387, -3472.2015, -913.1547, -1193.0175, 279.8628
                                   S66x8_3124_54BenzeneWaterOHpi095B_Q, -3857.5713, -2279.1493, -3191.6745, -3471.2316, -912.5253, -1192.0824, 279.5571
                                     S66x8_3172_60EthyneAcOHOHpi095B_Q, -1236.2419, -711.3778, -1014.8149, -1106.8641, -303.4371, -395.4863,  92.0493
                                  S66x8_3088_49BenzenePyridineTS125B_Q, -3856.7669, -2279.1197, -3191.1970, -3470.5562, -912.0772, -1191.4364, 279.3592
                                   S66x8_3139_56BenzeneMeNH2NHpi090B_Q, -3858.6727, -2279.1819, -3192.3250, -3472.1932, -913.1431, -1193.0113, 279.8682
                                S66x8_2914_27BenzenePyridinepipi200B_Q, -3856.7018, -2279.2770, -3191.2257, -3470.4782, -911.9487, -1191.2012, 279.2525
                                        S66x8_3179_61PentaneAcOH090B_Q, -4327.4466, -2824.6564, -3693.4570, -3975.2921, -868.8006, -1150.6357, 281.8351
                               S66x8_2898_25PyridinePyridinepipi200B_Q, -3768.5501, -2152.2184, -3086.6602, -3367.9428, -934.4418, -1215.7244, 281.2826
                                       S66x8_2844_19MeOHPyridine095B_Q, -1654.2086, -974.4390, -1367.4308, -1485.8478, -392.9918, -511.4088, 118.4170
                                      S66x8_2840_18WaterPyridine125B_Q, -865.2319, -473.4688, -699.9568, -763.8445, -226.4880, -290.3757,  63.8877
                                        S66x8_2878_23AcNH2Uracil105B_Q, -2881.4983, -1634.0413, -2355.2274, -2568.9956, -721.1861, -934.9543, 213.7682
                                     S66x8_3101_51EthyneEthyneTS100B_Q, -1235.2973, -711.5585, -1014.3450, -1106.1079, -302.7865, -394.5494,  91.7629
                                       S66x8_2810_14PeptideMeNH2200B_Q, -3679.6479, -2141.5901, -3030.7798, -3298.0694, -889.1896, -1156.4793, 267.2896
                                S66x8_3008_39BenzeneCyclopentane125B_Q, -3856.9773, -2279.1183, -3191.3180, -3470.7706, -912.1997, -1191.6522, 279.4525
                               S66x8_2979_36NeopentaneNeopentane090B_Q, -4334.7438, -2824.7308, -3697.7070, -3979.6924, -872.9763, -1154.9616, 281.9853
                                          S66x8_2746_06MeOHMeNH2200B_Q, -1653.5876, -974.4142, -1367.0613, -1485.2907, -392.6471, -510.8765, 118.2293
                                         S66x8_2699_01WaterWater090B_Q, -865.5672, -473.6915, -700.2447, -764.2893, -226.5532, -290.5979,  64.0447
                                     S66x8_2833_17UracilUracilBP150B_Q, -4820.7409, -2473.4899, -3830.4944, -4217.7033, -1357.0045, -1744.2134, 387.2089
                                         S66x8_2704_01WaterWater125B_Q, -864.9780, -473.6804, -699.8993, -763.7537, -226.2189, -290.0733,  63.8544
                                           S66x8_2734_05MeOHMeOH105B_Q, -1654.1875, -974.7418, -1367.5463, -1485.9729, -392.8045, -511.2311, 118.4266
                                     S66x8_3105_51EthyneEthyneTS150B_Q, -1234.7517, -711.5566, -1014.0288, -1105.6177, -302.4721, -394.0611,  91.5890
                               S66x8_2980_36NeopentaneNeopentane095B_Q, -4334.5210, -2824.7243, -3697.5755, -3979.5047, -872.8512, -1154.7805, 281.9292
                                           S66x8_2852_20AcOHAcOH095B_Q, -2715.0516, -1451.4498, -2181.9696, -2392.3964, -730.5198, -940.9466, 210.4268
                                          S66x8_2770_09MeNH2MeOH200B_Q, -1824.7625, -1160.3934, -1544.4818, -1666.4193, -384.0884, -506.0259, 121.9375
                                     S66x8_2814_15PeptidePeptide105B_Q, -3680.2695, -2141.1429, -3030.9505, -3298.4123, -889.8076, -1157.2694, 267.4618
                                      S66x8_2835_18WaterPyridine090B_Q, -865.7241, -473.4712, -700.2424, -764.2930, -226.7712, -290.8219,  64.0506
                                     S66x8_3174_60EthyneAcOHOHpi105B_Q, -1235.8633, -711.3775, -1014.5958, -1106.5195, -303.2183, -395.1420,  91.9237
                                S66x8_3004_39BenzeneCyclopentane095B_Q, -3859.2282, -2279.1993, -3192.6535, -3472.7018, -913.4542, -1193.5025, 280.0483
                                     S66x8_2812_15PeptidePeptide095B_Q, -3680.4037, -2141.1359, -3031.0251, -3298.5222, -889.8892, -1157.3863, 267.4971
                                     S66x8_3064_46PeptidePentane125B_Q, -3680.3847, -2141.5549, -3031.1909, -3298.7325, -889.6360, -1157.1776, 267.5416
                                         S66x8_2794_12MeNH2Water200B_Q, -1824.6890, -1160.4364, -1544.4575, -1666.3595, -384.0211, -505.9231, 121.9021
                                          S66x8_2765_09MeNH2MeOH100B_Q, -1824.9145, -1160.3778, -1544.5631, -1666.5498, -384.1853, -506.1720, 121.9867
                                   S66x8_3119_53BenzeneAcNH2NHpi110B_Q, -3857.5039, -2279.1583, -3191.6393, -3471.1481, -912.4811, -1191.9898, 279.5087
                                  S66x8_3092_50BenzeneEthyneCHpi095B_Q, -3857.7545, -2279.1547, -3191.7827, -3471.3842, -912.6280, -1192.2295, 279.6015
                                S66x8_3162_58PyridinePyridineCHN200B_Q, -3768.4443, -2152.1337, -3086.5633, -3367.7999, -934.4296, -1215.6662, 281.2366
                                   S66x8_3071_47BenzeneBenzeneTS110B_Q, -3857.0282, -2279.1352, -3191.3546, -3470.8036, -912.2194, -1191.6684, 279.4491
                                      S66x8_3054_45EthynePentane105B_Q, -1235.8293, -711.5490, -1014.6485, -1106.5883, -303.0995, -395.0393,  91.9398
                                       S66x8_2779_11MeNH2Peptide090B_Q, -1825.8834, -1160.3457, -1545.1097, -1667.4117, -384.7640, -507.0660, 122.3020
                                     S66x8_2967_34PentanePentane110B_Q, -4327.1874, -2824.6444, -3693.3021, -3975.0791, -868.6577, -1150.4348, 281.7771
                                       S66x8_2949_32UracilEthyne100B_Q, -4821.0007, -2474.7036, -3831.1566, -4218.4521, -1356.4530, -1743.7485, 387.2955
                                     S66x8_2832_17UracilUracilBP125B_Q, -4821.3988, -2473.5024, -3830.8800, -4218.2809, -1357.3776, -1744.7785, 387.4009
                                 S66x8_2885_24BenzeneBenzenepipi100B_Q, -3857.7375, -2279.1699, -3191.7793, -3471.4417, -912.6094, -1192.2718, 279.6625
                                     S66x8_2818_15PeptidePeptide200B_Q, -3680.0856, -2141.1998, -3030.8682, -3298.2416, -889.6684, -1157.0418, 267.3735
                                 S66x8_3030_42UracilCyclopentane105B_Q, -4822.8384, -2474.7971, -3832.2585, -4220.0570, -1357.4614, -1745.2599, 387.7985
                                   S66x8_3123_54BenzeneWaterOHpi090B_Q, -3857.8012, -2279.1356, -3191.8017, -3471.4338, -912.6661, -1192.2982, 279.6322
                                   S66x8_2899_26UracilUracilpipi090B_Q, -4823.7015, -2474.2022, -3832.5065, -4220.6017, -1358.3043, -1746.3995, 388.0953
                                S66x8_2912_27BenzenePyridinepipi125B_Q, -3857.2971, -2279.1984, -3191.5367, -3471.0101, -912.3383, -1191.8116, 279.4733
                                     S66x8_2962_33PyridineEthene200B_Q, -3768.2646, -2152.2749, -3086.5189, -3367.7542, -934.2440, -1215.4793, 281.2352
                                      S66x8_2935_30BenzeneEthene110B_Q, -3856.5621, -2279.1709, -3191.1002, -3470.4638, -911.9293, -1191.2929, 279.3636
                                   S66x8_2903_26UracilUracilpipi110B_Q, -4822.1061, -2474.2066, -3831.5860, -4219.1987, -1357.3794, -1744.9921, 387.6127
                                  S66x8_2918_28BenzeneUracilpipi105B_Q, -3857.8850, -2279.1228, -3191.8447, -3471.5395, -912.7219, -1192.4167, 279.6948
                                         S66x8_2790_12MeNH2Water105B_Q, -1825.8893, -1160.4437, -1545.1545, -1667.4741, -384.7108, -507.0305, 122.3197
                                  S66x8_3090_49BenzenePyridineTS200B_Q, -3856.6809, -2279.2340, -3191.1955, -3470.4463, -911.9615, -1191.2123, 279.2508
                                 S66x8_3148_57BenzenePeptideNHpi095B_Q, -3858.9861, -2279.1266, -3192.4829, -3472.4345, -913.3562, -1193.3078, 279.9516
                                         S66x8_2702_01WaterWater105B_Q, -865.3157, -473.6861, -700.0970, -764.0609, -226.4109, -290.3749,  63.9640
                                       S66x8_2785_11MeNH2Peptide150B_Q, -1824.7975, -1160.3310, -1544.4757, -1666.4198, -384.1447, -506.0888, 121.9441
                                  S66x8_3018_40BenzeneNeopentane200B_Q, -3856.8131, -2279.2857, -3191.2937, -3470.5760, -912.0080, -1191.2903, 279.2823
                                       S66x8_2729_04WaterPeptide150B_Q, -865.0460, -473.5087, -699.8662, -763.7028, -226.3575, -290.1940,  63.8366
                             S66x8_2987_37CyclopentaneNeopentane090B_Q, -4012.4683, -2556.0060, -3398.0232, -3667.4480, -842.0173, -1111.4421, 269.4248
                                      S66x8_3220_66MeNH2Pyridine095B_Q, -1825.2831, -1160.3517, -1544.7652, -1666.8616, -384.4134, -506.5098, 122.0964
                                         S66x8_2778_10MeNH2MeNH2200B_Q, -1824.7914, -1160.3520, -1544.4810, -1666.4112, -384.1290, -506.0592, 121.9302
                                         S66x8_2706_01WaterWater200B_Q, -864.5865, -473.6713, -699.6692, -763.3985, -225.9979, -289.7272,  63.7294
                                  S66x8_3093_50BenzeneEthyneCHpi100B_Q, -3857.3660, -2279.1431, -3191.5532, -3471.0568, -912.4101, -1191.9137, 279.5036
                                      S66x8_2839_18WaterPyridine110B_Q, -865.4899, -473.4694, -700.1062, -764.0786, -226.6369, -290.6093,  63.9724
                                     S66x8_3061_46PeptidePentane100B_Q, -3681.6239, -2141.5656, -3031.9118, -3299.8369, -890.3462, -1158.2713, 267.9251
                                          S66x8_2709_02WaterMeOH100B_Q, -865.5733, -473.6464, -700.2291, -764.2630, -226.5827, -290.6166,  64.0339
                                     S66x8_3102_51EthyneEthyneTS105B_Q, -1235.1878, -711.5584, -1014.2816, -1106.0088, -302.7232, -394.4504,  91.7272
                                     S66x8_2956_33PyridineEthene095B_Q, -3769.1671, -2152.2205, -3087.0178, -3368.5420, -934.7973, -1216.3215, 281.5243
                                     S66x8_3062_46PeptidePentane105B_Q, -3681.5653, -2141.5759, -3031.8823, -3299.7714, -890.3064, -1158.1954, 267.8891
                                   S66x8_3130_54BenzeneWaterOHpi200B_Q, -3856.3744, -2279.1545, -3190.9847, -3470.1922, -911.8303, -1191.0378, 279.2075
                                   S66x8_3116_53BenzeneAcNH2NHpi095B_Q, -3858.0250, -2279.1633, -3191.9427, -3471.6000, -912.7794, -1192.4367, 279.6573
                               S66x8_2981_36NeopentaneNeopentane100B_Q, -4335.2519, -2824.7746, -3698.0193, -3980.1828, -873.2447, -1155.4082, 282.1635
                                      S66x8_3057_45EthynePentane150B_Q, -1234.9615, -711.5441, -1014.1448, -1105.8001, -302.6007, -394.2560,  91.6553
                                   S66x8_3037_43UracilNeopentane100B_Q, -4822.4190, -2474.7548, -3831.9982, -4219.7100, -1357.2434, -1744.9553, 387.7119
                                       S66x8_2805_14PeptideMeNH2100B_Q, -3680.3580, -2141.5953, -3031.1925, -3298.6911, -889.5972, -1157.0958, 267.4986
                                        S66x8_2795_13PeptideMeOH090B_Q, -3680.6893, -2141.8744, -3031.5018, -3299.1070, -889.6274, -1157.2326, 267.6052
                                           S66x8_2738_05MeOHMeOH200B_Q, -1653.5372, -974.7336, -1367.1670, -1485.3943, -392.4333, -510.6607, 118.2273
                                      S66x8_3223_66MeNH2Pyridine110B_Q, -1825.1332, -1160.3509, -1544.6781, -1666.7281, -384.3272, -506.3772, 122.0500
                                     S66x8_2970_34PentanePentane200B_Q, -4326.2559, -2824.7010, -3692.7875, -3974.2573, -868.0864, -1149.5563, 281.4699
                                      S66x8_2932_30BenzeneEthene095B_Q, -3857.3524, -2279.2091, -3191.5732, -3471.1311, -912.3641, -1191.9220, 279.5579
                                    S66x8_3110_52BenzeneAcOHOHpi105B_Q, -3857.5323, -2279.0969, -3191.6299, -3471.1829, -912.5330, -1192.0860, 279.5530
                                 S66x8_3078_48PyridinePyridineTS105B_Q, -3769.9942, -2152.1911, -3087.4835, -3369.1717, -935.2925, -1216.9806, 281.6882
                                       S66x8_2803_14PeptideMeNH2090B_Q, -3680.4666, -2141.5922, -3031.2540, -3298.7842, -889.6618, -1157.1920, 267.5303
                                      S66x8_3023_41UracilPentane110B_Q, -4822.5660, -2474.7690, -3832.0892, -4219.8217, -1357.3201, -1745.0527, 387.7326
                                           S66x8_2733_05MeOHMeOH100B_Q, -1654.3403, -974.7482, -1367.6374, -1486.1098, -392.8892, -511.3616, 118.4724
                                S66x8_3159_58PyridinePyridineCHN110B_Q, -3768.7887, -2152.1265, -3086.7593, -3368.1142, -934.6328, -1215.9877, 281.3549
                           S66x8_2997_38CyclopentaneCyclopentane100B_Q, -4012.4466, -2555.9752, -3397.9978, -3667.4218, -842.0225, -1111.4465, 269.4240
                                 S66x8_3031_42UracilCyclopentane110B_Q, -4822.3336, -2474.7842, -3831.9612, -4219.6202, -1357.1770, -1744.8360, 387.6590
                                     S66x8_3103_51EthyneEthyneTS110B_Q, -1235.0958, -711.5583, -1014.2284, -1105.9263, -302.6701, -394.3680,  91.6979
                                           S66x8_2735_05MeOHMeOH110B_Q, -1654.0535, -974.7376, -1367.4671, -1485.8523, -392.7295, -511.1147, 118.3852
                                   S66x8_3129_54BenzeneWaterOHpi150B_Q, -3856.8591, -2279.1990, -3191.2838, -3470.6035, -912.0848, -1191.4045, 279.3197
                                S66x8_3161_58PyridinePyridineCHN150B_Q, -3768.4102, -2152.1225, -3086.5388, -3367.7689, -934.4163, -1215.6465, 281.2301
                             S66x8_2990_37CyclopentaneNeopentane105B_Q, -4012.1620, -2556.0741, -3397.8749, -3667.1937, -841.8009, -1111.1196, 269.3188
                                          S66x8_2744_06MeOHMeNH2125B_Q, -1653.9194, -974.4313, -1367.2603, -1485.5934, -392.8291, -511.1622, 118.3331
                                S66x8_3005_39BenzeneCyclopentane100B_Q, -3858.6799, -2279.1866, -3192.3312, -3472.2347, -913.1446, -1193.0480, 279.9035
                                       S66x8_3193_62PentaneAcNH2150B_Q, -4326.5644, -2824.6474, -3692.9432, -3974.4980, -868.2958, -1149.8506, 281.5548
                                         S66x8_2701_01WaterWater100B_Q, -865.3280, -473.6871, -700.1045, -764.0716, -226.4174, -290.3845,  63.9671
                                  S66x8_2974_35NeopentanePentane105B_Q, -4327.1274, -2824.6611, -3693.2744, -3975.0191, -868.6133, -1150.3579, 281.7446
                                  S66x8_3098_50BenzeneEthyneCHpi200B_Q, -3856.5309, -2279.2161, -3191.1012, -3470.3343, -911.8851, -1191.1182, 279.2330
                                          S66x8_2758_08MeOHWater105B_Q, -1653.9147, -974.7983, -1367.4124, -1485.7635, -392.6142, -510.9652, 118.3510
                                       S66x8_2950_32UracilEthyne105B_Q, -4820.6561, -2474.6998, -3830.9558, -4218.2020, -1356.2560, -1743.5022, 387.2462
                                   S66x8_3121_53BenzeneAcNH2NHpi150B_Q, -3856.8791, -2279.1199, -3191.2619, -3470.5928, -912.1420, -1191.4729, 279.3308
                                       S66x8_2808_14PeptideMeNH2125B_Q, -3679.8700, -2141.5897, -3030.9080, -3298.2782, -889.3183, -1156.6885, 267.3702
                                    S66x8_3114_52BenzeneAcOHOHpi200B_Q, -3856.4579, -2279.1225, -3191.0196, -3470.2449, -911.8970, -1191.1224, 279.2253
                                     S66x8_3216_65PyridineEthyne125B_Q, -3768.4503, -2152.2686, -3086.6237, -3367.9205, -934.3550, -1215.6518, 281.2968
                                       S66x8_2945_31UracilEthene150B_Q, -4820.2034, -2474.7797, -3830.7277, -4217.7645, -1355.9481, -1742.9848, 387.0367
                                  S66x8_3014_40BenzeneNeopentane105B_Q, -3857.8106, -2279.1752, -3191.8238, -3471.4927, -912.6486, -1192.3175, 279.6689
                                        S66x8_2797_13PeptideMeOH100B_Q, -3680.3828, -2141.8677, -3031.3217, -3298.8431, -889.4540, -1156.9754, 267.5214
                                    S66x8_3134_55BenzeneMeOHOHpi105B_Q, -3857.6967, -2279.1319, -3191.7397, -3471.3405, -912.6078, -1192.2086, 279.6008
                                    S66x8_3131_55BenzeneMeOHOHpi090B_Q, -3858.9306, -2279.1617, -3192.4656, -3472.3845, -913.3039, -1193.2228, 279.9189
                                      S66x8_3219_66MeNH2Pyridine090B_Q, -1825.2886, -1160.3500, -1544.7676, -1666.8673, -384.4176, -506.5173, 122.0997
                                        S66x8_3202_63BenzeneAcOH200B_Q, -3856.7824, -2279.2636, -3191.2667, -3470.5359, -912.0030, -1191.2723, 279.2692
                                     S66x8_3212_65PyridineEthyne095B_Q, -3769.3397, -2152.2976, -3087.1501, -3368.7080, -934.8524, -1216.4103, 281.5579
                                       S66x8_2947_32UracilEthyne090B_Q, -4821.2231, -2474.6821, -3831.2761, -4218.6949, -1356.5940, -1744.0128, 387.4188
                                      S66x8_3026_41UracilPentane200B_Q, -4819.8134, -2474.7618, -3830.4948, -4217.4587, -1355.7329, -1742.6969, 386.9640
                                         S66x8_2869_22AcOHUracil100B_Q, -2714.5653, -1451.4556, -2181.6909, -2391.9863, -730.2353, -940.5307, 210.2954
                                         S66x8_2874_22AcOHUracil200B_Q, -2712.2017, -1451.4292, -2180.3133, -2389.9074, -728.8841, -938.4782, 209.5941
                                      S66x8_3221_66MeNH2Pyridine100B_Q, -1825.1594, -1160.3468, -1544.6916, -1666.7485, -384.3448, -506.4016, 122.0569
                                       S66x8_2944_31UracilEthene125B_Q, -4820.7904, -2474.7970, -3831.0744, -4218.3237, -1356.2774, -1743.5267, 387.2493
                                       S66x8_2726_04WaterPeptide105B_Q, -865.6166, -473.5173, -700.1997, -764.2275, -226.6825, -290.7102,  64.0277
                                      S66x8_2931_30BenzeneEthene090B_Q, -3857.4385, -2279.2135, -3191.6248, -3471.2237, -912.4113, -1192.0102, 279.5989
                                       S66x8_2780_11MeNH2Peptide095B_Q, -1825.7435, -1160.3437, -1545.0280, -1667.2853, -384.6843, -506.9416, 122.2573
                                   S66x8_3072_47BenzeneBenzeneTS125B_Q, -3856.5751, -2279.1018, -3191.0785, -3470.4080, -911.9768, -1191.3062, 279.3294
                                      S66x8_2837_18WaterPyridine100B_Q, -865.6550, -473.4723, -700.2029, -764.2291, -226.7306, -290.7568,  64.0261
                                     S66x8_2817_15PeptidePeptide150B_Q, -3680.1329, -2141.1751, -3030.8851, -3298.2856, -889.7100, -1157.1106, 267.4006
                           S66x8_2998_38CyclopentaneCyclopentane105B_Q, -4012.2055, -2555.9631, -3397.8532, -3667.2158, -841.8901, -1111.2527, 269.3626
                                         S66x8_2772_10MeNH2MeNH2095B_Q, -1825.5019, -1160.3518, -1544.8917, -1667.0530, -384.5399, -506.7012, 122.1613
                                   S66x8_3036_43UracilNeopentane095B_Q, -4823.0922, -2474.7601, -3832.3896, -4220.2737, -1357.6295, -1745.5136, 387.8841
                                 S66x8_2925_29PyridineUracilpipi100B_Q, -3770.2075, -2152.0730, -3087.5570, -3369.3318, -935.4840, -1217.2588, 281.7748
                                   S66x8_3142_56BenzeneMeNH2NHpi105B_Q, -3857.5588, -2279.1590, -3191.6714, -3471.2476, -912.5124, -1192.0886, 279.5762
                                         S66x8_2868_22AcOHUracil095B_Q, -2714.7045, -1451.4593, -2181.7729, -2392.1171, -730.3136, -940.6578, 210.3442
                                          S66x8_2763_09MeNH2MeOH090B_Q, -1825.0091, -1160.3834, -1544.6201, -1666.6413, -384.2368, -506.2580, 122.0212
                                           S66x8_2851_20AcOHAcOH090B_Q, -2715.4949, -1451.4555, -2182.2283, -2392.7893, -730.7728, -941.3338, 210.5610
                                      S66x8_3205_64PeptideEthene100B_Q, -3680.7108, -2141.6331, -3031.4124, -3299.0652, -889.7793, -1157.4320, 267.6528
                                         S66x8_2863_21AcNH2AcNH2110B_Q, -2881.0515, -1634.1188, -2355.0018, -2568.6224, -720.8830, -934.5037, 213.6207
                                        S66x8_3199_63BenzeneAcOH110B_Q, -3857.1622, -2279.1313, -3191.4304, -3470.9217, -912.2991, -1191.7904, 279.4913
                                        S66x8_2800_13PeptideMeOH125B_Q, -3679.9398, -2141.8632, -3031.0638, -3298.4663, -889.2006, -1156.6031, 267.4025
                                 S66x8_2929_29PyridineUracilpipi150B_Q, -3768.6682, -2152.0875, -3086.6732, -3367.9811, -934.5857, -1215.8936, 281.3079
                                        S66x8_2751_07MeOHPeptide110B_Q, -1654.4416, -974.5360, -1367.6064, -1486.0967, -393.0704, -511.5607, 118.4903
                                        S66x8_2752_07MeOHPeptide125B_Q, -1654.3683, -974.5390, -1367.5653, -1486.0362, -393.0263, -511.4972, 118.4709
                                        S66x8_2753_07MeOHPeptide150B_Q, -1653.9588, -974.5312, -1367.3253, -1485.6686, -392.7941, -511.1374, 118.3433
                                           S66x8_2736_05MeOHMeOH125B_Q, -1653.7563, -974.7296, -1367.2919, -1485.5824, -392.5623, -510.8528, 118.2905
                                  S66x8_2977_35NeopentanePentane150B_Q, -4326.5313, -2824.6981, -3692.9454, -3974.4987, -868.2473, -1149.8006, 281.5532
                                 S66x8_3151_57BenzenePeptideNHpi110B_Q, -3857.7436, -2279.1012, -3191.7538, -3471.3733, -912.6526, -1192.2720, 279.6194
                                   S66x8_3141_56BenzeneMeNH2NHpi100B_Q, -3857.9432, -2279.1712, -3191.8987, -3471.5689, -912.7276, -1192.3978, 279.6702
                                     S66x8_3060_46PeptidePentane095B_Q, -3682.0598, -2141.5831, -3032.1712, -3300.2241, -890.5881, -1158.6410, 268.0529
                                       S66x8_2953_32UracilEthyne150B_Q, -4819.9068, -2474.7128, -3830.5281, -4217.5690, -1355.8153, -1742.8561, 387.0408
                                  S66x8_3091_50BenzeneEthyneCHpi090B_Q, -3858.2251, -2279.1669, -3192.0600, -3471.7847, -912.8930, -1192.6177, 279.7247
                                 S66x8_3147_57BenzenePeptideNHpi090B_Q, -3859.6425, -2279.1383, -3192.8673, -3472.9923, -913.7290, -1193.8540, 280.1250
                                S66x8_2910_27BenzenePyridinepipi105B_Q, -3857.4802, -2279.1417, -3191.6187, -3471.2060, -912.4770, -1192.0643, 279.5873
                                      S66x8_2938_30BenzeneEthene200B_Q, -3856.7062, -2279.3358, -3191.2530, -3470.5195, -911.9172, -1191.1837, 279.2665
                                  S66x8_2973_35NeopentanePentane100B_Q, -4327.4483, -2824.6789, -3693.4674, -3975.2980, -868.7886, -1150.6192, 281.8306
                                       S66x8_2843_19MeOHPyridine090B_Q, -1654.3188, -974.4388, -1367.4944, -1485.9476, -393.0557, -511.5088, 118.4532
                                   S66x8_3039_43UracilNeopentane110B_Q, -4821.8242, -2474.7524, -3831.6533, -4219.1990, -1356.9009, -1744.4466, 387.5457
                                      S66x8_3225_66MeNH2Pyridine150B_Q, -1824.8276, -1160.3492, -1544.5008, -1666.4525, -384.1516, -506.1033, 121.9517
                               S66x8_2984_36NeopentaneNeopentane125B_Q, -4334.8892, -2824.8000, -3697.8203, -3979.8489, -873.0203, -1155.0489, 282.0286
                                 S66x8_2884_24BenzeneBenzenepipi095B_Q, -3858.1703, -2279.1841, -3192.0355, -3471.8099, -912.8514, -1192.6258, 279.7744
                                       S66x8_2730_04WaterPeptide200B_Q, -864.7306, -473.5025, -699.6812, -763.4159, -226.1787, -289.9133,  63.7346
                                       S66x8_2939_31UracilEthene090B_Q, -4821.8118, -2474.7369, -3831.6396, -4219.2026, -1356.9026, -1744.4657, 387.5630
                                       S66x8_2845_19MeOHPyridine100B_Q, -1654.1536, -974.4390, -1367.3990, -1485.7991, -392.9600, -511.3600, 118.4001
                                        S66x8_3198_63BenzeneAcOH105B_Q, -3857.4594, -2279.1433, -3191.6073, -3471.1712, -912.4640, -1192.0278, 279.5639
                                      S66x8_2836_18WaterPyridine095B_Q, -865.6817, -473.4731, -700.2187, -764.2527, -226.7456, -290.7796,  64.0340
                           S66x8_2995_38CyclopentaneCyclopentane090B_Q, -4012.4825, -2555.9715, -3398.0169, -3667.4365, -842.0454, -1111.4649, 269.4195
                                        S66x8_3186_61PentaneAcOH200B_Q, -4326.1604, -2824.6657, -3692.7173, -3974.1650, -868.0516, -1149.4993, 281.4477
                                   S66x8_3125_54BenzeneWaterOHpi100B_Q, -3857.3351, -2279.1445, -3191.5360, -3471.0301, -912.3914, -1191.8856, 279.4942
                                   S66x8_3127_54BenzeneWaterOHpi110B_Q, -3856.7921, -2279.1267, -3191.2145, -3470.5790, -912.0878, -1191.4523, 279.3645
                                    S66x8_3133_55BenzeneMeOHOHpi100B_Q, -3858.0484, -2279.1419, -3191.9472, -3471.6408, -912.8053, -1192.4990, 279.6936
                                      S66x8_3020_41UracilPentane095B_Q, -4824.5817, -2474.7825, -3833.2602, -4221.5495, -1358.4776, -1746.7670, 388.2893
                                 S66x8_2883_24BenzeneBenzenepipi090B_Q, -3858.2815, -2279.1825, -3192.0991, -3471.9281, -912.9166, -1192.7457, 279.8291
                                     S66x8_2834_17UracilUracilBP200B_Q, -4819.8584, -2473.4703, -3829.9759, -4216.9389, -1356.5056, -1743.4686, 386.9630
                                 S66x8_3152_57BenzenePeptideNHpi125B_Q, -3857.0283, -2279.0843, -3191.3332, -3470.7675, -912.2489, -1191.6832, 279.4343
                                         S66x8_2865_21AcNH2AcNH2150B_Q, -2880.3003, -1634.1361, -2354.5748, -2567.9598, -720.4387, -933.8238, 213.3851
                                      S66x8_3025_41UracilPentane150B_Q, -4820.9054, -2474.7814, -3831.1343, -4218.1305, -1356.3530, -1743.3492, 386.9962
                                  S66x8_3083_49BenzenePyridineTS090B_Q, -3858.7291, -2279.1694, -3192.3523, -3472.2286, -913.1830, -1193.0592, 279.8762
                                         S66x8_2705_01WaterWater150B_Q, -864.7578, -473.6759, -699.7701, -763.5533, -226.0942, -289.8774,  63.7832
                                       S66x8_2849_19MeOHPyridine150B_Q, -1653.8021, -974.4351, -1367.1942, -1485.4912, -392.7590, -511.0560, 118.2970
                                  S66x8_2976_35NeopentanePentane125B_Q, -4326.6768, -2824.6726, -3693.0188, -3974.6267, -868.3462, -1149.9542, 281.6080
                                       S66x8_2943_31UracilEthene110B_Q, -4820.9469, -2474.7693, -3831.1532, -4218.4547, -1356.3839, -1743.6854, 387.3015
                                 S66x8_2928_29PyridineUracilpipi125B_Q, -3769.0707, -2152.0720, -3086.8993, -3368.3469, -934.8274, -1216.2750, 281.4476
                                         S66x8_2872_22AcOHUracil125B_Q, -2713.6993, -1451.4490, -2181.1875, -2391.2496, -729.7385, -939.8007, 210.0622
                                     S66x8_2811_15PeptidePeptide090B_Q, -3680.5766, -2141.1413, -3031.1273, -3298.6814, -889.9860, -1157.5401, 267.5541
                                    S66x8_3107_52BenzeneAcOHOHpi090B_Q, -3858.5752, -2279.1059, -3192.2366, -3472.0748, -913.1307, -1192.9689, 279.8382
                                     S66x8_3167_59EthyneWaterCHO110B_Q, -1235.1615, -711.4520, -1014.2215, -1105.9195, -302.7696, -394.4675,  91.6979
                                        S66x8_3200_63BenzeneAcOH125B_Q, -3856.7815, -2279.1099, -3191.2013, -3470.5838, -912.0914, -1191.4739, 279.3825
                                         S66x8_2722_03WaterMeNH2200B_Q, -864.7100, -473.4438, -699.6445, -763.3638, -226.2007, -289.9200,  63.7192
                                   S66x8_3073_47BenzeneBenzeneTS150B_Q, -3856.8343, -2279.2033, -3191.2712, -3470.5997, -912.0680, -1191.3965, 279.3285
                                        S66x8_3185_61PentaneAcOH150B_Q, -4326.5190, -2824.6723, -3692.9274, -3974.4753, -868.2551, -1149.8031, 281.5479
                                          S66x8_2740_06MeOHMeNH2095B_Q, -1654.2069, -974.4239, -1367.4235, -1485.8428, -392.9996, -511.4189, 118.4193
                           S66x8_3000_38CyclopentaneCyclopentane125B_Q, -4012.1076, -2556.0107, -3397.8167, -3667.1271, -841.8060, -1111.1164, 269.3104
                                      S66x8_3046_44EthenePentane105B_Q, -1579.6592, -1005.5774, -1337.4684, -1443.6129, -331.8910, -438.0355, 106.1445
                                 S66x8_3075_48PyridinePyridineTS090B_Q, -3770.6274, -2152.1501, -3087.8323, -3369.7234, -935.6822, -1217.5732, 281.8911
                                           S66x8_2854_20AcOHAcOH105B_Q, -2714.2566, -1451.4367, -2181.5044, -2391.6920, -730.0677, -940.2553, 210.1875
                                   S66x8_3120_53BenzeneAcNH2NHpi125B_Q, -3857.1114, -2279.1423, -3191.4057, -3470.8131, -912.2633, -1191.6708, 279.4075
                                          S66x8_2710_02WaterMeOH105B_Q, -865.5631, -473.6480, -700.2239, -764.2554, -226.5759, -290.6074,  64.0315
                                     S66x8_3178_60EthyneAcOHOHpi200B_Q, -1234.7729, -711.3735, -1013.9638, -1105.5337, -302.5903, -394.1602,  91.5699
                                S66x8_3158_58PyridinePyridineCHN105B_Q, -3769.0105, -2152.1356, -3086.8914, -3368.3102, -934.7558, -1216.1746, 281.4188
                                         S66x8_2720_03WaterMeNH2125B_Q, -865.1105, -473.4569, -699.8816, -763.7284, -226.4247, -290.2714,  63.8467
                                S66x8_3160_58PyridinePyridineCHN125B_Q, -3768.7518, -2152.1384, -3086.7430, -3368.0748, -934.6046, -1215.9364, 281.3318
                                 S66x8_2926_29PyridineUracilpipi105B_Q, -3769.7617, -2152.0607, -3087.2941, -3368.9469, -935.2334, -1216.8862, 281.6528
                                           S66x8_2853_20AcOHAcOH100B_Q, -2714.6460, -1451.4439, -2181.7326, -2392.0362, -730.2887, -940.5923, 210.3036
                                         S66x8_2873_22AcOHUracil150B_Q, -2713.0499, -1451.4417, -2180.8090, -2390.6674, -729.3672, -939.2257, 209.8585
                                  S66x8_3085_49BenzenePyridineTS100B_Q, -3857.7423, -2279.1460, -3191.7720, -3471.3974, -912.6260, -1192.2514, 279.6254
                                      S66x8_3019_41UracilPentane090B_Q, -4825.1195, -2474.7626, -3833.5626, -4222.0067, -1358.8001, -1747.2442, 388.4441
                                       S66x8_2946_31UracilEthene200B_Q, -4819.7026, -2474.7770, -3830.4371, -4217.4004, -1355.6602, -1742.6235, 386.9633
                                      S66x8_2936_30BenzeneEthene125B_Q, -3856.8097, -2279.2595, -3191.2807, -3470.6455, -912.0212, -1191.3859, 279.3648
                                 S66x8_2930_29PyridineUracilpipi200B_Q, -3768.3778, -2152.1099, -3086.5148, -3367.7278, -934.4049, -1215.6179, 281.2130
                                          S66x8_2762_08MeOHWater200B_Q, -1653.4818, -974.7907, -1367.1590, -1485.3809, -392.3683, -510.5902, 118.2219
                                S66x8_2913_27BenzenePyridinepipi150B_Q, -3856.8458, -2279.2075, -3191.2796, -3470.6137, -912.0721, -1191.4062, 279.3341
                                          S66x8_2743_06MeOHMeNH2110B_Q, -1654.1514, -974.4292, -1367.3936, -1485.8021, -392.9644, -511.3728, 118.4084
                                         S66x8_2775_10MeNH2MeNH2110B_Q, -1825.1291, -1160.3408, -1544.6715, -1666.7120, -384.3307, -506.3712, 122.0405
                               S66x8_2895_25PyridinePyridinepipi110B_Q, -3769.8322, -2152.1954, -3087.3917, -3369.0371, -935.1963, -1216.8417, 281.6454
                                    S66x8_3137_55BenzeneMeOHOHpi150B_Q, -3856.7718, -2279.1429, -3191.2096, -3470.5372, -912.0667, -1191.3943, 279.3276
                                           S66x8_2732_05MeOHMeOH095B_Q, -1654.4980, -974.7498, -1367.7292, -1486.2487, -392.9794, -511.4989, 118.5195
                                           S66x8_2858_20AcOHAcOH200B_Q, -2712.3778, -1451.4169, -2180.4099, -2390.0323, -728.9930, -938.6153, 209.6224
                                    S66x8_3135_55BenzeneMeOHOHpi110B_Q, -3857.3882, -2279.1219, -3191.5571, -3471.0815, -912.4352, -1191.9595, 279.5243
                                      S66x8_3055_45EthynePentane110B_Q, -1235.6597, -711.5479, -1014.5500, -1106.4321, -303.0021, -394.8842,  91.8821
                                   S66x8_2902_26UracilUracilpipi105B_Q, -4822.3541, -2474.2086, -3831.7302, -4219.4185, -1357.5216, -1745.2099, 387.6883
                                 S66x8_2890_24BenzeneBenzenepipi200B_Q, -3856.6545, -2279.2917, -3191.2046, -3470.4607, -911.9129, -1191.1691, 279.2562
                                          S66x8_2708_02WaterMeOH095B_Q, -865.7055, -473.6486, -700.3065, -764.3825, -226.6579, -290.7339,  64.0760
                                  S66x8_3017_40BenzeneNeopentane150B_Q, -3857.0116, -2279.2218, -3191.3815, -3470.7612, -912.1597, -1191.5393, 279.3796
                                          S66x8_2764_09MeNH2MeOH095B_Q, -1825.0141, -1160.3813, -1544.6221, -1666.6412, -384.2409, -506.2599, 122.0191
                                    S66x8_3111_52BenzeneAcOHOHpi110B_Q, -3857.2235, -2279.0897, -3191.4483, -3470.9248, -912.3586, -1191.8351, 279.4765
                                         S66x8_2862_21AcNH2AcNH2105B_Q, -2881.3673, -1634.1282, -2355.1883, -2568.8978, -721.0601, -934.7696, 213.7095
                                  S66x8_3012_40BenzeneNeopentane095B_Q, -3858.6898, -2279.1980, -3192.3417, -3472.2381, -913.1437, -1193.0401, 279.8964
                                          S66x8_2768_09MeNH2MeOH125B_Q, -1824.8904, -1160.3873, -1544.5532, -1666.5354, -384.1659, -506.1481, 121.9822
                                  S66x8_2972_35NeopentanePentane095B_Q, -4327.5800, -2824.6801, -3693.5441, -3975.4119, -868.8640, -1150.7319, 281.8678
                             S66x8_2988_37CyclopentaneNeopentane095B_Q, -4012.3224, -2556.0393, -3397.9530, -3667.3292, -841.9136, -1111.2899, 269.3763
                                   S66x8_3128_54BenzeneWaterOHpi125B_Q, -3856.4699, -2279.0991, -3191.0166, -3470.2978, -911.9174, -1191.1987, 279.2812
                                       S66x8_3187_62PentaneAcNH2090B_Q, -4327.4098, -2824.5995, -3693.4117, -3975.2369, -868.8122, -1150.6375, 281.8252
                                         S66x8_2773_10MeNH2MeNH2100B_Q, -1825.3669, -1160.3482, -1544.8121, -1666.9301, -384.4639, -506.5819, 122.1180
                                     S66x8_3171_60EthyneAcOHOHpi090B_Q, -1236.4813, -711.3780, -1014.9533, -1107.0826, -303.5754, -395.7047,  92.1293
                                 S66x8_3080_48PyridinePyridineTS125B_Q, -3769.1883, -2152.1745, -3087.0106, -3368.4721, -934.8361, -1216.2976, 281.4615
                                   S66x8_2906_26UracilUracilpipi200B_Q, -4819.7089, -2474.2053, -3830.1996, -4217.1777, -1355.9943, -1742.9724, 386.9781
                                      S66x8_3226_66MeNH2Pyridine200B_Q, -1824.7096, -1160.3536, -1544.4344, -1666.3478, -384.0808, -505.9943, 121.9134
                                         S66x8_2792_12MeNH2Water125B_Q, -1825.4843, -1160.4428, -1544.9199, -1667.0990, -384.4771, -506.6562, 122.1791
                                       S66x8_2824_16PeptideWater125B_Q, -3679.8035, -2141.3967, -3030.7881, -3298.1268, -889.3914, -1156.7301, 267.3387
                                       S66x8_3190_62PentaneAcNH2105B_Q, -4326.8646, -2824.5952, -3693.0947, -3974.7659, -868.4995, -1150.1707, 281.6712
                                        S66x8_3181_61PentaneAcOH100B_Q, -4327.0897, -2824.6532, -3693.2493, -3975.0395, -868.5961, -1150.3863, 281.7902
                                   S66x8_3038_43UracilNeopentane105B_Q, -4821.8513, -2474.7423, -3831.6647, -4219.2196, -1356.9224, -1744.4774, 387.5549
                             S66x8_2989_37CyclopentaneNeopentane100B_Q, -4011.9090, -2555.9975, -3397.6964, -3666.9742, -841.6989, -1110.9768, 269.2779
                                      S66x8_3048_44EthenePentane125B_Q, -1579.5195, -1005.5781, -1337.3880, -1443.4924, -331.8099, -437.9144, 106.1045
                                     S66x8_2813_15PeptidePeptide100B_Q, -3680.5053, -2141.1596, -3031.0938, -3298.6172, -889.9343, -1157.4576, 267.5234
                                        S66x8_2801_13PeptideMeOH150B_Q, -3679.6628, -2141.8579, -3030.9013, -3298.2254, -889.0435, -1156.3675, 267.3241
                                     S66x8_3065_46PeptidePentane150B_Q, -3680.0292, -2141.5778, -3030.9950, -3298.4292, -889.4172, -1156.8514, 267.4342
                                         S66x8_2864_21AcNH2AcNH2125B_Q, -2880.4091, -1634.1046, -2354.6244, -2568.0544, -720.5198, -933.9498, 213.4300
                                       S66x8_2952_32UracilEthyne125B_Q, -4820.4200, -2474.7276, -3830.8310, -4217.9994, -1356.1034, -1743.2718, 387.1684
                                      S66x8_2937_30BenzeneEthene150B_Q, -3856.5071, -2279.2339, -3191.0950, -3470.3722, -911.8611, -1191.1383, 279.2772
                                 S66x8_3154_57BenzenePeptideNHpi200B_Q, -3856.4518, -2279.1230, -3191.0162, -3470.2334, -911.8932, -1191.1104, 279.2172
                                          S66x8_2745_06MeOHMeNH2150B_Q, -1653.7595, -974.4247, -1367.1651, -1485.4442, -392.7404, -511.0195, 118.2791
                                   S66x8_3035_43UracilNeopentane090B_Q, -4823.8653, -2474.7733, -3832.8421, -4220.9277, -1358.0688, -1746.1544, 388.0856
                                     S66x8_2966_34PentanePentane105B_Q, -4327.4437, -2824.6510, -3693.4530, -3975.3031, -868.8020, -1150.6521, 281.8501
                                       S66x8_2825_16PeptideWater150B_Q, -3680.1631, -2141.4341, -3031.0118, -3298.4313, -889.5777, -1156.9972, 267.4195
                             S66x8_2992_37CyclopentaneNeopentane125B_Q, -4011.9643, -2556.0731, -3397.7602, -3667.0303, -841.6871, -1110.9573, 269.2702
                                   S66x8_2901_26UracilUracilpipi100B_Q, -4822.6004, -2474.1963, -3831.8674, -4219.6434, -1357.6712, -1745.4472, 387.7760
                                         S66x8_2715_03WaterMeNH2090B_Q, -865.7099, -473.4639, -700.2311, -764.2729, -226.7672, -290.8090,  64.0418
                                         S66x8_2860_21AcNH2AcNH2095B_Q, -2881.5264, -1634.1342, -2355.2828, -2569.0261, -721.1486, -934.8919, 213.7433
                                 S66x8_3032_42UracilCyclopentane125B_Q, -4821.2625, -2474.7714, -3831.3365, -4218.6738, -1356.5652, -1743.9025, 387.3373
                                  S66x8_3084_49BenzenePyridineTS095B_Q, -3858.1936, -2279.1576, -3192.0378, -3471.7742, -912.8802, -1192.6166, 279.7364
                                     S66x8_3106_51EthyneEthyneTS200B_Q, -1234.6522, -711.5561, -1013.9711, -1105.5293, -302.4149, -393.9732,  91.5583
                               S66x8_2891_25PyridinePyridinepipi090B_Q, -3770.4707, -2152.1740, -3087.7518, -3369.6225, -935.5778, -1217.4485, 281.8707
                                        S66x8_2880_23AcNH2Uracil125B_Q, -2880.6806, -1634.0216, -2354.7464, -2568.2816, -720.7247, -934.2600, 213.5352
                                 S66x8_3081_48PyridinePyridineTS150B_Q, -3768.5990, -2152.1591, -3086.6634, -3367.9625, -934.5043, -1215.8034, 281.2990
                                    S66x8_3132_55BenzeneMeOHOHpi095B_Q, -3858.4620, -2279.1517, -3192.1905, -3471.9865, -913.0387, -1192.8348, 279.7961
                                     S66x8_3164_59EthyneWaterCHO095B_Q, -1235.3730, -711.4543, -1014.3448, -1106.1118, -302.8905, -394.6575,  91.7670
                                     S66x8_3218_65PyridineEthyne200B_Q, -3768.5940, -2152.3050, -3086.7221, -3368.0463, -934.4171, -1215.7413, 281.3242
                                       S66x8_2806_14PeptideMeNH2105B_Q, -3680.2063, -2141.5937, -3031.1041, -3298.5689, -889.5104, -1156.9752, 267.4648
                                        S66x8_3197_63BenzeneAcOH100B_Q, -3857.8128, -2279.1555, -3191.8168, -3471.4688, -912.6612, -1192.3133, 279.6520
                                  S66x8_2978_35NeopentanePentane200B_Q, -4326.2042, -2824.6947, -3692.7549, -3974.2109, -868.0602, -1149.5162, 281.4561
                                          S66x8_2767_09MeNH2MeOH110B_Q, -1825.0304, -1160.3909, -1544.6356, -1666.6624, -384.2447, -506.2715, 122.0268
                             S66x8_2994_37CyclopentaneNeopentane200B_Q, -4011.2392, -2556.0597, -3397.3353, -3666.3979, -841.2757, -1110.3382, 269.0625
                                         S66x8_2787_12MeNH2Water090B_Q, -1826.3184, -1160.4558, -1545.4076, -1667.8650, -384.9518, -507.4093, 122.4574
                                   S66x8_3069_47BenzeneBenzeneTS100B_Q, -3857.7141, -2279.1599, -3191.7616, -3471.3797, -912.6016, -1192.2198, 279.6182
                                S66x8_2911_27BenzenePyridinepipi110B_Q, -3857.1949, -2279.1310, -3191.4492, -3470.9624, -912.3182, -1191.8315, 279.5132
                                         S66x8_2793_12MeNH2Water150B_Q, -1825.1735, -1160.4491, -1544.7429, -1666.8039, -384.2937, -506.3548, 122.0611
                                         S66x8_2866_21AcNH2AcNH2200B_Q, -2879.5289, -1634.1204, -2354.1222, -2567.2674, -720.0018, -933.1471, 213.1452
                                     S66x8_3170_59EthyneWaterCHO200B_Q, -1234.7645, -711.4403, -1013.9871, -1105.5601, -302.5468, -394.1198,  91.5730
                                 S66x8_3079_48PyridinePyridineTS110B_Q, -3769.7211, -2152.1859, -3087.3234, -3368.9374, -935.1375, -1216.7515, 281.6139
                                  S66x8_2971_35NeopentanePentane090B_Q, -4327.6852, -2824.6530, -3693.5935, -3975.4922, -868.9405, -1150.8392, 281.8987
                                         S66x8_2717_03WaterMeNH2100B_Q, -865.5369, -473.4606, -700.1297, -764.1148, -226.6691, -290.6542,  63.9851
                                  S66x8_3097_50BenzeneEthyneCHpi150B_Q, -3856.6779, -2279.1925, -3191.1762, -3470.4614, -911.9838, -1191.2690, 279.2852
                               S66x8_2897_25PyridinePyridinepipi150B_Q, -3768.6256, -2152.1774, -3086.6865, -3367.9999, -934.5091, -1215.8225, 281.3134
                                      S66x8_2934_30BenzeneEthene105B_Q, -3856.7788, -2279.1825, -3191.2303, -3470.6461, -912.0478, -1191.4636, 279.4157
                                     S66x8_3104_51EthyneEthyneTS125B_Q, -1234.9025, -711.5574, -1014.1163, -1105.7537, -302.5589, -394.1963,  91.6374
                                 S66x8_2889_24BenzeneBenzenepipi150B_Q, -3856.9774, -2279.2688, -3191.3816, -3470.7376, -912.1128, -1191.4688, 279.3560
                                S66x8_3003_39BenzeneCyclopentane090B_Q, -3859.8355, -2279.2097, -3193.0090, -3473.2192, -913.7993, -1194.0095, 280.2102
                                      S66x8_3208_64PeptideEthene125B_Q, -3680.7090, -2141.7131, -3031.4451, -3299.0685, -889.7320, -1157.3553, 267.6233
                                  S66x8_3011_40BenzeneNeopentane090B_Q, -3859.2558, -2279.2075, -3192.6729, -3472.7174, -913.4654, -1193.5098, 280.0444
                                        S66x8_2747_07MeOHPeptide090B_Q, -1654.6345, -974.5346, -1367.7173, -1486.2748, -393.1828, -511.7403, 118.5575
                                       S66x8_3192_62PentaneAcNH2125B_Q, -4326.6414, -2824.6201, -3692.9762, -3974.5654, -868.3560, -1149.9453, 281.5892
                                     S66x8_3215_65PyridineEthyne110B_Q, -3768.8341, -2152.2821, -3086.8512, -3368.2634, -934.5692, -1215.9814, 281.4122
                                         S66x8_2777_10MeNH2MeNH2150B_Q, -1824.7948, -1160.3425, -1544.4790, -1666.4116, -384.1365, -506.0691, 121.9326
                                       S66x8_2826_16PeptideWater200B_Q, -3680.2938, -2141.4468, -3031.0927, -3298.5342, -889.6459, -1157.0874, 267.4415
                           S66x8_3001_38CyclopentaneCyclopentane150B_Q, -4011.7171, -2556.0084, -3397.5900, -3666.7827, -841.5816, -1110.7744, 269.1927
                                      S66x8_3053_45EthynePentane100B_Q, -1236.0333, -711.5501, -1014.7669, -1106.7735, -303.2169, -395.2235,  92.0066
                                   S66x8_3122_53BenzeneAcNH2NHpi200B_Q, -3856.7637, -2279.1761, -3191.2189, -3470.4819, -912.0429, -1191.3058, 279.2629
                                         S66x8_2719_03WaterMeNH2110B_Q, -865.3209, -473.4577, -700.0036, -763.9200, -226.5459, -290.4623,  63.9164
                                      S66x8_3224_66MeNH2Pyridine125B_Q, -1825.0536, -1160.3525, -1544.6328, -1666.6588, -384.2803, -506.3063, 122.0260
                                      S66x8_3045_44EthenePentane100B_Q, -1579.8110, -1005.5796, -1337.5571, -1443.7544, -331.9776, -438.1748, 106.1973
                                   S66x8_3068_47BenzeneBenzeneTS095B_Q, -3858.1625, -2279.1722, -3192.0260, -3471.7577, -912.8538, -1192.5856, 279.7318
                                S66x8_3007_39BenzeneCyclopentane110B_Q, -3857.7827, -2279.1579, -3191.8003, -3471.4669, -912.6424, -1192.3090, 279.6666
                                          S66x8_2741_06MeOHMeNH2100B_Q, -1654.0820, -974.4212, -1367.3501, -1485.7321, -392.9290, -511.3109, 118.3819
                                         S66x8_2700_01WaterWater095B_Q, -865.4427, -473.6891, -700.1717, -764.1758, -226.4826, -290.4867,  64.0041
                                          S66x8_2757_08MeOHWater100B_Q, -1654.0526, -974.8027, -1367.4940, -1485.8872, -392.6913, -511.0845, 118.3932
                                        S66x8_2877_23AcNH2Uracil100B_Q, -2881.4613, -1634.0371, -2355.2042, -2568.9638, -721.1671, -934.9267, 213.7596
                                     S66x8_3169_59EthyneWaterCHO150B_Q, -1234.9000, -711.4471, -1014.0683, -1105.6799, -302.6212, -394.2328,  91.6116
                                          S66x8_2712_02WaterMeOH125B_Q, -865.1909, -473.6471, -700.0084, -763.9180, -226.3613, -290.2709,  63.9096
                                         S66x8_2703_01WaterWater110B_Q, -865.2129, -473.6849, -700.0371, -763.9676, -226.3521, -290.2827,  63.9305
                                     S66x8_2960_33PyridineEthene125B_Q, -3768.6748, -2152.2567, -3086.7484, -3368.1053, -934.4917, -1215.8486, 281.3569
                                 S66x8_2924_29PyridineUracilpipi095B_Q, -3770.5349, -2152.0776, -3087.7482, -3369.6286, -935.6706, -1217.5510, 281.8804
                                        S66x8_3184_61PentaneAcOH125B_Q, -4326.8738, -2824.6732, -3693.1329, -3974.7845, -868.4597, -1150.1113, 281.6516
                                     S66x8_3059_46PeptidePentane090B_Q, -3682.5259, -2141.5708, -3032.4354, -3300.6279, -890.8647, -1159.0571, 268.1925
                                     S66x8_3165_59EthyneWaterCHO100B_Q, -1235.2915, -711.4533, -1014.2972, -1106.0379, -302.8439, -394.5846,  91.7406
                                         S66x8_2776_10MeNH2MeNH2125B_Q, -1825.0410, -1160.3451, -1544.6224, -1666.6337, -384.2774, -506.2886, 122.0113
                                          S66x8_2707_02WaterMeOH090B_Q, -865.6312, -473.6485, -700.2635, -764.3181, -226.6150, -290.6696,  64.0546
                                       S66x8_2848_19MeOHPyridine125B_Q, -1653.8269, -974.4419, -1367.2114, -1485.5079, -392.7695, -511.0660, 118.2965
                                          S66x8_2761_08MeOHWater150B_Q, -1653.6998, -974.7973, -1367.2878, -1485.5780, -392.4905, -510.7807, 118.2902
                                     S66x8_3175_60EthyneAcOHOHpi110B_Q, -1235.7131, -711.3774, -1014.5090, -1106.3832, -303.1316, -395.0059,  91.8743
                                  S66x8_2922_28BenzeneUracilpipi200B_Q, -3856.5334, -2279.1748, -3191.0852, -3470.3274, -911.9105, -1191.1526, 279.2421
                                       S66x8_2782_11MeNH2Peptide105B_Q, -1825.4914, -1160.3379, -1544.8798, -1667.0540, -384.5419, -506.7161, 122.1742
                                          S66x8_2760_08MeOHWater125B_Q, -1653.9292, -974.8028, -1367.4227, -1485.7858, -392.6199, -510.9830, 118.3631
                                         S66x8_2716_03WaterMeNH2095B_Q, -865.6657, -473.4623, -700.2049, -764.2312, -226.7426, -290.7689,  64.0263
                                     S66x8_3213_65PyridineEthyne100B_Q, -3769.1570, -2152.2921, -3087.0421, -3368.5486, -934.7500, -1216.2565, 281.5065
                                        S66x8_2750_07MeOHPeptide105B_Q, -1654.5727, -974.5328, -1367.6809, -1486.2137, -393.1481, -511.6809, 118.5328
                                       S66x8_2823_16PeptideWater110B_Q, -3680.1580, -2141.4236, -3031.0044, -3298.4295, -889.5808, -1157.0059, 267.4251
                                  S66x8_3015_40BenzeneNeopentane110B_Q, -3857.4652, -2279.1624, -3191.6187, -3471.2016, -912.4563, -1192.0393, 279.5829
                                       S66x8_2942_31UracilEthene105B_Q, -4821.2788, -2474.7742, -3831.3472, -4218.7414, -1356.5730, -1743.9672, 387.3943
                                       S66x8_2724_04WaterPeptide095B_Q, -865.7598, -473.5195, -700.2834, -764.3571, -226.7639, -290.8376,  64.0737
                                S66x8_3006_39BenzeneCyclopentane105B_Q, -3858.1962, -2279.1725, -3192.0456, -3471.8200, -912.8731, -1192.6475, 279.7745
                                       S66x8_2850_19MeOHPyridine200B_Q, -1653.5590, -974.4277, -1367.0505, -1485.2716, -392.6228, -510.8439, 118.2211
                                      S66x8_3210_64PeptideEthene200B_Q, -3679.8796, -2141.7043, -3030.9619, -3298.3401, -889.2576, -1156.6358, 267.3782
                           S66x8_2999_38CyclopentaneCyclopentane110B_Q, -4012.0166, -2555.9543, -3397.7403, -3667.0532, -841.7860, -1111.0989, 269.3129
                                 S66x8_3150_57BenzenePeptideNHpi105B_Q, -3858.1352, -2279.1134, -3191.9854, -3471.7037, -912.8720, -1192.5904, 279.7184
                                        S66x8_3201_63BenzeneAcOH150B_Q, -3856.9228, -2279.1966, -3191.3195, -3470.6732, -912.1229, -1191.4766, 279.3537
                                         S66x8_2859_21AcNH2AcNH2090B_Q, -2881.9903, -1634.1485, -2355.5571, -2569.4415, -721.4085, -935.2930, 213.8845
                                 S66x8_3076_48PyridinePyridineTS095B_Q, -3770.6786, -2152.2021, -3087.8839, -3369.7595, -935.6817, -1217.5573, 281.8756
                                        S66x8_2796_13PeptideMeOH095B_Q, -3680.5332, -2141.8700, -3031.4097, -3298.9699, -889.5397, -1157.0999, 267.5602
                                     S66x8_2964_34PentanePentane095B_Q, -4328.1531, -2824.6730, -3693.8724, -3975.9185, -869.1995, -1151.2455, 282.0460
                                          S66x8_2714_02WaterMeOH200B_Q, -864.6579, -473.6326, -699.6941, -763.4344, -226.0616, -289.8018,  63.7402
                                   S66x8_3145_56BenzeneMeNH2NHpi150B_Q, -3856.9820, -2279.2180, -3191.3628, -3470.7210, -912.1448, -1191.5030, 279.3582
                                 S66x8_3029_42UracilCyclopentane100B_Q, -4823.3948, -2474.8012, -3832.5819, -4220.5247, -1357.7807, -1745.7235, 387.9428
                               S66x8_2894_25PyridinePyridinepipi105B_Q, -3769.8085, -2152.1743, -3087.3691, -3369.0238, -935.1948, -1216.8496, 281.6547
                                         S66x8_2871_22AcOHUracil110B_Q, -2713.9184, -1451.4389, -2181.3099, -2391.4201, -729.8710, -939.9812, 210.1102
                                  S66x8_3016_40BenzeneNeopentane125B_Q, -3856.8907, -2279.1290, -3191.2725, -3470.6975, -912.1435, -1191.5685, 279.4250
                             S66x8_2993_37CyclopentaneNeopentane150B_Q, -4011.5906, -2556.0663, -3397.5413, -3666.7046, -841.4749, -1110.6383, 269.1634
                                          S66x8_2756_08MeOHWater095B_Q, -1654.2004, -974.8075, -1367.5815, -1486.0198, -392.7740, -511.2123, 118.4383
                                       S66x8_2723_04WaterPeptide090B_Q, -865.9441, -473.5216, -700.3909, -764.5261, -226.8693, -291.0045,  64.1352
                                       S66x8_3191_62PentaneAcNH2110B_Q, -4326.9934, -2824.6332, -3693.1852, -3974.8734, -868.5520, -1150.2402, 281.6882
                                      S66x8_3044_44EthenePentane095B_Q, -1579.9914, -1005.5823, -1337.6626, -1443.9214, -332.0803, -438.3392, 106.2589
                                S66x8_3009_39BenzeneCyclopentane150B_Q, -3857.0655, -2279.2121, -3191.4085, -3470.7989, -912.1965, -1191.5868, 279.3903
                                      S66x8_3209_64PeptideEthene150B_Q, -3680.2568, -2141.7080, -3031.1815, -3298.6741, -889.4735, -1156.9661, 267.4925
                                        S66x8_2881_23AcNH2Uracil150B_Q, -2880.0601, -1634.0291, -2354.3907, -2567.7324, -720.3617, -933.7033, 213.3417
                                   S66x8_3144_56BenzeneMeNH2NHpi125B_Q, -3856.7981, -2279.1259, -3191.2176, -3470.5935, -912.0917, -1191.4676, 279.3759
                                       S66x8_2804_14PeptideMeNH2095B_Q, -3680.5223, -2141.5981, -3031.2887, -3298.8312, -889.6905, -1157.2331, 267.5426
                                    S66x8_3113_52BenzeneAcOHOHpi150B_Q, -3856.8467, -2279.1451, -3191.2538, -3470.5851, -912.1087, -1191.4400, 279.3313
                                        S66x8_2875_23AcNH2Uracil090B_Q, -2881.9424, -1634.0400, -2355.4836, -2569.3884, -721.4435, -935.3484, 213.9048
                                      S66x8_3049_44EthenePentane150B_Q, -1579.2510, -1005.5740, -1337.2310, -1443.2454, -331.6570, -437.6714, 106.0144
                                   S66x8_3117_53BenzeneAcNH2NHpi100B_Q, -3857.7770, -2279.1566, -3191.7965, -3471.3886, -912.6399, -1192.2320, 279.5921
                                       S66x8_3194_62PentaneAcNH2200B_Q, -4326.2153, -2824.6398, -3692.7381, -3974.1915, -868.0983, -1149.5517, 281.4534
                                         S66x8_2774_10MeNH2MeNH2105B_Q, -1825.2431, -1160.3446, -1544.7390, -1666.8166, -384.3945, -506.4721, 122.0776
                                       S66x8_2821_16PeptideWater100B_Q, -3679.9926, -2141.3818, -3030.8912, -3298.2740, -889.5093, -1156.8921, 267.3828
                                    S66x8_3136_55BenzeneMeOHOHpi125B_Q, -3856.7816, -2279.0967, -3191.1958, -3470.5781, -912.0991, -1191.4814, 279.3823
                                        S66x8_2754_07MeOHPeptide200B_Q, -1653.5301, -974.5252, -1367.0749, -1485.2853, -392.5497, -510.7601, 118.2104
                                     S66x8_2957_33PyridineEthene100B_Q, -3769.2262, -2152.2318, -3087.0567, -3368.5937, -934.8249, -1216.3619, 281.5370
                               S66x8_2893_25PyridinePyridinepipi100B_Q, -3769.9674, -2152.1618, -3087.4557, -3369.1675, -935.2939, -1217.0057, 281.7119
                                      S66x8_3058_45EthynePentane200B_Q, -1234.6869, -711.5413, -1013.9849, -1105.5538, -302.4436, -394.0125,  91.5689
                                      S66x8_3021_41UracilPentane100B_Q, -4823.7326, -2474.7708, -3832.7644, -4220.8239, -1357.9935, -1746.0530, 388.0595
                                   S66x8_2900_26UracilUracilpipi095B_Q, -4823.0981, -2474.1907, -3832.1528, -4219.9526, -1357.9621, -1745.7619, 387.7998
                                     S66x8_2955_33PyridineEthene090B_Q, -3769.5403, -2152.2318, -3087.2383, -3368.8611, -935.0065, -1216.6293, 281.6228
                                       S66x8_2954_32UracilEthyne200B_Q, -4819.5733, -2474.7160, -3830.3367, -4217.2901, -1355.6207, -1742.5740, 386.9534
                                          S66x8_2713_02WaterMeOH150B_Q, -864.9067, -473.6387, -699.8405, -763.6592, -226.2018, -290.0205,  63.8187
                                         S66x8_2771_10MeNH2MeNH2090B_Q, -1825.4694, -1160.3493, -1544.8718, -1667.0207, -384.5226, -506.6714, 122.1489
                                 S66x8_2927_29PyridineUracilpipi110B_Q, -3769.7189, -2152.0747, -3087.2752, -3368.9071, -935.2006, -1216.8325, 281.6319
                           S66x8_3002_38CyclopentaneCyclopentane200B_Q, -4011.2891, -2555.9975, -3397.3380, -3666.4085, -841.3404, -1110.4109, 269.0705
                                      S66x8_3022_41UracilPentane105B_Q, -4822.9657, -2474.7605, -3832.3166, -4220.1680, -1357.5561, -1745.4075, 387.8514
                                 S66x8_3077_48PyridinePyridineTS100B_Q, -3770.3105, -2152.1964, -3087.6686, -3369.4432, -935.4722, -1217.2468, 281.7746
                                 S66x8_2886_24BenzeneBenzenepipi105B_Q, -3857.3811, -2279.1565, -3191.5676, -3471.1386, -912.4111, -1191.9822, 279.5710
                                   S66x8_3143_56BenzeneMeNH2NHpi110B_Q, -3857.2268, -2279.1465, -3191.4742, -3470.9701, -912.3277, -1191.8236, 279.4960
                                     S66x8_3211_65PyridineEthyne090B_Q, -3769.5308, -2152.3021, -3087.2625, -3368.8708, -934.9603, -1216.5686, 281.6083
                                   S66x8_3118_53BenzeneAcNH2NHpi105B_Q, -3857.6759, -2279.1635, -3191.7410, -3471.2959, -912.5775, -1192.1324, 279.5549
                                     S66x8_2969_34PentanePentane150B_Q, -4326.6946, -2824.7099, -3693.0448, -3974.6407, -868.3349, -1149.9309, 281.5959
                                          S66x8_2769_09MeNH2MeOH150B_Q, -1824.7341, -1160.3839, -1544.4614, -1666.3932, -384.0774, -506.0092, 121.9318
                                     S66x8_2965_34PentanePentane100B_Q, -4327.7585, -2824.6604, -3693.6390, -3975.5773, -868.9786, -1150.9169, 281.9383
                                     S66x8_3177_60EthyneAcOHOHpi150B_Q, -1235.0360, -711.3744, -1014.1163, -1105.7702, -302.7419, -394.3957,  91.6539
                                 S66x8_3153_57BenzenePeptideNHpi150B_Q, -3857.1988, -2279.1718, -3191.4687, -3470.8686, -912.2968, -1191.6968, 279.3999
                                     S66x8_2815_15PeptidePeptide110B_Q, -3680.4423, -2141.1556, -3031.0557, -3298.5608, -889.9001, -1157.4052, 267.5051
                                     S66x8_2829_17UracilUracilBP100B_Q, -4822.1937, -2473.4963, -3831.3370, -4218.9513, -1357.8407, -1745.4550, 387.6144
                                 S66x8_2887_24BenzeneBenzenepipi110B_Q, -3857.1823, -2279.1497, -3191.4498, -3470.9700, -912.3001, -1191.8203, 279.5202
                                   S66x8_3140_56BenzeneMeNH2NHpi095B_Q, -3858.3592, -2279.1824, -3192.1440, -3471.9186, -912.9616, -1192.7362, 279.7746
                                         S66x8_2870_22AcOHUracil105B_Q, -2714.1933, -1451.4462, -2181.4719, -2391.6590, -730.0257, -940.2128, 210.1871
                                        S66x8_3180_61PentaneAcOH095B_Q, -4327.2435, -2824.6504, -3693.3370, -3975.1171, -868.6866, -1150.4667, 281.7800
                                     S66x8_3217_65PyridineEthyne150B_Q, -3768.3798, -2152.2737, -3086.5850, -3367.8485, -934.3113, -1215.5748, 281.2635
                               S66x8_2896_25PyridinePyridinepipi125B_Q, -3769.1499, -2152.1764, -3086.9892, -3368.4521, -934.8128, -1216.2757, 281.4628
                                   S66x8_3074_47BenzeneBenzeneTS200B_Q, -3856.6400, -2279.2443, -3191.1762, -3470.4269, -911.9319, -1191.1826, 279.2507
                                      S66x8_3204_64PeptideEthene095B_Q, -3681.0079, -2141.6393, -3031.5868, -3299.3269, -889.9475, -1157.6876, 267.7401
                                 S66x8_3033_42UracilCyclopentane150B_Q, -4820.6673, -2474.7982, -3831.0038, -4218.1898, -1356.2056, -1743.3916, 387.1860
                                   S66x8_3146_56BenzeneMeNH2NHpi200B_Q, -3856.4017, -2279.1805, -3191.0115, -3470.2298, -911.8311, -1191.0493, 279.2183
                                      S66x8_3207_64PeptideEthene110B_Q, -3680.5943, -2141.6542, -3031.3539, -3298.9744, -889.6997, -1157.3202, 267.6204
                                       S66x8_2941_31UracilEthene100B_Q, -4821.6943, -2474.7732, -3831.5870, -4219.0793, -1356.8138, -1744.3061, 387.4924
                                   S66x8_2905_26UracilUracilpipi150B_Q, -4820.4521, -2474.2046, -3830.6290, -4217.7937, -1356.4244, -1743.5891, 387.1647
                                 S66x8_3027_42UracilCyclopentane090B_Q, -4824.3443, -2474.7838, -3833.1235, -4221.3698, -1358.3396, -1746.5860, 388.2464
                                    S66x8_3138_55BenzeneMeOHOHpi200B_Q, -3856.5049, -2279.1542, -3191.0601, -3470.2945, -911.9059, -1191.1404, 279.2345
                                  S66x8_3094_50BenzeneEthyneCHpi105B_Q, -3857.0438, -2279.1315, -3191.3620, -3470.7877, -912.2305, -1191.6562, 279.4257
                                       S66x8_2819_16PeptideWater090B_Q, -3680.1104, -2141.3918, -3030.9635, -3298.3768, -889.5717, -1156.9850, 267.4133
                                S66x8_3155_58PyridinePyridineCHN090B_Q, -3769.8771, -2152.1611, -3087.4032, -3369.0525, -935.2421, -1216.8914, 281.6494
                                     S66x8_3173_60EthyneAcOHOHpi100B_Q, -1236.0382, -711.3777, -1014.6971, -1106.6784, -303.3193, -395.3007,  91.9814
                                       S66x8_2820_16PeptideWater095B_Q, -3679.9580, -2141.3821, -3030.8713, -3298.2456, -889.4892, -1156.8635, 267.3742
                                       S66x8_2728_04WaterPeptide125B_Q, -865.3724, -473.5126, -700.0565, -764.0008, -226.5440, -290.4882,  63.9442
                                      S66x8_3051_45EthynePentane090B_Q, -1236.5548, -711.5522, -1015.0693, -1107.2504, -303.5171, -395.6982,  92.1811
                                       S66x8_2951_32UracilEthyne110B_Q, -4820.4122, -2474.6977, -3830.8139, -4218.0004, -1356.1162, -1743.3027, 387.1865
                                   S66x8_3115_53BenzeneAcNH2NHpi090B_Q, -3858.1005, -2279.1378, -3191.9756, -3471.6774, -912.8378, -1192.5397, 279.7019
                                        S66x8_2748_07MeOHPeptide095B_Q, -1654.4747, -974.5302, -1367.6231, -1486.1288, -393.0929, -511.5987, 118.5058
                                     S66x8_2961_33PyridineEthene150B_Q, -3768.5167, -2152.2737, -3086.6642, -3367.9655, -934.3905, -1215.6918, 281.3013
                                       S66x8_2786_11MeNH2Peptide200B_Q, -1824.7585, -1160.3414, -1544.4575, -1666.3849, -384.1161, -506.0435, 121.9274
                                           S66x8_2856_20AcOHAcOH125B_Q, -2713.7870, -1451.4281, -2181.2293, -2391.2811, -729.8012, -939.8530, 210.0518
                                          S66x8_2766_09MeNH2MeOH105B_Q, -1824.8232, -1160.3741, -1544.5087, -1666.4661, -384.1347, -506.0920, 121.9573
                                      S66x8_2933_30BenzeneEthene100B_Q, -3857.0375, -2279.1953, -3191.3853, -3470.8651, -912.1900, -1191.6698, 279.4798
                                     S66x8_3099_51EthyneEthyneTS090B_Q, -1235.5879, -711.5584, -1014.5130, -1106.3709, -302.9546, -394.8125,  91.8579
                                        S66x8_3195_63BenzeneAcOH090B_Q, -3858.7383, -2279.1806, -3192.3624, -3472.2512, -913.1818, -1193.0706, 279.8888
                                 S66x8_3028_42UracilCyclopentane095B_Q, -4824.0728, -2474.8068, -3832.9762, -4221.1154, -1358.1694, -1746.3086, 388.1392
                                           S66x8_2737_05MeOHMeOH150B_Q, -1653.8070, -974.7400, -1367.3256, -1485.6374, -392.5856, -510.8974, 118.3118
                                  S66x8_3013_40BenzeneNeopentane100B_Q, -3858.2073, -2279.1872, -3192.0582, -3471.8352, -912.8710, -1192.6480, 279.7770
                                      S66x8_3043_44EthenePentane090B_Q, -1580.2040, -1005.5854, -1337.7868, -1444.1179, -332.2014, -438.5325, 106.3311
                                         S66x8_2791_12MeNH2Water110B_Q, -1825.7446, -1160.4405, -1545.0694, -1667.3426, -384.6290, -506.9021, 122.2731
                                        S66x8_2799_13PeptideMeOH110B_Q, -3680.0984, -2141.8627, -3031.1552, -3298.6058, -889.2925, -1156.7432, 267.4507
                                       S66x8_2846_19MeOHPyridine105B_Q, -1654.0283, -974.4371, -1367.3258, -1485.6857, -392.8887, -511.2486, 118.3599
                                   S66x8_3041_43UracilNeopentane150B_Q, -4820.4642, -2474.7744, -3830.8763, -4218.0251, -1356.1019, -1743.2507, 387.1488
                                    S66x8_3112_52BenzeneAcOHOHpi125B_Q, -3856.5562, -2279.0658, -3191.0524, -3470.3692, -911.9866, -1191.3034, 279.3168
                                  S66x8_2916_28BenzeneUracilpipi095B_Q, -3858.6347, -2279.1402, -3192.2854, -3472.1797, -913.1453, -1193.0396, 279.8943
                                      S66x8_3052_45EthynePentane095B_Q, -1236.2726, -711.5512, -1014.9057, -1106.9923, -303.3545, -395.4411,  92.0865
                                     S66x8_2958_33PyridineEthene105B_Q, -3768.9693, -2152.2225, -3086.9043, -3368.3704, -934.6818, -1216.1479, 281.4661
                                  S66x8_2921_28BenzeneUracilpipi150B_Q, -3856.8096, -2279.1253, -3191.2241, -3470.5789, -912.0987, -1191.4535, 279.3548
                                  S66x8_3086_49BenzenePyridineTS105B_Q, -3857.3727, -2279.1342, -3191.5533, -3471.0827, -912.4191, -1191.9486, 279.5294
                                        S66x8_2802_13PeptideMeOH200B_Q, -3679.6578, -2141.8667, -3030.9022, -3298.2116, -889.0355, -1156.3449, 267.3094
                               S66x8_2982_36NeopentaneNeopentane105B_Q, -4335.1053, -2824.7740, -3697.9343, -3980.0563, -873.1603, -1155.2823, 282.1220
                                         S66x8_2718_03WaterMeNH2105B_Q, -865.4224, -473.4591, -700.0629, -764.0112, -226.6038, -290.5520,  63.9483
                                     S66x8_2816_15PeptidePeptide125B_Q, -3680.1065, -2141.1330, -3030.8520, -3298.2644, -889.7190, -1157.1314, 267.4124
                                  S66x8_2915_28BenzeneUracilpipi090B_Q, -3858.9764, -2279.1443, -3192.4847, -3472.4824, -913.3404, -1193.3381, 279.9976
                                       S66x8_2948_32UracilEthyne095B_Q, -4821.3061, -2474.7087, -3831.3353, -4218.7524, -1356.6266, -1744.0437, 387.4171
                                  S66x8_3089_49BenzenePyridineTS150B_Q, -3856.8847, -2279.1941, -3191.2964, -3470.6302, -912.1024, -1191.4361, 279.3337
                                     S66x8_2827_17UracilUracilBP090B_Q, -4822.9423, -2473.5237, -3831.7813, -4219.6057, -1358.2576, -1746.0820, 387.8244
                                S66x8_3156_58PyridinePyridineCHN095B_Q, -3769.6820, -2152.1629, -3087.2911, -3368.8956, -935.1282, -1216.7328, 281.6045
                                           S66x8_2855_20AcOHAcOH110B_Q, -2714.0577, -1451.4296, -2181.3865, -2391.5026, -729.9569, -940.0731, 210.1162
                                     S66x8_3066_46PeptidePentane200B_Q, -3680.0589, -2141.6291, -3031.0338, -3298.4485, -889.4047, -1156.8194, 267.4147
                                       S66x8_2781_11MeNH2Peptide100B_Q, -1825.6123, -1160.3410, -1544.9509, -1667.1662, -384.6100, -506.8252, 122.2152
                                S66x8_3157_58PyridinePyridineCHN100B_Q, -3769.2959, -2152.1469, -3087.0612, -3368.5603, -934.9143, -1216.4133, 281.4991
                                      S66x8_3056_45EthynePentane125B_Q, -1235.2915, -711.5458, -1014.3363, -1106.0976, -302.7905, -394.5518,  91.7614
                                 S66x8_3034_42UracilCyclopentane200B_Q, -4819.8744, -2474.7764, -3830.5362, -4217.5097, -1355.7598, -1742.7333, 386.9736
                                  S66x8_3095_50BenzeneEthyneCHpi110B_Q, -3856.7816, -2279.1196, -3191.2055, -3470.5673, -912.0859, -1191.4477, 279.3618
                                      S66x8_2842_18WaterPyridine200B_Q, -864.6928, -473.4515, -699.6379, -763.3564, -226.1864, -289.9049,  63.7185
                                   S66x8_2904_26UracilUracilpipi125B_Q, -4821.2263, -2474.2025, -3831.0757, -4218.4489, -1356.8731, -1744.2464, 387.3733
                                          S66x8_2759_08MeOHWater110B_Q, -1653.7926, -974.7940, -1367.3401, -1485.6526, -392.5461, -510.8586, 118.3125
                                          S66x8_2739_06MeOHMeNH2090B_Q, -1654.3509, -974.4272, -1367.5081, -1485.9702, -393.0809, -511.5430, 118.4621
                                   S66x8_3040_43UracilNeopentane125B_Q, -4821.1125, -2474.7706, -3831.2495, -4218.6495, -1356.4789, -1743.8789, 387.4000
                                       S66x8_2727_04WaterPeptide110B_Q, -865.5011, -473.5164, -700.1325, -764.1223, -226.6161, -290.6059,  63.9898
                                       S66x8_2940_31UracilEthene095B_Q, -4822.1722, -2474.7791, -3831.8657, -4219.4831, -1357.0866, -1744.7040, 387.6174
                                     S66x8_2831_17UracilUracilBP110B_Q, -4821.3611, -2473.4790, -3830.8483, -4218.2884, -1357.3693, -1744.8094, 387.4401
                                       S66x8_2809_14PeptideMeNH2150B_Q, -3679.6385, -2141.5810, -3030.7705, -3298.0728, -889.1895, -1156.4919, 267.3023
                               S66x8_2892_25PyridinePyridinepipi095B_Q, -3770.0996, -2152.1684, -3087.5349, -3369.2996, -935.3665, -1217.1312, 281.7647
                                       S66x8_3188_62PentaneAcNH2095B_Q, -4327.3296, -2824.6173, -3693.3728, -3975.1687, -868.7555, -1150.5514, 281.7959
                                        S66x8_3183_61PentaneAcOH110B_Q, -4326.8660, -2824.6439, -3693.1160, -3974.7854, -868.4722, -1150.1415, 281.6694
                                S66x8_2907_27BenzenePyridinepipi090B_Q, -3858.5152, -2279.1721, -3192.2298, -3472.0976, -913.0577, -1192.9255, 279.8677
                                     S66x8_2959_33PyridineEthene110B_Q, -3768.7511, -2152.2142, -3086.7746, -3368.1829, -934.5604, -1215.9687, 281.4083
                                  S66x8_2920_28BenzeneUracilpipi125B_Q, -3857.1290, -2279.1026, -3191.3991, -3470.8816, -912.2965, -1191.7790, 279.4825
                                S66x8_3010_39BenzeneCyclopentane200B_Q, -3856.8257, -2279.2779, -3191.2977, -3470.5768, -912.0198, -1191.2989, 279.2791
                                        S66x8_3182_61PentaneAcOH105B_Q, -4327.0026, -2824.6476, -3693.1966, -3974.9021, -868.5490, -1150.2545, 281.7055
                                       S66x8_2822_16PeptideWater105B_Q, -3680.3133, -2141.4319, -3031.0977, -3298.5584, -889.6658, -1157.1265, 267.4607
                                       S66x8_2784_11MeNH2Peptide125B_Q, -1825.2175, -1160.3414, -1544.7229, -1666.8019, -384.3815, -506.4605, 122.0790
                                         S66x8_2721_03WaterMeNH2150B_Q, -864.9527, -473.4541, -699.7892, -763.5835, -226.3351, -290.1294,  63.7943
                                        S66x8_2798_13PeptideMeOH105B_Q, -3680.2375, -2141.8656, -3031.2368, -3298.7227, -889.3713, -1156.8571, 267.4858
                                      S66x8_2841_18WaterPyridine150B_Q, -864.9400, -473.4586, -699.7838, -763.5791, -226.3252, -290.1205,  63.7953
                                     S66x8_3063_46PeptidePentane110B_Q, -3681.2055, -2141.5677, -3031.6708, -3299.4533, -890.1031, -1157.8857, 267.7826
                                 S66x8_2923_29PyridineUracilpipi090B_Q, -3771.2162, -2152.0941, -3088.1491, -3370.2113, -936.0550, -1218.1172, 282.0622
                                         S66x8_2788_12MeNH2Water095B_Q, -1826.2500, -1160.4528, -1545.3668, -1667.8007, -384.9140, -507.3478, 122.4338
                                          S66x8_2711_02WaterMeOH110B_Q, -865.4570, -473.6470, -700.1621, -764.1593, -226.5152, -290.5123,  63.9972
                           S66x8_2996_38CyclopentaneCyclopentane095B_Q, -4012.5326, -2555.9767, -3398.0480, -3667.4866, -842.0714, -1111.5099, 269.4385
                               S66x8_2986_36NeopentaneNeopentane200B_Q, -4334.2766, -2824.8049, -3697.4682, -3979.2977, -872.6633, -1154.4929, 281.8296
                                           S66x8_2857_20AcOHAcOH150B_Q, -2713.1575, -1451.4275, -2180.8651, -2390.7324, -729.4376, -939.3049, 209.8673
                               S66x8_2985_36NeopentaneNeopentane150B_Q, -4334.5674, -2824.8037, -3697.6358, -3979.5577, -872.8321, -1154.7541, 281.9219
                                S66x8_2909_27BenzenePyridinepipi100B_Q, -3857.8259, -2279.1534, -3191.8234, -3471.4997, -912.6700, -1192.3463, 279.6763
                                    S66x8_3108_52BenzeneAcOHOHpi095B_Q, -3858.1322, -2279.1002, -3191.9781, -3471.6963, -912.8779, -1192.5961, 279.7182
                                 S66x8_3082_48PyridinePyridineTS200B_Q, -3768.4514, -2152.1907, -3086.5914, -3367.8393, -934.4007, -1215.6486, 281.2479
                               S66x8_2983_36NeopentaneNeopentane110B_Q, -4334.9762, -2824.7741, -3697.8597, -3979.9439, -873.0856, -1155.1698, 282.0842
                                     S66x8_2830_17UracilUracilBP105B_Q, -4821.7520, -2473.4833, -3831.0762, -4218.5785, -1357.5928, -1745.0952, 387.5023
                                     S66x8_3100_51EthyneEthyneTS095B_Q, -1235.4289, -711.5585, -1014.4211, -1106.2269, -302.8626, -394.6684,  91.8058
                                      S66x8_3203_64PeptideEthene090B_Q, -3681.3388, -2141.6467, -3031.7812, -3299.6159, -890.1345, -1157.9693, 267.8348
                                     S66x8_3168_59EthyneWaterCHO125B_Q, -1235.0274, -711.4501, -1014.1432, -1105.7968, -302.6931, -394.3467,  91.6536
                                     S66x8_2828_17UracilUracilBP095B_Q, -4822.3730, -2473.5094, -3831.4462, -4219.1192, -1357.9367, -1745.6097, 387.6730
                                        S66x8_2882_23AcNH2Uracil200B_Q, -2879.6313, -1634.0305, -2354.1434, -2567.3432, -720.1129, -933.3127, 213.1998
                                        S66x8_3196_63BenzeneAcOH095B_Q, -3858.2344, -2279.1678, -3192.0657, -3471.8242, -912.8978, -1192.6563, 279.7585
                                  S66x8_3087_49BenzenePyridineTS110B_Q, -3857.0757, -2279.1235, -3191.3771, -3470.8319, -912.2536, -1191.7084, 279.4548
                                   S66x8_3126_54BenzeneWaterOHpi105B_Q, -3857.0386, -2279.1355, -3191.3608, -3470.7831, -912.2252, -1191.6476, 279.4224
                                      S66x8_3024_41UracilPentane125B_Q, -4821.9015, -2474.7973, -3831.7169, -4219.2225, -1356.9196, -1744.4252, 387.5056
                                        S66x8_2876_23AcNH2Uracil095B_Q, -2881.7591, -1634.0397, -2355.3775, -2569.2310, -721.3378, -935.1913, 213.8535
                                   S66x8_3042_43UracilNeopentane200B_Q, -4819.7867, -2474.7543, -3830.4761, -4217.4467, -1355.7218, -1742.6925, 386.9706
                                  S66x8_3096_50BenzeneEthyneCHpi125B_Q, -3856.2476, -2279.0825, -3190.8811, -3470.1193, -911.7986, -1191.0368, 279.2382
                                     S66x8_2968_34PentanePentane125B_Q, -4326.9539, -2824.6812, -3693.1826, -3974.8677, -868.5014, -1150.1865, 281.6851
                                      S66x8_3222_66MeNH2Pyridine105B_Q, -1825.0559, -1160.3429, -1544.6301, -1666.6534, -384.2872, -506.3105, 122.0232
                                S66x8_2908_27BenzenePyridinepipi095B_Q, -3858.2005, -2279.1644, -3192.0446, -3471.8184, -912.8803, -1192.6540, 279.7738
                                     S66x8_3176_60EthyneAcOHOHpi125B_Q, -1235.3709, -711.3764, -1014.3107, -1106.0738, -302.9343, -394.6974,  91.7631
                                  S66x8_2917_28BenzeneUracilpipi100B_Q, -3858.2705, -2279.1337, -3192.0722, -3471.8668, -912.9384, -1192.7330, 279.7946
                                         S66x8_2789_12MeNH2Water100B_Q, -1826.0537, -1160.4475, -1545.2511, -1667.6228, -384.8036, -507.1753, 122.3718
                                      S66x8_3047_44EthenePentane110B_Q, -1579.7850, -1005.5819, -1337.5431, -1443.7388, -331.9612, -438.1569, 106.1957
                                        S66x8_2879_23AcNH2Uracil110B_Q, -2881.4375, -1634.0381, -2355.1909, -2568.9401, -721.1527, -934.9020, 213.7492
                                        S66x8_2749_07MeOHPeptide100B_Q, -1654.4666, -974.5306, -1367.6186, -1486.1206, -393.0880, -511.5900, 118.5020
                                          S66x8_2742_06MeOHMeNH2105B_Q, -1653.9753, -974.4194, -1367.2877, -1485.6372, -392.8683, -511.2178, 118.3496
                                     S66x8_3166_59EthyneWaterCHO105B_Q, -1235.2214, -711.4526, -1014.2564, -1105.9742, -302.8038, -394.5216,  91.7178
                                       S66x8_2807_14PeptideMeNH2110B_Q, -3680.0837, -2141.5939, -3031.0333, -3298.4635, -889.4394, -1156.8696, 267.4302
                                  S66x8_3149_57BenzenePeptideNHpi100_T, -7475.1037, -4694.4870, -6302.0311, -6740.1849, -1607.5441, -2045.6979, 438.1539
                                 S66x8_3149_57BenzenePeptideNHpi100A_T, -3649.0926, -2269.7199, -3067.1698, -3284.3009, -797.4498, -1014.5810, 217.1311
                                 S66x8_3149_57BenzenePeptideNHpi100B_T, -3818.7590, -2425.6401, -3231.0370, -3452.2186, -805.3968, -1026.5784, 221.1816
                                       S66x8_2838_18WaterPyridine105_T, -4592.3942, -2805.0782, -3838.3703, -4113.6512, -1033.2921, -1308.5729, 275.2809
                                      S66x8_2838_18WaterPyridine105A_T, -3727.1809, -2301.1134, -3125.5587, -3346.7111, -824.4453, -1045.5977, 221.1524
                                      S66x8_2838_18WaterPyridine105B_T, -857.9741, -499.6700, -706.8146, -761.0185, -207.1445, -261.3485,  54.2040
                                            S66x8_2731_05MeOHMeOH090_T, -3290.1851, -2054.1391, -2768.7282, -2966.4921, -714.5891, -912.3530, 197.7639
                                           S66x8_2731_05MeOHMeOH090A_T, -1642.8702, -1026.3236, -1382.7646, -1481.8380, -356.4410, -455.5143,  99.0733
                                           S66x8_2731_05MeOHMeOH090B_T, -1641.6748, -1026.1291, -1381.9915, -1480.8140, -355.8624, -454.6849,  98.8225
                                       S66x8_3050_44EthenePentane200_T, -5861.9629, -4008.1999, -5079.9066, -5396.9158, -1071.7068, -1388.7159, 317.0091
                                      S66x8_3050_44EthenePentane200A_T, -4297.3384, -2952.5226, -3729.9943, -3961.5601, -777.4716, -1009.0375, 231.5659
                                      S66x8_3050_44EthenePentane200B_T, -1564.4443, -1055.6775, -1349.8083, -1435.2529, -294.1308, -379.5754,  85.4446
                              S66x8_2991_37CyclopentaneNeopentane110_T, -8291.0047, -5633.6798, -7169.9457, -7621.3938, -1536.2659, -1987.7140, 451.4481
                             S66x8_2991_37CyclopentaneNeopentane110A_T, -4307.3859, -2952.6553, -3735.8589, -3968.2312, -783.2036, -1015.5759, 232.3723
                             S66x8_2991_37CyclopentaneNeopentane110B_T, -3979.9181, -2682.2314, -3432.4565, -3651.6384, -750.2251, -969.4070, 219.1819
                                     S66x8_3109_52BenzeneAcOHOHpi100_T, -6510.4413, -3978.8799, -5442.4388, -5834.7207, -1463.5590, -1855.8408, 392.2818
                                    S66x8_3109_52BenzeneAcOHOHpi100A_T, -2687.7516, -1552.8892, -2208.9815, -2380.5076, -656.0923, -827.6184, 171.5261
                                    S66x8_3109_52BenzeneAcOHOHpi100B_T, -3817.1733, -2425.5704, -3230.0908, -3450.9537, -804.5204, -1025.3833, 220.8629
                                        S66x8_2725_04WaterPeptide100_T, -4516.0433, -2774.6734, -3781.4029, -4052.7904, -1006.7295, -1278.1170, 271.3875
                                       S66x8_2725_04WaterPeptide100A_T, -3649.2454, -2269.5476, -3067.1854, -3284.3296, -797.6378, -1014.7819, 217.1442
                                       S66x8_2725_04WaterPeptide100B_T, -858.5804, -499.8019, -707.2207, -761.5574, -207.4188, -261.7554,  54.3366
                                        S66x8_3189_62PentaneAcNH2100_T, -7160.6892, -4688.7802, -6117.8526, -6522.6585, -1429.0724, -1833.8783, 404.8059
                                       S66x8_3189_62PentaneAcNH2100A_T, -2855.4892, -1738.2727, -2384.1635, -2557.1159, -645.8908, -818.8432, 172.9524
                                       S66x8_3189_62PentaneAcNH2100B_T, -4299.7810, -2952.5439, -3731.4153, -3963.4845, -778.8714, -1010.9405, 232.0691
                                       S66x8_3206_64PeptideEthene105_T, -5218.1837, -3325.5122, -4419.7129, -4722.3684, -1094.2007, -1396.8562, 302.6555
                                      S66x8_3206_64PeptideEthene105A_T, -1565.8884, -1055.7055, -1350.6550, -1436.3859, -294.9495, -380.6804,  85.7309
                                      S66x8_3206_64PeptideEthene105B_T, -3648.8148, -2269.8143, -3067.0490, -3284.1139, -797.2346, -1014.2995, 217.0649
                                        S66x8_2847_19MeOHPyridine110_T, -5376.3783, -3331.1452, -4513.5456, -4833.3721, -1182.4004, -1502.2269, 319.8265
                                       S66x8_2847_19MeOHPyridine110A_T, -3727.5676, -2301.1432, -3125.7948, -3347.0164, -824.6516, -1045.8731, 221.2216
                                       S66x8_2847_19MeOHPyridine110B_T, -1641.1809, -1025.8193, -1381.5752, -1480.2854, -355.7559, -454.4660,  98.7101
                                      S66x8_3214_65PyridineEthyne105_T, -4949.3467, -3063.6488, -4153.8179, -4446.1113, -1090.1691, -1382.4624, 292.2933
                                     S66x8_3214_65PyridineEthyne105A_T, -1218.4972, -760.0462, -1025.0882, -1096.4189, -265.0420, -336.3727,  71.3307
                                     S66x8_3214_65PyridineEthyne105B_T, -3726.6318, -2301.0701, -3125.2229, -3346.2445, -824.1529, -1045.1744, 221.0216
                                   S66x8_2975_35NeopentanePentane110_T, -8610.9414, -5904.2084, -7469.0384, -7933.3622, -1564.8300, -2029.1538, 464.3238
                                  S66x8_2975_35NeopentanePentane110A_T, -4307.5475, -2952.6717, -3735.9593, -3968.3681, -783.2876, -1015.6964, 232.4088
                                  S66x8_2975_35NeopentanePentane110B_T, -4299.5416, -2952.6018, -3731.3014, -3963.3197, -778.6996, -1010.7179, 232.0183
                                      S66x8_3163_59EthyneWaterCHO090_T, -2079.1462, -1261.4150, -1734.1659, -1859.8288, -472.7509, -598.4139, 125.6630
                                     S66x8_3163_59EthyneWaterCHO090A_T, -858.4575, -500.1267, -707.2867, -761.6608, -207.1600, -261.5341,  54.3742
                                     S66x8_3163_59EthyneWaterCHO090B_T, -1218.3934, -760.1483, -1025.0713, -1096.4293, -264.9230, -336.2810,  71.3580
                                  S66x8_2888_24BenzeneBenzenepipi125_T, -7632.7322, -4850.3777, -6458.9264, -6900.0317, -1608.5487, -2049.6540, 441.1053
                                 S66x8_2888_24BenzeneBenzenepipi125A_T, -3815.1040, -2425.5570, -3228.8889, -3449.4677, -803.3319, -1023.9107, 220.5788
                                 S66x8_2888_24BenzeneBenzenepipi125B_T, -3815.1020, -2425.5570, -3228.8877, -3449.4680, -803.3307, -1023.9110, 220.5803
                                          S66x8_2861_21AcNH2AcNH2100_T, -5725.8560, -3485.1402, -4780.5540, -5126.0561, -1295.4138, -1640.9160, 345.5021
                                         S66x8_2861_21AcNH2AcNH2100A_T, -2854.4743, -1736.9744, -2383.0290, -2555.8265, -646.0546, -818.8521, 172.7975
                                         S66x8_2861_21AcNH2AcNH2100B_T, -2854.4743, -1736.9701, -2383.0272, -2555.8242, -646.0572, -818.8541, 172.7969
                                    S66x8_3070_47BenzeneBenzeneTS105_T, -7635.7673, -4850.2928, -6460.6453, -6901.9136, -1610.3524, -2051.6207, 441.2683
                                   S66x8_3070_47BenzeneBenzeneTS105A_T, -3815.0560, -2425.5473, -3228.8570, -3449.4314, -803.3097, -1023.8841, 220.5743
                                   S66x8_3070_47BenzeneBenzeneTS105B_T, -3816.6173, -2425.6250, -3229.7924, -3450.5928, -804.1675, -1024.9678, 220.8004
                                           S66x8_2755_08MeOHWater090_T, -2504.8745, -1528.1154, -2092.8042, -2245.9842, -564.6889, -717.8689, 153.1800
                                          S66x8_2755_08MeOHWater090A_T, -859.2439, -500.0823, -707.7226, -762.2600, -207.6403, -262.1777,  54.5374
                                          S66x8_2755_08MeOHWater090B_T, -1641.1231, -1026.1813, -1381.6945, -1480.4263, -355.5132, -454.2449,  98.7317
                                        S66x8_2783_11MeNH2Peptide110_T, -5466.7734, -3486.7674, -4631.4584, -4948.2963, -1144.6909, -1461.5288, 316.8379
                                       S66x8_2783_11MeNH2Peptide110A_T, -3648.9724, -2269.9769, -3067.2087, -3284.3045, -797.2318, -1014.3275, 217.0957
                                       S66x8_2783_11MeNH2Peptide110B_T, -1812.2186, -1214.8102, -1560.1869, -1660.0846, -345.3768, -445.2745,  99.8977
                                      S66x8_2963_34PentanePentane090_T, -8612.2851, -5896.5895, -7466.6010, -7931.5281, -1570.0116, -2034.9387, 464.9271
                                     S66x8_2963_34PentanePentane090A_T, -4302.2256, -2952.6656, -3732.8800, -3965.4859, -780.2143, -1012.8203, 232.6059
                                     S66x8_2963_34PentanePentane090B_T, -4302.2255, -2952.6651, -3732.8797, -3965.4862, -780.2146, -1012.8211, 232.6064
                                          S66x8_2867_22AcOHUracil090_T, -7474.0353, -4236.2507, -6108.0949, -6588.0247, -1871.8442, -2351.7741, 479.9298
                                         S66x8_2867_22AcOHUracil090A_T, -4767.1985, -2673.6936, -3884.0011, -4191.9376, -1210.3075, -1518.2440, 307.9365
                                         S66x8_2867_22AcOHUracil090B_T, -2688.9620, -1551.2956, -2209.0090, -2381.0255, -657.7134, -829.7299, 172.0165
                                   S66x8_2919_28BenzeneUracilpipi110_T, -8591.3632, -5099.6791, -7118.3089, -7646.8896, -2018.6298, -2547.2105, 528.5807
                                  S66x8_2919_28BenzeneUracilpipi110A_T, -4767.0292, -2675.0327, -3884.4682, -4192.2150, -1209.4355, -1517.1823, 307.7468
                                  S66x8_2919_28BenzeneUracilpipi110B_T, -3817.3994, -2425.5984, -3230.2334, -3451.2282, -804.6349, -1025.6298, 220.9948
                                    S66x8_3067_47BenzeneBenzeneTS090_T, -7638.8149, -4845.3803, -6460.3347, -6902.0762, -1614.9544, -2056.6958, 441.7414
                                   S66x8_3067_47BenzeneBenzeneTS090A_T, -3816.2233, -2425.6135, -3229.5598, -3450.3621, -803.9463, -1024.7487, 220.8024
                                   S66x8_3067_47BenzeneBenzeneTS090B_T, -3818.5407, -2425.6916, -3230.9325, -3452.0563, -805.2409, -1026.3647, 221.1238
                                    S66x8_3124_54BenzeneWaterOHpi095_T, -4678.3418, -2925.4229, -3938.8291, -4213.7668, -1013.4063, -1288.3440, 274.9377
                                   S66x8_3124_54BenzeneWaterOHpi095A_T, -858.2796, -499.8982, -707.0874, -761.3873, -207.1893, -261.4891,  54.2998
                                   S66x8_3124_54BenzeneWaterOHpi095B_T, -3816.2976, -2425.5761, -3229.5870, -3450.3035, -804.0109, -1024.7275, 220.7166
                                      S66x8_3172_60EthyneAcOHOHpi095_T, -3912.3382, -2314.4148, -3238.2142, -3481.2119, -923.7995, -1166.7971, 242.9976
                                     S66x8_3172_60EthyneAcOHOHpi095A_T, -2687.3207, -1552.8396, -2208.7115, -2380.1453, -655.8719, -827.3057, 171.4338
                                     S66x8_3172_60EthyneAcOHOHpi095B_T, -1220.1224, -760.0475, -1026.0283, -1097.6572, -265.9808, -337.6097,  71.6288
                                   S66x8_3088_49BenzenePyridineTS125_T, -7544.0514, -4727.0881, -6355.6450, -6797.0394, -1628.5569, -2069.9513, 441.3944
                                  S66x8_3088_49BenzenePyridineTS125A_T, -3726.2594, -2300.9244, -3124.9462, -3345.8660, -824.0218, -1044.9416, 220.9198
                                  S66x8_3088_49BenzenePyridineTS125B_T, -3815.0998, -2425.5312, -3228.8755, -3449.4091, -803.3443, -1023.8779, 220.5335
                                    S66x8_3139_56BenzeneMeNH2NHpi090_T, -5636.0942, -3636.1472, -4792.3666, -5113.4042, -1156.2193, -1477.2569, 321.0376
                                   S66x8_3139_56BenzeneMeNH2NHpi090A_T, -1813.0562, -1214.8991, -1560.7087, -1660.7728, -345.8096, -445.8737, 100.0642
                                   S66x8_3139_56BenzeneMeNH2NHpi090B_T, -3818.5905, -2425.6904, -3230.9607, -3452.1035, -805.2703, -1026.4131, 221.1428
                                 S66x8_2914_27BenzenePyridinepipi200_T, -7538.0257, -4726.3095, -6351.8329, -6792.6770, -1625.5234, -2066.3675, 440.8440
                                S66x8_2914_27BenzenePyridinepipi200A_T, -3725.0011, -2300.8728, -3124.1970, -3344.8927, -823.3242, -1044.0199, 220.6957
                                S66x8_2914_27BenzenePyridinepipi200B_T, -3812.8163, -2425.4153, -3227.5065, -3447.6603, -802.0912, -1022.2450, 220.1538
                                         S66x8_3179_61PentaneAcOH090_T, -6995.3221, -4501.4878, -5943.2358, -6347.1762, -1441.7480, -1845.6883, 403.9404
                                        S66x8_3179_61PentaneAcOH090A_T, -2690.1838, -1553.0312, -2210.4475, -2382.4514, -657.4163, -829.4202, 172.0038
                                        S66x8_3179_61PentaneAcOH090B_T, -4299.9709, -2952.5718, -3731.5369, -3963.6536, -778.9651, -1011.0819, 232.1167
                                S66x8_2898_25PyridinePyridinepipi200_T, -7450.3693, -4601.7945, -6248.6268, -6690.0022, -1646.8323, -2088.2078, 441.3754
                               S66x8_2898_25PyridinePyridinepipi200A_T, -3725.0378, -2300.8410, -3124.2048, -3344.8961, -823.3637, -1044.0551, 220.6913
                               S66x8_2898_25PyridinePyridinepipi200B_T, -3725.0372, -2300.8390, -3124.2036, -3344.8950, -823.3646, -1044.0561, 220.6915
                                        S66x8_2844_19MeOHPyridine095_T, -5378.4069, -3330.1314, -4514.2907, -4834.3880, -1184.1593, -1504.2565, 320.0973
                                       S66x8_2844_19MeOHPyridine095A_T, -3728.5233, -2301.1944, -3126.3689, -3347.8033, -825.1745, -1046.6089, 221.4344
                                       S66x8_2844_19MeOHPyridine095B_T, -1641.4927, -1025.8291, -1381.7597, -1480.5383, -355.9305, -454.7092,  98.7787
                                       S66x8_2840_18WaterPyridine125_T, -4589.3416, -2804.4712, -3836.3494, -4111.4045, -1031.8782, -1306.9333, 275.0550
                                      S66x8_2840_18WaterPyridine125A_T, -3726.3634, -2301.0637, -3125.0651, -3346.0467, -824.0013, -1044.9830, 220.9816
                                      S66x8_2840_18WaterPyridine125B_T, -857.6858, -499.6595, -706.6435, -760.7867, -206.9840, -261.1272,  54.1432
                                         S66x8_2878_23AcNH2Uracil105_T, -7639.2611, -4424.8588, -6283.1851, -6763.4225, -1858.3263, -2338.5637, 480.2373
                                        S66x8_2878_23AcNH2Uracil105A_T, -4765.5966, -2673.3695, -3882.9383, -4190.4418, -1209.5688, -1517.0723, 307.5035
                                        S66x8_2878_23AcNH2Uracil105B_T, -2854.4689, -1736.8903, -2382.9904, -2555.8036, -646.1001, -818.9133, 172.8132
                                      S66x8_3101_51EthyneEthyneTS100_T, -2438.4161, -1520.8728, -2051.3275, -2193.9840, -530.4547, -673.1112, 142.6565
                                     S66x8_3101_51EthyneEthyneTS100A_T, -1218.2446, -760.2522, -1025.0291, -1096.3444, -264.7769, -336.0922,  71.3153
                                     S66x8_3101_51EthyneEthyneTS100B_T, -1218.6637, -760.1688, -1025.2362, -1096.6160, -265.0674, -336.4472,  71.3799
                                        S66x8_2810_14PeptideMeNH2200_T, -5459.1954, -3485.7370, -4626.6427, -4942.8649, -1140.9056, -1457.1279, 316.2223
                                       S66x8_2810_14PeptideMeNH2200A_T, -1811.0516, -1214.8173, -1559.5153, -1659.1540, -344.6980, -444.3367,  99.6387
                                       S66x8_2810_14PeptideMeNH2200B_T, -3646.6299, -2269.5994, -3065.6952, -3282.3114, -796.0958, -1012.7120, 216.6162
                                 S66x8_3008_39BenzeneCyclopentane125_T, -7798.0695, -5107.5363, -6663.0008, -7102.6045, -1555.4645, -1995.0682, 439.6037
                                S66x8_3008_39BenzeneCyclopentane125A_T, -3978.9623, -2682.1051, -3431.8507, -3650.8297, -749.7456, -968.7246, 218.9790
                                S66x8_3008_39BenzeneCyclopentane125B_T, -3815.9644, -2425.5877, -3229.3992, -3450.1078, -803.8115, -1024.5201, 220.7086
                                S66x8_2979_36NeopentaneNeopentane090_T, -8620.3698, -5901.3304, -7473.2751, -7938.2796, -1571.9446, -2036.9491, 465.0045
                               S66x8_2979_36NeopentaneNeopentane090A_T, -4308.0274, -2952.6766, -3736.2388, -3968.7628, -783.5622, -1016.0862, 232.5240
                               S66x8_2979_36NeopentaneNeopentane090B_T, -4308.0280, -2952.6767, -3736.2391, -3968.7630, -783.5625, -1016.0863, 232.5238
                                           S66x8_2746_06MeOHMeNH2200_T, -3452.6005, -2241.7279, -2941.7636, -3139.8981, -700.0357, -898.1702, 198.1344
                                          S66x8_2746_06MeOHMeNH2200A_T, -1811.0130, -1214.8574, -1559.5099, -1659.1467, -344.6524, -444.2893,  99.6369
                                          S66x8_2746_06MeOHMeNH2200B_T, -1640.3113, -1025.7377, -1381.0381, -1479.5675, -355.3003, -453.8298,  98.5294
                                          S66x8_2699_01WaterWater090_T, -1721.2358, -1002.2052, -1417.8948, -1526.5370, -415.6896, -524.3318, 108.6423
                                         S66x8_2699_01WaterWater090A_T, -858.9035, -500.0448, -707.5100, -761.9758, -207.4652, -261.9310,  54.4659
                                         S66x8_2699_01WaterWater090B_T, -857.9289, -499.8966, -706.8840, -761.1304, -206.9874, -261.2338,  54.2464
                                      S66x8_2833_17UracilUracilBP150_T, -9536.2863, -5354.5152, -7772.1016, -8386.2652, -2417.5864, -3031.7500, 614.1636
                                     S66x8_2833_17UracilUracilBP150A_T, -4763.8426, -2673.7080, -3882.0670, -4189.1698, -1208.3591, -1515.4618, 307.1028
                                     S66x8_2833_17UracilUracilBP150B_T, -4763.9410, -2673.5472, -3882.0561, -4189.1761, -1208.5089, -1515.6289, 307.1200
                                          S66x8_2704_01WaterWater125_T, -1718.6326, -1002.7695, -1416.6279, -1524.9177, -413.8584, -522.1483, 108.2899
                                         S66x8_2704_01WaterWater125A_T, -857.8971, -500.0267, -706.9205, -761.1398, -206.8938, -261.1130,  54.2192
                                         S66x8_2704_01WaterWater125B_T, -857.4267, -499.8724, -706.5835, -760.7151, -206.7111, -260.8427,  54.1316
                                            S66x8_2734_05MeOHMeOH105_T, -3289.2229, -2055.7658, -2768.8582, -2966.3640, -713.0923, -910.5981, 197.5058
                                           S66x8_2734_05MeOHMeOH105A_T, -1642.1028, -1026.3028, -1382.3122, -1481.1958, -356.0094, -454.8930,  98.8837
                                           S66x8_2734_05MeOHMeOH105B_T, -1641.2718, -1026.1158, -1381.7529, -1480.4878, -355.6371, -454.3719,  98.7349
                                      S66x8_3105_51EthyneEthyneTS150_T, -2435.8812, -1520.6542, -2049.7698, -2192.2020, -529.1156, -671.5478, 142.4322
                                     S66x8_3105_51EthyneEthyneTS150A_T, -1217.6314, -760.1361, -1024.6256, -1095.8269, -264.4895, -335.6908,  71.2013
                                     S66x8_3105_51EthyneEthyneTS150B_T, -1217.7820, -760.1395, -1024.7140, -1095.9483, -264.5746, -335.8089,  71.2343
                                S66x8_2980_36NeopentaneNeopentane095_T, -8619.4528, -5902.6738, -7473.3116, -7938.1560, -1570.6379, -2035.4823, 464.8444
                               S66x8_2980_36NeopentaneNeopentane095A_T, -4307.8225, -2952.6711, -3736.1180, -3968.5917, -783.4469, -1015.9206, 232.4737
                               S66x8_2980_36NeopentaneNeopentane095B_T, -4307.8289, -2952.6711, -3736.1217, -3968.5917, -783.4506, -1015.9207, 232.4700
                                            S66x8_2852_20AcOHAcOH095_T, -5396.3614, -3115.4050, -4434.0829, -4778.0385, -1318.6779, -1662.6335, 343.9556
                                           S66x8_2852_20AcOHAcOH095A_T, -2688.9220, -1551.2561, -2208.9692, -2380.9584, -657.7131, -829.7023, 171.9892
                                           S66x8_2852_20AcOHAcOH095B_T, -2688.9162, -1551.2628, -2208.9687, -2380.9590, -657.7059, -829.6962, 171.9903
                                           S66x8_2770_09MeNH2MeOH200_T, -3451.4941, -2241.3694, -2940.9727, -3139.1039, -699.6033, -897.7345, 198.1312
                                          S66x8_2770_09MeNH2MeOH200A_T, -1640.2231, -1026.2316, -1381.1954, -1479.7131, -354.9638, -453.4815,  98.5176
                                          S66x8_2770_09MeNH2MeOH200B_T, -1810.8658, -1214.8039, -1559.4022, -1659.0260, -344.5983, -444.2221,  99.6238
                                      S66x8_2814_15PeptidePeptide105_T, -7308.1006, -4543.5527, -6141.8070, -6575.9733, -1598.2543, -2032.4205, 434.1663
                                     S66x8_2814_15PeptidePeptide105A_T, -3649.9327, -2269.6373, -3067.6206, -3284.8890, -797.9833, -1015.2516, 217.2684
                                     S66x8_2814_15PeptidePeptide105B_T, -3648.7910, -2269.2835, -3066.8113, -3283.8428, -797.5278, -1014.5593, 217.0315
                                       S66x8_2835_18WaterPyridine090_T, -4593.5983, -2803.4869, -3838.3950, -4113.9389, -1034.9082, -1310.4520, 275.5439
                                      S66x8_2835_18WaterPyridine090A_T, -3728.0378, -2301.1578, -3126.0728, -3347.4213, -824.9150, -1046.2635, 221.3485
                                      S66x8_2835_18WaterPyridine090B_T, -858.2786, -499.6751, -706.9927, -761.2632, -207.3177, -261.5881,  54.2704
                                      S66x8_3174_60EthyneAcOHOHpi105_T, -3910.9565, -2315.3977, -3237.8302, -3480.6077, -922.4325, -1165.2100, 242.7776
                                     S66x8_3174_60EthyneAcOHOHpi105A_T, -2686.8913, -1552.8164, -2208.4535, -2379.7978, -655.6371, -826.9815, 171.3444
                                     S66x8_3174_60EthyneAcOHOHpi105B_T, -1219.4461, -760.0296, -1025.6298, -1097.1313, -265.6002, -337.1017,  71.5015
                                 S66x8_3004_39BenzeneCyclopentane095_T, -7807.3280, -5102.4498, -6666.2075, -7106.8037, -1563.7577, -2004.3539, 440.5962
                                S66x8_3004_39BenzeneCyclopentane095A_T, -3980.9190, -2682.1704, -3433.0094, -3652.3974, -750.8390, -970.2270, 219.3879
                                S66x8_3004_39BenzeneCyclopentane095B_T, -3819.8816, -2425.7463, -3231.7308, -3453.1635, -805.9845, -1027.4172, 221.4327
                                      S66x8_2812_15PeptidePeptide095_T, -7309.5906, -4542.4230, -6142.1918, -6576.5958, -1599.7688, -2034.1727, 434.4040
                                     S66x8_2812_15PeptidePeptide095A_T, -3650.6555, -2269.6621, -3068.0489, -3285.4832, -798.3868, -1015.8211, 217.4343
                                     S66x8_2812_15PeptidePeptide095B_T, -3649.2177, -2269.3003, -3067.0651, -3284.1880, -797.7648, -1014.8876, 217.1229
                                      S66x8_3064_46PeptidePentane125_T, -7951.8722, -5222.1026, -6800.2507, -7249.1358, -1578.1481, -2027.0332, 448.8852
                                     S66x8_3064_46PeptidePentane125A_T, -4299.0925, -2952.5327, -3731.0126, -3962.9300, -778.4798, -1010.3973, 231.9174
                                     S66x8_3064_46PeptidePentane125B_T, -3649.0125, -2269.7521, -3067.1370, -3284.2287, -797.3849, -1014.4766, 217.0917
                                          S66x8_2794_12MeNH2Water200_T, -2669.3500, -1715.5906, -2266.9828, -2420.6257, -551.3922, -705.0350, 153.6429
                                         S66x8_2794_12MeNH2Water200A_T, -857.2280, -499.6101, -706.3580, -760.4035, -206.7479, -260.7934,  54.0456
                                         S66x8_2794_12MeNH2Water200B_T, -1810.9471, -1214.8602, -1559.4729, -1659.0982, -344.6127, -444.2379,  99.6252
                                           S66x8_2765_09MeNH2MeOH100_T, -3457.4374, -2242.0007, -2944.6750, -3143.2714, -702.6744, -901.2707, 198.5964
                                          S66x8_2765_09MeNH2MeOH100A_T, -1641.9448, -1026.3136, -1382.2254, -1481.0758, -355.9118, -454.7622,  98.8504
                                          S66x8_2765_09MeNH2MeOH100B_T, -1811.8869, -1214.8667, -1560.0190, -1659.8608, -345.1523, -444.9940,  99.8417
                                    S66x8_3119_53BenzeneAcNH2NHpi110_T, -6672.8850, -4164.9921, -5614.8676, -6007.7991, -1449.8756, -1842.8071, 392.9315
                                   S66x8_3119_53BenzeneAcNH2NHpi110A_T, -2852.9080, -1738.0055, -2382.5585, -2554.9778, -644.5530, -816.9723, 172.4193
                                   S66x8_3119_53BenzeneAcNH2NHpi110B_T, -3815.5531, -2425.4820, -3229.1169, -3449.7347, -803.6349, -1024.2527, 220.6178
                                   S66x8_3092_50BenzeneEthyneCHpi095_T, -5039.4801, -3184.8137, -4257.0427, -4549.2622, -1072.2290, -1364.4485, 292.2195
                                  S66x8_3092_50BenzeneEthyneCHpi095A_T, -1219.5001, -760.3070, -1025.7780, -1097.3422, -265.4710, -337.0352,  71.5642
                                  S66x8_3092_50BenzeneEthyneCHpi095B_T, -3816.7479, -2425.6254, -3229.8681, -3450.6440, -804.2427, -1025.0186, 220.7759
                                 S66x8_3162_58PyridinePyridineCHN200_T, -7450.4341, -4601.7396, -6248.6411, -6689.9851, -1646.9015, -2088.2455, 441.3440
                                S66x8_3162_58PyridinePyridineCHN200A_T, -3725.0476, -2300.7624, -3124.1773, -3344.8525, -823.4149, -1044.0901, 220.6752
                                S66x8_3162_58PyridinePyridineCHN200B_T, -3725.1162, -2300.7622, -3124.2169, -3344.8524, -823.4546, -1044.0902, 220.6355
                                    S66x8_3071_47BenzeneBenzeneTS110_T, -7634.5721, -4850.7964, -6460.1667, -6901.3137, -1609.3703, -2050.5173, 441.1470
                                   S66x8_3071_47BenzeneBenzeneTS110A_T, -3814.7574, -2425.5296, -3228.6769, -3449.1956, -803.1473, -1023.6660, 220.5187
                                   S66x8_3071_47BenzeneBenzeneTS110B_T, -3816.1477, -2425.6027, -3229.5115, -3450.2316, -803.9088, -1024.6289, 220.7201
                                       S66x8_3054_45EthynePentane105_T, -5520.4720, -3711.7957, -4757.4367, -5060.7150, -1045.6410, -1348.9193, 303.2784
                                      S66x8_3054_45EthynePentane105A_T, -4298.4131, -2952.5164, -3730.6129, -3962.4019, -778.0965, -1009.8856, 231.7890
                                      S66x8_3054_45EthynePentane105B_T, -1219.6678, -760.2149, -1025.8361, -1097.4116, -265.6212, -337.1967,  71.5755
                                        S66x8_2779_11MeNH2Peptide090_T, -5469.4413, -3484.0181, -4631.8409, -4949.0555, -1147.8228, -1465.0374, 317.2146
                                       S66x8_2779_11MeNH2Peptide090A_T, -3650.2965, -2270.0174, -3067.9913, -3285.3763, -797.9739, -1015.3589, 217.3850
                                       S66x8_2779_11MeNH2Peptide090B_T, -1812.9739, -1214.8316, -1560.6327, -1660.6998, -345.8010, -445.8682, 100.0671
                                      S66x8_2967_34PentanePentane110_T, -8605.9741, -5903.6440, -7465.9286, -7930.0821, -1562.2846, -2026.4380, 464.1534
                                     S66x8_2967_34PentanePentane110A_T, -4300.1059, -2952.6254, -3731.6376, -3963.7771, -779.0122, -1011.1517, 232.1395
                                     S66x8_2967_34PentanePentane110B_T, -4300.1077, -2952.6248, -3731.6384, -3963.7771, -779.0136, -1011.1523, 232.1387
                                        S66x8_2949_32UracilEthyne100_T, -5989.4861, -3434.5645, -4911.6285, -5290.5361, -1477.0640, -1855.9716, 378.9076
                                       S66x8_2949_32UracilEthyne100A_T, -1219.8230, -760.1183, -1025.8851, -1097.4691, -265.7668, -337.3507,  71.5839
                                       S66x8_2949_32UracilEthyne100B_T, -4765.4699, -2674.8696, -3883.4979, -4190.9575, -1208.6283, -1516.0879, 307.4596
                                      S66x8_2832_17UracilUracilBP125_T, -9543.2017, -5357.9610, -7777.5533, -8392.0806, -2419.5922, -3034.1196, 614.5273
                                     S66x8_2832_17UracilUracilBP125A_T, -4764.7316, -2673.7579, -3882.6020, -4189.9031, -1208.8442, -1516.1452, 307.3010
                                     S66x8_2832_17UracilUracilBP125B_T, -4764.8933, -2673.6039, -3882.6306, -4189.9416, -1209.0267, -1516.3377, 307.3110
                                  S66x8_2885_24BenzeneBenzenepipi100_T, -7641.3390, -4846.3068, -6462.1848, -6904.2264, -1615.8780, -2057.9196, 442.0416
                                 S66x8_2885_24BenzeneBenzenepipi100A_T, -3817.9331, -2425.6859, -3230.5788, -3451.6908, -804.8929, -1026.0050, 221.1120
                                 S66x8_2885_24BenzeneBenzenepipi100B_T, -3817.9432, -2425.6860, -3230.5847, -3451.6916, -804.8987, -1026.0056, 221.1069
                                      S66x8_2818_15PeptidePeptide200_T, -7295.5221, -4540.2965, -6133.1613, -6566.4494, -1592.8648, -2026.1529, 433.2881
                                     S66x8_2818_15PeptidePeptide200A_T, -3646.9177, -2269.4715, -3065.8076, -3282.4747, -796.3360, -1013.0032, 216.6671
                                     S66x8_2818_15PeptidePeptide200B_T, -3646.8489, -2269.1882, -3065.6483, -3282.2762, -796.4601, -1013.0880, 216.6279
                                  S66x8_3030_42UracilCyclopentane105_T, -8754.2880, -5355.3349, -7320.3547, -7847.3597, -1965.0197, -2492.0247, 527.0050
                                 S66x8_3030_42UracilCyclopentane105A_T, -3980.3346, -2682.1620, -3432.6680, -3651.9304, -750.5061, -969.7684, 219.2624
                                 S66x8_3030_42UracilCyclopentane105B_T, -4768.0406, -2675.1275, -3885.0929, -4192.9998, -1209.9654, -1517.8723, 307.9069
                                    S66x8_3123_54BenzeneWaterOHpi090_T, -4678.8203, -2924.1556, -3938.5711, -4213.6330, -1014.4155, -1289.4774, 275.0619
                                   S66x8_3123_54BenzeneWaterOHpi090A_T, -858.4780, -499.9049, -707.2050, -761.5441, -207.3001, -261.6392,  54.3391
                                   S66x8_3123_54BenzeneWaterOHpi090B_T, -3816.7864, -2425.5854, -3229.8735, -3450.6702, -804.2880, -1025.0848, 220.7968
                                    S66x8_2899_26UracilUracilpipi090_T, -9553.2706, -5341.1094, -7776.2651, -8392.8321, -2435.1557, -3051.7227, 616.5670
                                   S66x8_2899_26UracilUracilpipi090A_T, -4770.8397, -2674.7144, -3886.5368, -4195.0301, -1211.8224, -1520.3157, 308.4933
                                   S66x8_2899_26UracilUracilpipi090B_T, -4770.8392, -2674.7142, -3886.5365, -4195.0300, -1211.8222, -1520.3157, 308.4935
                                 S66x8_2912_27BenzenePyridinepipi125_T, -7545.5319, -4726.1929, -6356.1233, -6797.7734, -1629.9304, -2071.5805, 441.6501
                                S66x8_2912_27BenzenePyridinepipi125A_T, -3727.3423, -2301.0064, -3125.6069, -3346.7278, -824.6004, -1045.7214, 221.1210
                                S66x8_2912_27BenzenePyridinepipi125B_T, -3815.1984, -2425.5415, -3228.9369, -3449.5219, -803.3954, -1023.9804, 220.5850
                                      S66x8_2962_33PyridineEthene200_T, -5289.4588, -3356.5097, -4473.9959, -4780.1256, -1117.4862, -1423.6159, 306.1297
                                     S66x8_2962_33PyridineEthene200A_T, -1564.3524, -1055.6557, -1349.7460, -1435.1721, -294.0903, -379.5164,  85.4261
                                     S66x8_2962_33PyridineEthene200B_T, -3724.9993, -2300.9169, -3124.2146, -3344.9212, -823.2976, -1044.0042, 220.7066
                                       S66x8_2935_30BenzeneEthene110_T, -5383.3164, -3479.7967, -4580.2690, -4886.5247, -1100.4723, -1406.7279, 306.2556
                                      S66x8_2935_30BenzeneEthene110A_T, -1565.7042, -1055.7460, -1350.5656, -1436.2671, -294.8196, -380.5210,  85.7015
                                      S66x8_2935_30BenzeneEthene110B_T, -3815.4523, -2425.6173, -3229.1156, -3449.7561, -803.4984, -1024.1388, 220.6404
                                    S66x8_2903_26UracilUracilpipi110_T, -9545.2877, -5351.0674, -7775.8510, -8391.3164, -2424.7836, -3040.2490, 615.4654
                                   S66x8_2903_26UracilUracilpipi110A_T, -4767.5167, -2674.5139, -3884.5312, -4192.3666, -1210.0172, -1517.8526, 307.8354
                                   S66x8_2903_26UracilUracilpipi110B_T, -4767.4559, -2674.5139, -3884.4960, -4192.3665, -1209.9821, -1517.8527, 307.8705
                                   S66x8_2918_28BenzeneUracilpipi105_T, -8593.5513, -5098.6649, -7119.1461, -7647.9410, -2020.4812, -2549.2761, 528.7949
                                  S66x8_2918_28BenzeneUracilpipi105A_T, -4767.6766, -2675.0772, -3884.8612, -4192.7357, -1209.7840, -1517.6584, 307.8744
                                  S66x8_2918_28BenzeneUracilpipi105B_T, -3818.0690, -2425.6260, -3230.6321, -3451.7537, -805.0061, -1026.1277, 221.1216
                                          S66x8_2790_12MeNH2Water105_T, -2677.9891, -1718.9612, -2273.3992, -2427.4495, -554.4380, -708.4884, 154.0504
                                         S66x8_2790_12MeNH2Water105A_T, -858.2638, -499.6965, -706.9932, -761.2542, -207.2967, -261.5578,  54.2610
                                         S66x8_2790_12MeNH2Water105B_T, -1812.2706, -1214.8802, -1560.2465, -1660.1443, -345.3664, -445.2641,  99.8978
                                   S66x8_3090_49BenzenePyridineTS200_T, -7538.4553, -4726.4850, -6352.1554, -6793.0272, -1625.6704, -2066.5422, 440.8718
                                  S66x8_3090_49BenzenePyridineTS200A_T, -3725.0404, -2300.8306, -3124.2019, -3344.8959, -823.3713, -1044.0653, 220.6940
                                  S66x8_3090_49BenzenePyridineTS200B_T, -3813.0372, -2425.4093, -3227.6317, -3447.8012, -802.2224, -1022.3918, 220.1695
                                  S66x8_3148_57BenzenePeptideNHpi095_T, -7476.4633, -4692.5527, -6302.0010, -6740.3646, -1609.4483, -2047.8120, 438.3636
                                 S66x8_3148_57BenzenePeptideNHpi095A_T, -3649.4666, -2269.7403, -3067.3946, -3284.6058, -797.6542, -1014.8654, 217.2112
                                 S66x8_3148_57BenzenePeptideNHpi095B_T, -3819.5712, -2425.6629, -3231.5162, -3452.8437, -805.8532, -1027.1807, 221.3275
                                          S66x8_2702_01WaterWater105_T, -1720.6144, -1003.3142, -1418.0033, -1526.4457, -414.6892, -523.1316, 108.4424
                                         S66x8_2702_01WaterWater105A_T, -858.4123, -500.0390, -707.2235, -761.5587, -207.1846, -261.5197,  54.3351
                                         S66x8_2702_01WaterWater105B_T, -857.6658, -499.8854, -706.7272, -760.9130, -206.8418, -261.0276,  54.1858
                                        S66x8_2785_11MeNH2Peptide150_T, -5459.7127, -3485.6838, -4626.9192, -4943.2650, -1141.2355, -1457.5813, 316.3458
                                       S66x8_2785_11MeNH2Peptide150A_T, -3647.0763, -2269.8986, -3066.0795, -3282.8085, -796.1809, -1012.9099, 216.7290
                                       S66x8_2785_11MeNH2Peptide150B_T, -1811.1379, -1214.7690, -1559.5447, -1659.2134, -344.7757, -444.4444,  99.6686
                                   S66x8_3018_40BenzeneNeopentane200_T, -8118.7137, -5377.9867, -6962.4695, -7414.5935, -1584.4828, -2036.6068, 452.1239
                                  S66x8_3018_40BenzeneNeopentane200A_T, -4305.3507, -2952.4978, -3734.6159, -3966.5441, -782.1180, -1014.0463, 231.9283
                                  S66x8_3018_40BenzeneNeopentane200B_T, -3813.0787, -2425.4439, -3227.6703, -3447.8697, -802.2263, -1022.4257, 220.1994
                                        S66x8_2729_04WaterPeptide150_T, -4509.0267, -2772.5793, -3776.4630, -4047.3244, -1003.8837, -1274.7451, 270.8614
                                       S66x8_2729_04WaterPeptide150A_T, -3647.5869, -2269.4904, -3066.2024, -3282.9846, -796.7120, -1013.4942, 216.7821
                                       S66x8_2729_04WaterPeptide150B_T, -857.6741, -499.7336, -706.6680, -760.8068, -206.9343, -261.0731,  54.1388
                              S66x8_2987_37CyclopentaneNeopentane090_T, -8295.9367, -5628.3634, -7170.5542, -7622.6868, -1542.1908, -1994.3234, 452.1326
                             S66x8_2987_37CyclopentaneNeopentane090A_T, -4308.9683, -2952.7079, -3736.7959, -3969.5259, -784.0880, -1016.8180, 232.7299
                             S66x8_2987_37CyclopentaneNeopentane090B_T, -3981.7155, -2682.2677, -3433.5110, -3653.0818, -751.2433, -970.8141, 219.5708
                                       S66x8_3220_66MeNH2Pyridine095_T, -5547.4619, -3514.3740, -4689.7529, -5011.0179, -1175.3789, -1496.6439, 321.2650
                                      S66x8_3220_66MeNH2Pyridine095A_T, -3729.4697, -2301.1776, -3126.9090, -3348.4078, -825.7314, -1047.2302, 221.4988
                                      S66x8_3220_66MeNH2Pyridine095B_T, -1812.4710, -1214.8532, -1560.3510, -1660.3087, -345.4978, -445.4555,  99.9577
                                          S66x8_2778_10MeNH2MeNH2200_T, -3622.1323, -2429.8957, -3119.1575, -3318.3648, -689.2618, -888.4691, 199.2074
                                         S66x8_2778_10MeNH2MeNH2200A_T, -1810.8662, -1214.8218, -1559.4100, -1659.0227, -344.5882, -444.2009,  99.6127
                                         S66x8_2778_10MeNH2MeNH2200B_T, -1810.8587, -1214.7584, -1559.3789, -1658.9874, -344.6205, -444.2291,  99.6086
                                          S66x8_2706_01WaterWater200_T, -1714.9389, -1000.7384, -1413.6355, -1521.7412, -412.8972, -521.0028, 108.1056
                                         S66x8_2706_01WaterWater200A_T, -857.0975, -499.9902, -706.4429, -760.5129, -206.4527, -260.5228,  54.0701
                                         S66x8_2706_01WaterWater200B_T, -857.0400, -499.8469, -706.3492, -760.3969, -206.5022, -260.5499,  54.0477
                                   S66x8_3093_50BenzeneEthyneCHpi100_T, -5038.7571, -3185.8447, -4257.0597, -4549.1627, -1071.2150, -1363.3179, 292.1029
                                  S66x8_3093_50BenzeneEthyneCHpi100A_T, -1219.2331, -760.2821, -1025.6132, -1097.1210, -265.3311, -336.8389,  71.5078
                                  S66x8_3093_50BenzeneEthyneCHpi100B_T, -3816.2211, -2425.6057, -3229.5552, -3450.2506, -803.9495, -1024.6449, 220.6954
                                       S66x8_2839_18WaterPyridine110_T, -4591.6556, -2805.0649, -3837.9377, -4113.1508, -1032.8727, -1308.0858, 275.2131
                                      S66x8_2839_18WaterPyridine110A_T, -3726.9483, -2301.1001, -3125.4186, -3346.5220, -824.3185, -1045.4219, 221.1034
                                      S66x8_2839_18WaterPyridine110B_T, -857.8919, -499.6677, -706.7661, -760.9525, -207.0984, -261.2848,  54.1864
                                      S66x8_3061_46PeptidePentane100_T, -7958.6005, -5219.6497, -6803.1056, -7252.6386, -1583.4559, -2032.9888, 449.5329
                                     S66x8_3061_46PeptidePentane100A_T, -4300.5050, -2952.5627, -3731.8418, -3964.0623, -779.2791, -1011.4997, 232.2205
                                     S66x8_3061_46PeptidePentane100B_T, -3651.1652, -2269.8399, -3068.4186, -3285.9476, -798.5787, -1016.1077, 217.5291
                                           S66x8_2709_02WaterMeOH100_T, -2506.0030, -1529.5114, -2094.0456, -2247.0971, -564.5342, -717.5857, 153.0514
                                          S66x8_2709_02WaterMeOH100A_T, -1642.0714, -1026.2679, -1382.2793, -1481.1553, -356.0114, -454.8874,  98.8760
                                          S66x8_2709_02WaterMeOH100B_T, -858.1592, -499.8783, -707.0094, -761.2771, -207.1312, -261.3989,  54.2677
                                      S66x8_3102_51EthyneEthyneTS105_T, -2438.0424, -1521.0341, -2051.1795, -2193.7981, -530.1454, -672.7639, 142.6185
                                     S66x8_3102_51EthyneEthyneTS105A_T, -1218.1448, -760.2360, -1024.9645, -1096.2592, -264.7285, -336.0232,  71.2947
                                     S66x8_3102_51EthyneEthyneTS105B_T, -1218.4897, -760.1634, -1025.1333, -1096.4824, -264.9699, -336.3190,  71.3491
                                      S66x8_2956_33PyridineEthene095_T, -5298.5091, -3352.4843, -4477.5299, -4784.5909, -1125.0456, -1432.1066, 307.0610
                                     S66x8_2956_33PyridineEthene095A_T, -1566.4292, -1055.7629, -1350.9919, -1436.8255, -295.2289, -381.0626,  85.8337
                                     S66x8_2956_33PyridineEthene095B_T, -3728.9175, -2301.1438, -3126.5755, -3347.9848, -825.4317, -1046.8410, 221.4093
                                      S66x8_3062_46PeptidePentane105_T, -7957.0785, -5220.6245, -6802.6370, -7252.0038, -1582.0125, -2031.3793, 449.3668
                                     S66x8_3062_46PeptidePentane105A_T, -4300.2060, -2952.5563, -3731.6663, -3963.8217, -779.1100, -1011.2654, 232.1554
                                     S66x8_3062_46PeptidePentane105B_T, -3650.6055, -2269.8187, -3068.0861, -3285.5006, -798.2674, -1015.6819, 217.4145
                                    S66x8_3130_54BenzeneWaterOHpi200_T, -4670.3838, -2925.6607, -3934.3287, -4208.5456, -1008.6680, -1282.8849, 274.2169
                                   S66x8_3130_54BenzeneWaterOHpi200A_T, -857.0018, -499.8421, -706.3251, -760.3814, -206.4829, -260.5392,  54.0563
                                   S66x8_3130_54BenzeneWaterOHpi200B_T, -3813.0109, -2425.4031, -3227.6139, -3447.7877, -802.2107, -1022.3846, 220.1739
                                    S66x8_3116_53BenzeneAcNH2NHpi095_T, -6675.5366, -4163.3621, -5615.7130, -6008.9594, -1452.3509, -1845.5973, 393.2464
                                   S66x8_3116_53BenzeneAcNH2NHpi095A_T, -2853.7024, -1738.0458, -2383.0348, -2555.6138, -644.9889, -817.5680, 172.5790
                                   S66x8_3116_53BenzeneAcNH2NHpi095B_T, -3816.6158, -2425.5373, -3229.7546, -3450.5617, -804.2173, -1025.0244, 220.8071
                                S66x8_2981_36NeopentaneNeopentane100_T, -8618.4820, -5903.5409, -7473.1162, -7937.8293, -1569.5753, -2034.2884, 464.7131
                               S66x8_2981_36NeopentaneNeopentane100A_T, -4307.4993, -2952.6611, -3735.9269, -3968.3291, -783.2658, -1015.6680, 232.4021
                               S66x8_2981_36NeopentaneNeopentane100B_T, -4307.5004, -2952.6611, -3735.9276, -3968.3292, -783.2665, -1015.6680, 232.4016
                                       S66x8_3057_45EthynePentane150_T, -5516.2143, -3712.6842, -4755.3500, -5058.2492, -1042.6658, -1345.5650, 302.8992
                                      S66x8_3057_45EthynePentane150A_T, -4298.6543, -2952.4865, -3730.7398, -3961.6761, -778.2532, -1009.1895, 230.9363
                                      S66x8_3057_45EthynePentane150B_T, -1218.1706, -760.1479, -1024.9423, -1096.2489, -264.7944, -336.1009,  71.3066
                                    S66x8_3037_43UracilNeopentane100_T, -9081.2541, -5625.6844, -7623.4357, -8163.5779, -1997.7512, -2537.8934, 540.1422
                                   S66x8_3037_43UracilNeopentane100A_T, -4307.6660, -2952.5648, -3735.9827, -3968.4106, -783.4179, -1015.8458, 232.4279
                                   S66x8_3037_43UracilNeopentane100B_T, -4767.7535, -2675.1083, -3884.9188, -4192.7799, -1209.8105, -1517.6715, 307.8610
                                        S66x8_2805_14PeptideMeNH2100_T, -5470.0939, -3487.6418, -4633.7469, -4950.6483, -1146.1051, -1463.0066, 316.9014
                                       S66x8_2805_14PeptideMeNH2100A_T, -1813.0933, -1214.8640, -1560.7153, -1660.7839, -345.8513, -445.9199, 100.0686
                                       S66x8_2805_14PeptideMeNH2100B_T, -3648.3450, -2269.6891, -3066.7245, -3283.7072, -797.0354, -1014.0181, 216.9827
                                         S66x8_2795_13PeptideMeOH090_T, -5298.3814, -3297.5068, -4454.2624, -4770.2824, -1156.7556, -1472.7756, 316.0200
                                        S66x8_2795_13PeptideMeOH090A_T, -1643.3473, -1026.4207, -1383.0813, -1482.2540, -356.6607, -455.8334,  99.1727
                                        S66x8_2795_13PeptideMeOH090B_T, -3648.4587, -2269.9658, -3066.9070, -3283.9328, -796.9413, -1013.9671, 217.0258
                                            S66x8_2738_05MeOHMeOH200_T, -3281.5614, -2053.2374, -2763.3622, -2960.3934, -710.1248, -907.1561, 197.0313
                                           S66x8_2738_05MeOHMeOH200A_T, -1640.3223, -1026.2213, -1381.2485, -1479.7693, -355.0272, -453.5479,  98.5208
                                           S66x8_2738_05MeOHMeOH200B_T, -1640.2455, -1026.0562, -1381.1344, -1479.6633, -355.0782, -453.6071,  98.5289
                                       S66x8_3223_66MeNH2Pyridine110_T, -5544.8864, -3516.3897, -4689.1144, -5010.1228, -1172.7247, -1493.7331, 321.0084
                                      S66x8_3223_66MeNH2Pyridine110A_T, -3728.2710, -2301.0991, -3126.1829, -3347.4584, -825.0838, -1046.3593, 221.2755
                                      S66x8_3223_66MeNH2Pyridine110B_T, -1811.9899, -1214.8350, -1560.0652, -1659.9152, -345.2302, -445.0802,  99.8500
                                      S66x8_2970_34PentanePentane200_T, -8595.5068, -5905.0636, -7460.4761, -7923.6771, -1555.4125, -2018.6135, 463.2011
                                     S66x8_2970_34PentanePentane200A_T, -4297.5188, -2952.5382, -3730.1051, -3961.7133, -777.5669, -1009.1751, 231.6082
                                     S66x8_2970_34PentanePentane200B_T, -4297.5256, -2952.5376, -3730.1088, -3961.7132, -777.5712, -1009.1757, 231.6044
                                       S66x8_2932_30BenzeneEthene095_T, -5386.0796, -3476.5472, -4580.4956, -4887.0715, -1103.9484, -1410.5243, 306.5759
                                      S66x8_2932_30BenzeneEthene095A_T, -1566.4831, -1055.7839, -1351.0319, -1436.8906, -295.2479, -381.1067,  85.8587
                                      S66x8_2932_30BenzeneEthene095B_T, -3816.8555, -2425.6914, -3229.9582, -3450.8562, -804.2667, -1025.1647, 220.8980
                                     S66x8_3110_52BenzeneAcOHOHpi105_T, -6509.3447, -3979.4887, -5442.0617, -5834.2140, -1462.5730, -1854.7254, 392.1524
                                    S66x8_3110_52BenzeneAcOHOHpi105A_T, -2687.4677, -1552.8719, -2208.8101, -2380.2744, -655.9382, -827.4024, 171.4643
                                    S66x8_3110_52BenzeneAcOHOHpi105B_T, -3816.7117, -2425.5579, -3229.8187, -3450.6048, -804.2608, -1025.0470, 220.7861
                                  S66x8_3078_48PyridinePyridineTS105_T, -7460.6272, -4601.7688, -6254.5463, -6696.8454, -1652.7775, -2095.0766, 442.2991
                                 S66x8_3078_48PyridinePyridineTS105A_T, -3727.1757, -2300.9638, -3125.4926, -3346.5854, -824.5288, -1045.6215, 221.0928
                                 S66x8_3078_48PyridinePyridineTS105B_T, -3728.7591, -2301.0908, -3126.4615, -3347.7887, -825.3707, -1046.6979, 221.3272
                                        S66x8_2803_14PeptideMeNH2090_T, -5470.7789, -3485.5253, -4633.2501, -4950.3581, -1147.7247, -1464.8328, 317.1080
                                       S66x8_2803_14PeptideMeNH2090A_T, -1813.6595, -1214.8771, -1561.0482, -1661.2493, -346.1711, -446.3722, 100.2011
                                       S66x8_2803_14PeptideMeNH2090B_T, -3648.7387, -2269.7061, -3066.9593, -3284.0284, -797.2532, -1014.3223, 217.0691
                                       S66x8_3023_41UracilPentane110_T, -9073.6375, -5626.4822, -7619.3689, -8159.1137, -1992.8866, -2532.6314, 539.7448
                                      S66x8_3023_41UracilPentane110A_T, -4299.6943, -2952.5531, -3731.3691, -3963.4101, -778.8160, -1010.8570, 232.0409
                                      S66x8_3023_41UracilPentane110B_T, -4767.8647, -2675.0933, -3884.9768, -4192.8261, -1209.8835, -1517.7328, 307.8493
                                            S66x8_2733_05MeOHMeOH100_T, -3289.7712, -2055.5480, -2769.0833, -2966.6630, -713.5353, -911.1149, 197.5797
                                           S66x8_2733_05MeOHMeOH100A_T, -1642.3295, -1026.3092, -1382.4459, -1481.3833, -356.1367, -455.0741,  98.9374
                                           S66x8_2733_05MeOHMeOH100B_T, -1641.3921, -1026.1200, -1381.8241, -1480.5849, -355.7042, -454.4649,  98.7607
                                 S66x8_3159_58PyridinePyridineCHN110_T, -7457.3190, -4603.4001, -6253.3220, -6695.1670, -1649.9218, -2091.7669, 441.8450
                                S66x8_3159_58PyridinePyridineCHN110A_T, -3726.4953, -2300.8849, -3125.0659, -3346.0245, -824.1810, -1045.1396, 220.9586
                                S66x8_3159_58PyridinePyridineCHN110B_T, -3726.4939, -2300.8847, -3125.0650, -3346.0243, -824.1803, -1045.1396, 220.9593
                            S66x8_2997_38CyclopentaneCyclopentane100_T, -7967.1863, -5361.4576, -6867.8945, -7306.4542, -1506.4369, -1944.9966, 438.5597
                           S66x8_2997_38CyclopentaneCyclopentane100A_T, -3980.7896, -2682.1916, -3432.9435, -3652.3135, -750.7520, -970.1219, 219.3699
                           S66x8_2997_38CyclopentaneCyclopentane100B_T, -3980.7898, -2682.1867, -3432.9416, -3652.3126, -750.7549, -970.1259, 219.3710
                                  S66x8_3031_42UracilCyclopentane110_T, -8752.5395, -5356.0493, -7319.6452, -7846.4307, -1963.5959, -2490.3814, 526.7855
                                 S66x8_3031_42UracilCyclopentane110A_T, -3979.9808, -2682.1515, -3432.4591, -3651.6451, -750.3076, -969.4936, 219.1860
                                 S66x8_3031_42UracilCyclopentane110B_T, -4767.3292, -2675.0796, -3884.6614, -4192.4324, -1209.5818, -1517.3527, 307.7710
                                      S66x8_3103_51EthyneEthyneTS110_T, -2437.6983, -1521.0848, -2051.0020, -2193.5780, -529.9172, -672.4932, 142.5760
                                     S66x8_3103_51EthyneEthyneTS110A_T, -1218.0539, -760.2207, -1024.9055, -1096.1841, -264.6848, -335.9634,  71.2786
                                     S66x8_3103_51EthyneEthyneTS110B_T, -1218.3490, -760.1584, -1025.0498, -1096.3764, -264.8915, -336.2181,  71.3266
                                            S66x8_2735_05MeOHMeOH110_T, -3288.5794, -2055.8034, -2768.5020, -2965.9445, -712.6986, -910.1412, 197.4425
                                           S66x8_2735_05MeOHMeOH110A_T, -1641.9019, -1026.2966, -1382.1934, -1481.0290, -355.8968, -454.7324,  98.8356
                                           S66x8_2735_05MeOHMeOH110B_T, -1641.1636, -1026.1117, -1381.6886, -1480.4003, -355.5769, -454.2886,  98.7117
                                    S66x8_3129_54BenzeneWaterOHpi150_T, -4672.0914, -2926.2279, -3935.5553, -4209.9240, -1009.3273, -1283.6961, 274.3687
                                   S66x8_3129_54BenzeneWaterOHpi150A_T, -857.2229, -499.8527, -706.4574, -760.5565, -206.6047, -260.7038,  54.0992
                                   S66x8_3129_54BenzeneWaterOHpi150B_T, -3813.7870, -2425.4489, -3228.0819, -3448.3844, -802.6330, -1022.9355, 220.3025
                                 S66x8_3161_58PyridinePyridineCHN150_T, -7451.9870, -4602.3098, -6249.7794, -6691.2320, -1647.4696, -2088.9221, 441.4525
                                S66x8_3161_58PyridinePyridineCHN150A_T, -3725.3742, -2300.8007, -3124.3822, -3345.1176, -823.5816, -1044.3169, 220.7354
                                S66x8_3161_58PyridinePyridineCHN150B_T, -3725.3728, -2300.8005, -3124.3814, -3345.1175, -823.5808, -1044.3170, 220.7362
                              S66x8_2990_37CyclopentaneNeopentane105_T, -8292.1910, -5633.1052, -7170.3892, -7621.9662, -1537.2839, -1988.8610, 451.5770
                             S66x8_2990_37CyclopentaneNeopentane105A_T, -4307.7115, -2952.6673, -3736.0522, -3968.4957, -783.3849, -1015.8284, 232.4435
                             S66x8_2990_37CyclopentaneNeopentane105B_T, -3980.2905, -2682.2401, -3432.6755, -3651.9354, -750.4354, -969.6953, 219.2599
                                           S66x8_2744_06MeOHMeNH2125_T, -3458.9903, -2244.4560, -2946.6087, -3145.0308, -702.1526, -900.5747, 198.4221
                                          S66x8_2744_06MeOHMeNH2125A_T, -1812.0774, -1214.8814, -1560.1354, -1659.9841, -345.2539, -445.1026,  99.8487
                                          S66x8_2744_06MeOHMeNH2125B_T, -1641.0620, -1025.8115, -1381.5032, -1480.1859, -355.6917, -454.3744,  98.6827
                                 S66x8_3005_39BenzeneCyclopentane100_T, -7805.7238, -5104.5766, -6666.1773, -7106.5539, -1561.6007, -2001.9773, 440.3766
                                S66x8_3005_39BenzeneCyclopentane100A_T, -3980.4873, -2682.1572, -3432.7543, -3652.0517, -750.5971, -969.8945, 219.2974
                                S66x8_3005_39BenzeneCyclopentane100B_T, -3818.9984, -2425.7159, -3231.2073, -3452.4765, -805.4914, -1026.7605, 221.2691
                                        S66x8_3193_62PentaneAcNH2150_T, -7151.9205, -4690.7180, -6113.6007, -6517.5900, -1422.8827, -1826.8720, 403.9893
                                       S66x8_3193_62PentaneAcNH2150A_T, -2852.5387, -1738.1038, -2382.3865, -2554.7468, -644.2827, -816.6430, 172.3603
                                       S66x8_3193_62PentaneAcNH2150B_T, -4297.9117, -2952.5002, -3730.3162, -3961.9901, -777.8160, -1009.4899, 231.6739
                                          S66x8_2701_01WaterWater100_T, -1721.0150, -1003.2127, -1418.1921, -1526.6900, -414.9795, -523.4774, 108.4979
                                         S66x8_2701_01WaterWater100A_T, -858.5808, -500.0427, -707.3226, -761.6989, -207.2799, -261.6562,  54.3764
                                         S66x8_2701_01WaterWater100B_T, -857.7432, -499.8890, -706.7734, -760.9770, -206.8844, -261.0879,  54.2035
                                   S66x8_2974_35NeopentanePentane105_T, -8612.1862, -5903.6641, -7469.5284, -7933.9828, -1565.8643, -2030.3187, 464.4544
                                  S66x8_2974_35NeopentanePentane105A_T, -4307.8824, -2952.6887, -3736.1600, -3968.6449, -783.4713, -1015.9562, 232.4849
                                  S66x8_2974_35NeopentanePentane105B_T, -4299.9028, -2952.6087, -3731.5131, -3963.6111, -778.9044, -1011.0024, 232.0980
                                   S66x8_3098_50BenzeneEthyneCHpi200_T, -5030.7497, -3185.7239, -4252.3794, -4543.7167, -1066.6556, -1357.9928, 291.3373
                                  S66x8_3098_50BenzeneEthyneCHpi200A_T, -1217.5101, -760.0584, -1024.5227, -1095.6943, -264.4643, -335.6359,  71.1717
                                  S66x8_3098_50BenzeneEthyneCHpi200B_T, -3812.9273, -2425.4119, -3227.5692, -3447.7340, -802.1573, -1022.3221, 220.1647
                                           S66x8_2758_08MeOHWater105_T, -2504.2412, -1529.4612, -2093.0059, -2245.9717, -563.5447, -716.5105, 152.9658
                                          S66x8_2758_08MeOHWater105A_T, -858.6073, -500.0674, -707.3483, -761.7258, -207.2808, -261.6584,  54.3775
                                          S66x8_2758_08MeOHWater105B_T, -1640.8497, -1026.1691, -1381.5313, -1480.2001, -355.3623, -454.0311,  98.6688
                                        S66x8_2950_32UracilEthyne105_T, -5988.5664, -3435.2965, -4911.4057, -5290.2176, -1476.1091, -1854.9211, 378.8120
                                       S66x8_2950_32UracilEthyne105A_T, -1219.5377, -760.1050, -1025.7146, -1097.2463, -265.6095, -337.1412,  71.5317
                                       S66x8_2950_32UracilEthyne105B_T, -4765.0967, -2674.8464, -3883.2724, -4190.6593, -1208.4259, -1515.8129, 307.3870
                                    S66x8_3121_53BenzeneAcNH2NHpi150_T, -6667.3857, -4164.4132, -5611.4442, -6003.9172, -1447.0310, -1839.5040, 392.4730
                                   S66x8_3121_53BenzeneAcNH2NHpi150A_T, -2851.7918, -1737.9383, -2381.8848, -2554.0838, -643.9466, -816.1455, 172.1990
                                   S66x8_3121_53BenzeneAcNH2NHpi150B_T, -3813.8376, -2425.3853, -3228.0843, -3448.4000, -802.6990, -1023.0147, 220.3157
                                        S66x8_2808_14PeptideMeNH2125_T, -5465.9768, -3488.0902, -4631.5559, -4948.1169, -1143.4657, -1460.0267, 316.5610
                                       S66x8_2808_14PeptideMeNH2125A_T, -1812.1486, -1214.8459, -1560.1615, -1660.0226, -345.3156, -445.1767,  99.8610
                                       S66x8_2808_14PeptideMeNH2125B_T, -3647.6208, -2269.6565, -3066.2921, -3283.1211, -796.6357, -1013.4646, 216.8289
                                     S66x8_3114_52BenzeneAcOHOHpi200_T, -6499.2330, -3978.5167, -5435.8058, -5827.0631, -1457.2891, -1848.5464, 391.2573
                                    S66x8_3114_52BenzeneAcOHOHpi200A_T, -2685.5053, -1552.6938, -2207.6004, -2378.6723, -654.9067, -825.9785, 171.0719
                                    S66x8_3114_52BenzeneAcOHOHpi200B_T, -3813.1860, -2425.3723, -3227.7021, -3447.9000, -802.3298, -1022.5277, 220.1979
                                      S66x8_3216_65PyridineEthyne125_T, -4947.0829, -3063.2400, -4152.3367, -4444.4299, -1089.0967, -1381.1899, 292.0932
                                     S66x8_3216_65PyridineEthyne125A_T, -1218.1269, -759.9920, -1024.8513, -1096.1062, -264.8592, -336.1142,  71.2550
                                     S66x8_3216_65PyridineEthyne125B_T, -3725.9086, -2301.0188, -3124.7832, -3345.6619, -823.7644, -1044.6431, 220.8787
                                        S66x8_2945_31UracilEthene150_T, -6329.3137, -3730.8701, -5233.0953, -5625.6628, -1502.2252, -1894.7927, 392.5675
                                       S66x8_2945_31UracilEthene150A_T, -1564.8156, -1055.6484, -1350.0107, -1435.5170, -294.3623, -379.8686,  85.5063
                                       S66x8_2945_31UracilEthene150B_T, -4763.4505, -2674.7857, -3882.2950, -4189.3642, -1207.5093, -1514.5786, 307.0692
                                   S66x8_3014_40BenzeneNeopentane105_T, -8129.4943, -5376.9151, -6968.2500, -7421.4838, -1591.3349, -2044.5688, 453.2339
                                  S66x8_3014_40BenzeneNeopentane105A_T, -4307.2555, -2952.5991, -3735.7598, -3968.0945, -783.1607, -1015.4954, 232.3347
                                  S66x8_3014_40BenzeneNeopentane105B_T, -3817.5915, -2425.6721, -3230.3755, -3451.3813, -804.7034, -1025.7092, 221.0058
                                         S66x8_2797_13PeptideMeOH100_T, -5297.6960, -3299.2708, -4454.6104, -4770.4239, -1155.3396, -1471.1531, 315.8135
                                        S66x8_2797_13PeptideMeOH100A_T, -1642.7203, -1026.4052, -1382.7124, -1481.7422, -356.3072, -455.3370,  99.0299
                                        S66x8_2797_13PeptideMeOH100B_T, -3648.1031, -2269.9688, -3066.7027, -3283.6443, -796.7339, -1013.6755, 216.9416
                                     S66x8_3134_55BenzeneMeOHOHpi105_T, -5463.5347, -3452.2959, -4615.0434, -4934.6364, -1162.7474, -1482.3405, 319.5931
                                    S66x8_3134_55BenzeneMeOHOHpi105A_T, -1641.7186, -1026.3177, -1382.0963, -1480.9312, -355.7786, -454.6136,  98.8349
                                    S66x8_3134_55BenzeneMeOHOHpi105B_T, -3817.0088, -2425.6082, -3230.0117, -3450.8694, -804.4035, -1025.2612, 220.8577
                                     S66x8_3131_55BenzeneMeOHOHpi090_T, -5466.3026, -3448.4040, -4615.0016, -4934.9453, -1166.5976, -1486.5413, 319.9437
                                    S66x8_3131_55BenzeneMeOHOHpi090A_T, -1642.3983, -1026.3513, -1382.5035, -1481.4796, -356.1521, -455.1282,  98.9761
                                    S66x8_3131_55BenzeneMeOHOHpi090B_T, -3818.7376, -2425.6590, -3231.0325, -3452.1901, -805.3736, -1026.5311, 221.1575
                                       S66x8_3219_66MeNH2Pyridine090_T, -5548.0189, -3512.8229, -4689.4206, -5010.7872, -1176.5977, -1497.9643, 321.3666
                                      S66x8_3219_66MeNH2Pyridine090A_T, -3729.9532, -2301.2062, -3127.2006, -3348.7906, -825.9943, -1047.5843, 221.5900
                                      S66x8_3219_66MeNH2Pyridine090B_T, -1812.6679, -1214.8600, -1560.4677, -1660.4695, -345.6077, -445.6096, 100.0018
                                         S66x8_3202_63BenzeneAcOH200_T, -6498.8388, -3978.2189, -5435.4523, -5826.6975, -1457.2334, -1848.4786, 391.2452
                                        S66x8_3202_63BenzeneAcOH200A_T, -2685.5459, -1552.6274, -2207.5959, -2378.6773, -654.9685, -826.0499, 171.0814
                                        S66x8_3202_63BenzeneAcOH200B_T, -3812.9962, -2425.4152, -3227.6105, -3447.7888, -802.1953, -1022.3735, 220.1783
                                      S66x8_3212_65PyridineEthyne095_T, -4950.2247, -3063.0979, -4154.0931, -4446.5348, -1090.9951, -1383.4369, 292.4417
                                     S66x8_3212_65PyridineEthyne095A_T, -1218.7468, -760.0761, -1025.2451, -1096.6284, -265.1690, -336.5523,  71.3833
                                     S66x8_3212_65PyridineEthyne095B_T, -3727.1450, -2301.1023, -3125.5332, -3346.6624, -824.4309, -1045.5601, 221.1292
                                        S66x8_2947_32UracilEthyne090_T, -5990.5534, -3430.9853, -4910.7356, -5289.8645, -1479.7503, -1858.8793, 379.1290
                                       S66x8_2947_32UracilEthyne090A_T, -1220.5400, -760.1510, -1026.3134, -1098.0257, -266.1624, -337.8747,  71.7124
                                       S66x8_2947_32UracilEthyne090B_T, -4766.3936, -2674.9238, -3884.0548, -4191.6907, -1209.1310, -1516.7669, 307.6360
                                       S66x8_3026_41UracilPentane200_T, -9060.4795, -5627.2040, -7612.0664, -8150.5453, -1984.8624, -2523.3414, 538.4789
                                      S66x8_3026_41UracilPentane200A_T, -4297.3181, -2952.4634, -3729.9575, -3961.5087, -777.4942, -1009.0453, 231.5511
                                      S66x8_3026_41UracilPentane200B_T, -4762.8434, -2674.7273, -3881.9194, -4188.8484, -1207.1921, -1514.1211, 306.9290
                                          S66x8_2869_22AcOHUracil100_T, -7474.1405, -4239.2375, -6109.4158, -6588.8942, -1870.1783, -2349.6567, 479.4784
                                         S66x8_2869_22AcOHUracil100A_T, -4766.3607, -2673.6490, -3883.4979, -4191.2229, -1209.8490, -1517.5740, 307.7250
                                         S66x8_2869_22AcOHUracil100B_T, -2688.1835, -1551.2567, -2208.5425, -2380.3515, -657.2858, -829.0948, 171.8090
                                          S66x8_2874_22AcOHUracil200_T, -7451.7938, -4228.6787, -6092.0421, -6570.0288, -1863.3634, -2341.3501, 477.9867
                                         S66x8_2874_22AcOHUracil200A_T, -4762.8476, -2673.4528, -3881.3842, -4188.3283, -1207.9314, -1514.8755, 306.9441
                                         S66x8_2874_22AcOHUracil200B_T, -2684.9815, -1551.0708, -2206.6129, -2377.7030, -655.5421, -826.6323, 171.0901
                                       S66x8_3221_66MeNH2Pyridine100_T, -5546.6881, -3515.3775, -4689.7290, -5010.8992, -1174.3514, -1495.5217, 321.1703
                                      S66x8_3221_66MeNH2Pyridine100A_T, -3729.0324, -2301.1502, -3126.6446, -3348.0616, -825.4944, -1046.9114, 221.4170
                                      S66x8_3221_66MeNH2Pyridine100B_T, -1812.2933, -1214.8468, -1560.2455, -1660.1638, -345.3987, -445.3170,  99.9183
                                        S66x8_2944_31UracilEthene125_T, -6332.2133, -3731.0420, -5234.8442, -5627.6588, -1503.8022, -1896.6168, 392.8146
                                       S66x8_2944_31UracilEthene125A_T, -1565.3558, -1055.6757, -1350.3345, -1435.9469, -294.6588, -380.2712,  85.6124
                                       S66x8_2944_31UracilEthene125B_T, -4764.4919, -2674.8504, -3882.9244, -4190.1882, -1208.0740, -1515.3378, 307.2638
                                        S66x8_2726_04WaterPeptide105_T, -4515.4326, -2774.8184, -3781.1110, -4052.4147, -1006.2926, -1277.5963, 271.3037
                                       S66x8_2726_04WaterPeptide105A_T, -3648.9471, -2269.5396, -3067.0095, -3284.1270, -797.4700, -1014.5875, 217.1175
                                       S66x8_2726_04WaterPeptide105B_T, -858.4567, -499.7948, -707.1462, -761.4544, -207.3514, -261.6596,  54.3082
                                       S66x8_2931_30BenzeneEthene090_T, -5386.5570, -3473.8944, -4579.6525, -4886.3560, -1105.7581, -1412.4616, 306.7035
                                      S66x8_2931_30BenzeneEthene090A_T, -1566.8250, -1055.8008, -1351.2366, -1437.1634, -295.4358, -381.3625,  85.9267
                                      S66x8_2931_30BenzeneEthene090B_T, -3817.4679, -2425.7214, -3230.3248, -3451.3304, -804.6034, -1025.6090, 221.0056
                                        S66x8_2780_11MeNH2Peptide095_T, -5469.0640, -3485.2972, -4632.1624, -4949.2682, -1146.8652, -1463.9711, 317.1059
                                       S66x8_2780_11MeNH2Peptide095A_T, -3649.9121, -2270.0060, -3067.7642, -3285.0646, -797.7582, -1015.0586, 217.3003
                                       S66x8_2780_11MeNH2Peptide095B_T, -1812.7584, -1214.8261, -1560.5057, -1660.5239, -345.6796, -445.6978, 100.0182
                                    S66x8_3072_47BenzeneBenzeneTS125_T, -7631.5150, -4851.2713, -6458.5997, -6899.4606, -1607.3284, -2048.1893, 440.8609
                                   S66x8_3072_47BenzeneBenzeneTS125A_T, -3814.0504, -2425.4860, -3228.2498, -3448.6362, -802.7638, -1023.1502, 220.3864
                                   S66x8_3072_47BenzeneBenzeneTS125B_T, -3815.0489, -2425.5430, -3228.8511, -3449.3826, -803.3081, -1023.8395, 220.5314
                                       S66x8_2837_18WaterPyridine100_T, -4593.0565, -2804.8967, -3838.6766, -4114.0205, -1033.7799, -1309.1237, 275.3438
                                      S66x8_2837_18WaterPyridine100A_T, -3727.4361, -2301.1276, -3125.7122, -3346.9209, -824.5846, -1045.7932, 221.2086
                                      S66x8_2837_18WaterPyridine100B_T, -858.0649, -499.6720, -706.8679, -761.0914, -207.1959, -261.4194,  54.2235
                                      S66x8_2817_15PeptidePeptide150_T, -7300.1046, -4542.1928, -6136.6106, -6570.1519, -1594.4178, -2027.9591, 433.5413
                                     S66x8_2817_15PeptidePeptide150A_T, -3647.9061, -2269.5507, -3066.4124, -3283.2610, -796.8617, -1013.7103, 216.8485
                                     S66x8_2817_15PeptidePeptide150B_T, -3647.5448, -2269.2278, -3066.0673, -3282.8310, -796.8395, -1013.6032, 216.7636
                            S66x8_2998_38CyclopentaneCyclopentane105_T, -7965.6998, -5362.5024, -6867.4759, -7305.8775, -1504.9735, -1943.3751, 438.4016
                           S66x8_2998_38CyclopentaneCyclopentane105A_T, -3980.3524, -2682.1816, -3432.6866, -3651.9638, -750.5050, -969.7822, 219.2772
                           S66x8_2998_38CyclopentaneCyclopentane105B_T, -3980.3551, -2682.1767, -3432.6861, -3651.9628, -750.5094, -969.7861, 219.2767
                                          S66x8_2772_10MeNH2MeNH2095_T, -3630.1989, -2429.6465, -3123.7158, -3323.4632, -694.0693, -893.8167, 199.7474
                                         S66x8_2772_10MeNH2MeNH2095A_T, -1812.7541, -1214.8744, -1560.5236, -1660.5220, -345.6492, -445.6476,  99.9984
                                         S66x8_2772_10MeNH2MeNH2095B_T, -1812.3321, -1214.8261, -1560.2592, -1660.1873, -345.4331, -445.3611,  99.9280
                                    S66x8_3036_43UracilNeopentane095_T, -9082.7903, -5624.1746, -7623.6868, -8164.0424, -1999.5122, -2539.8678, 540.3556
                                   S66x8_3036_43UracilNeopentane095A_T, -4308.0647, -2952.5765, -3736.2181, -3968.7255, -783.6416, -1016.1490, 232.5074
                                   S66x8_3036_43UracilNeopentane095B_T, -4768.4728, -2675.1363, -3885.3465, -4193.3371, -1210.2102, -1518.2008, 307.9906
                                  S66x8_2925_29PyridineUracilpipi100_T, -8508.3892, -4973.5955, -7017.1481, -7546.6347, -2043.5526, -2573.0392, 529.4866
                                 S66x8_2925_29PyridineUracilpipi100A_T, -4768.1960, -2674.9974, -3885.1278, -4193.1091, -1210.1305, -1518.1117, 307.9813
                                 S66x8_2925_29PyridineUracilpipi100B_T, -3730.7158, -2301.0622, -3127.5807, -3349.3091, -826.5185, -1048.2469, 221.7284
                                    S66x8_3142_56BenzeneMeNH2NHpi105_T, -5633.3249, -3640.0651, -4792.4184, -5113.0607, -1152.3533, -1472.9956, 320.6423
                                   S66x8_3142_56BenzeneMeNH2NHpi105A_T, -1812.3497, -1214.8646, -1560.2857, -1660.2081, -345.4211, -445.3434,  99.9224
                                   S66x8_3142_56BenzeneMeNH2NHpi105B_T, -3816.8306, -2425.6300, -3229.9179, -3450.7561, -804.2878, -1025.1260, 220.8382
                                          S66x8_2868_22AcOHUracil095_T, -7474.5511, -4238.2530, -6109.2378, -6588.9271, -1870.9848, -2350.6741, 479.6893
                                         S66x8_2868_22AcOHUracil095A_T, -4766.7478, -2673.6674, -3883.7295, -4191.5570, -1210.0621, -1517.8897, 307.8276
                                         S66x8_2868_22AcOHUracil095B_T, -2688.5418, -1551.2738, -2208.7569, -2380.6665, -657.4831, -829.3926, 171.9096
                                           S66x8_2763_09MeNH2MeOH090_T, -3458.2154, -2240.7824, -2944.6108, -3143.3627, -703.8285, -902.5804, 198.7519
                                          S66x8_2763_09MeNH2MeOH090A_T, -1642.4706, -1026.3325, -1382.5374, -1481.5058, -356.2049, -455.1733,  98.9684
                                          S66x8_2763_09MeNH2MeOH090B_T, -1812.1510, -1214.8781, -1560.1765, -1660.0790, -345.2984, -445.2009,  99.9025
                                            S66x8_2851_20AcOHAcOH090_T, -5395.7342, -3113.4590, -4432.8994, -4777.1208, -1319.4403, -1663.6617, 344.2214
                                           S66x8_2851_20AcOHAcOH090A_T, -2689.3753, -1551.2733, -2209.2385, -2381.3475, -657.9652, -830.0743, 172.1090
                                           S66x8_2851_20AcOHAcOH090B_T, -2689.3700, -1551.2800, -2209.2383, -2381.3482, -657.9583, -830.0681, 172.1099
                                       S66x8_3205_64PeptideEthene100_T, -5218.9832, -3325.0260, -4419.9700, -4722.7138, -1094.9440, -1397.6879, 302.7439
                                      S66x8_3205_64PeptideEthene100A_T, -1566.0793, -1055.7150, -1350.7694, -1436.5408, -295.0544, -380.8258,  85.7714
                                      S66x8_3205_64PeptideEthene100B_T, -3649.1500, -2269.8291, -3067.2490, -3284.3819, -797.4199, -1014.5528, 217.1329
                                          S66x8_2863_21AcNH2AcNH2110_T, -5723.4852, -3485.4278, -4779.3047, -5124.4998, -1293.8770, -1639.0721, 345.1951
                                         S66x8_2863_21AcNH2AcNH2110A_T, -2853.8696, -1736.9495, -2382.6690, -2555.3171, -645.7194, -818.3676, 172.6482
                                         S66x8_2863_21AcNH2AcNH2110B_T, -2853.8702, -1736.9451, -2382.6674, -2555.3148, -645.7223, -818.3697, 172.6474
                                         S66x8_3199_63BenzeneAcOH110_T, -6508.5158, -3978.5067, -5441.1682, -5833.3730, -1462.6615, -1854.8663, 392.2047
                                        S66x8_3199_63BenzeneAcOH110A_T, -2687.7733, -1552.7720, -2208.9446, -2380.4557, -656.1726, -827.6838, 171.5111
                                        S66x8_3199_63BenzeneAcOH110B_T, -3816.5089, -2425.6062, -3229.7218, -3450.5189, -804.1156, -1024.9127, 220.7971
                                         S66x8_2800_13PeptideMeOH125_T, -5293.9807, -3299.4929, -4452.5562, -4768.0453, -1153.0633, -1468.5525, 315.4892
                                        S66x8_2800_13PeptideMeOH125A_T, -1641.6398, -1026.3721, -1382.0738, -1480.8595, -355.7017, -454.4874,  98.7857
                                        S66x8_2800_13PeptideMeOH125B_T, -3647.4442, -2269.9215, -3066.3018, -3283.1017, -796.3803, -1013.1802, 216.7999
                                  S66x8_2929_29PyridineUracilpipi150_T, -8491.8796, -4976.4948, -7008.8267, -7536.7858, -2032.3319, -2560.2911, 527.9592
                                 S66x8_2929_29PyridineUracilpipi150A_T, -4763.5859, -2674.6836, -3882.3303, -4189.4526, -1207.6466, -1514.7690, 307.1224
                                 S66x8_2929_29PyridineUracilpipi150B_T, -3726.1272, -2300.8084, -3124.8209, -3345.6951, -824.0124, -1044.8867, 220.8743
                                         S66x8_2751_07MeOHPeptide110_T, -5298.6127, -3300.7191, -4455.7514, -4771.5023, -1155.0322, -1470.7831, 315.7509
                                        S66x8_2751_07MeOHPeptide110A_T, -3648.8753, -2269.8880, -3067.1150, -3284.2044, -797.2271, -1014.3164, 217.0893
                                        S66x8_2751_07MeOHPeptide110B_T, -1641.7057, -1025.9110, -1381.9173, -1480.7129, -356.0063, -454.8019,  98.7956
                                         S66x8_2752_07MeOHPeptide125_T, -5295.9902, -3300.1643, -4454.0011, -4769.5541, -1153.8369, -1469.3899, 315.5530
                                        S66x8_2752_07MeOHPeptide125A_T, -3648.2275, -2269.8638, -3066.7303, -3283.6789, -796.8665, -1013.8151, 216.9486
                                        S66x8_2752_07MeOHPeptide125B_T, -1641.3548, -1025.8977, -1381.7089, -1480.4304, -355.8112, -454.5327,  98.7215
                                         S66x8_2753_07MeOHPeptide150_T, -5291.9184, -3298.6139, -4450.9930, -4766.3124, -1152.3792, -1467.6985, 315.3193
                                        S66x8_2753_07MeOHPeptide150A_T, -3647.3698, -2269.8259, -3066.2185, -3282.9942, -796.3926, -1013.1683, 216.7757
                                        S66x8_2753_07MeOHPeptide150B_T, -1640.8271, -1025.8718, -1381.3928, -1480.0099, -355.5210, -454.1381,  98.6171
                                            S66x8_2736_05MeOHMeOH125_T, -3286.5743, -2055.3978, -2767.1717, -2964.4694, -711.7739, -909.0716, 197.2977
                                           S66x8_2736_05MeOHMeOH125A_T, -1641.4037, -1026.2797, -1381.8983, -1480.6249, -355.6186, -454.3452,  98.7266
                                           S66x8_2736_05MeOHMeOH125B_T, -1640.8948, -1026.1003, -1381.5284, -1480.1841, -355.4281, -454.0838,  98.6557
                                   S66x8_2977_35NeopentanePentane150_T, -8605.2444, -5905.0809, -7466.1129, -7929.8781, -1561.0320, -2024.7972, 463.7652
                                  S66x8_2977_35NeopentanePentane150A_T, -4306.0620, -2952.5829, -3735.0630, -3967.1497, -782.4801, -1014.5667, 232.0866
                                  S66x8_2977_35NeopentanePentane150B_T, -4297.9901, -2952.5579, -3730.3859, -3962.0832, -777.8280, -1009.5253, 231.6973
                                  S66x8_3151_57BenzenePeptideNHpi110_T, -7471.9875, -4696.1828, -6300.9449, -6738.7833, -1604.7621, -2042.6005, 437.8384
                                 S66x8_3151_57BenzenePeptideNHpi110A_T, -3648.4892, -2269.6835, -3066.8055, -3283.8089, -797.1221, -1014.1255, 217.0034
                                 S66x8_3151_57BenzenePeptideNHpi110B_T, -3817.5418, -2425.5999, -3230.3163, -3451.2815, -804.7164, -1025.6817, 220.9652
                                    S66x8_3141_56BenzeneMeNH2NHpi100_T, -5634.4224, -3639.2785, -4792.7211, -5113.4902, -1153.4426, -1474.2118, 320.7692
                                   S66x8_3141_56BenzeneMeNH2NHpi100A_T, -1812.5637, -1214.8758, -1560.4142, -1660.3825, -345.5383, -445.5067,  99.9683
                                   S66x8_3141_56BenzeneMeNH2NHpi100B_T, -3817.3628, -2425.6513, -3230.2345, -3451.1646, -804.5832, -1025.5133, 220.9301
                                      S66x8_3060_46PeptidePentane095_T, -7960.0788, -5218.1792, -6803.3399, -7253.0622, -1585.1607, -2034.8830, 449.7223
                                     S66x8_3060_46PeptidePentane095A_T, -4300.9159, -2952.5708, -3732.0828, -3964.3970, -779.5120, -1011.8262, 232.3142
                                     S66x8_3060_46PeptidePentane095B_T, -3651.7854, -2269.8632, -3068.7870, -3286.4559, -798.9238, -1016.5927, 217.6689
                                        S66x8_2953_32UracilEthyne150_T, -5982.3217, -3435.4076, -4907.8423, -5286.1330, -1472.4347, -1850.7253, 378.2906
                                       S66x8_2953_32UracilEthyne150A_T, -1218.0883, -760.0439, -1024.8509, -1096.1315, -264.8069, -336.0876,  71.2806
                                       S66x8_2953_32UracilEthyne150B_T, -4763.3204, -2674.7211, -3882.1926, -4189.1283, -1207.4715, -1514.4072, 306.9358
                                   S66x8_3091_50BenzeneEthyneCHpi090_T, -5039.8841, -3182.9567, -4256.4929, -4548.8487, -1073.5361, -1365.8920, 292.3558
                                  S66x8_3091_50BenzeneEthyneCHpi090A_T, -1219.8171, -760.3341, -1025.9727, -1097.6002, -265.6386, -337.2661,  71.6275
                                  S66x8_3091_50BenzeneEthyneCHpi090B_T, -3817.2294, -2425.6306, -3230.1487, -3451.0028, -804.5181, -1025.3722, 220.8541
                                  S66x8_3147_57BenzenePeptideNHpi090_T, -7477.3177, -4689.2358, -6301.0957, -6739.7102, -1611.8598, -2050.4743, 438.6145
                                 S66x8_3147_57BenzenePeptideNHpi090A_T, -3649.9059, -2269.7632, -3067.6582, -3284.9629, -797.8950, -1015.1998, 217.3047
                                 S66x8_3147_57BenzenePeptideNHpi090B_T, -3820.5440, -2425.6877, -3232.0890, -3453.5889, -806.4013, -1027.9012, 221.4999
                                 S66x8_2910_27BenzenePyridinepipi105_T, -7552.2428, -4724.0344, -6359.0924, -6801.4324, -1635.0580, -2077.3980, 442.3400
                                S66x8_2910_27BenzenePyridinepipi105A_T, -3729.3967, -2301.1125, -3126.8393, -3348.3434, -825.7268, -1047.2309, 221.5041
                                S66x8_2910_27BenzenePyridinepipi105B_T, -3817.2329, -2425.6374, -3230.1535, -3451.1152, -804.5162, -1025.4779, 220.9617
                                       S66x8_2938_30BenzeneEthene200_T, -5377.1428, -3481.0333, -4577.2216, -4882.8113, -1096.1883, -1401.7780, 305.5897
                                      S66x8_2938_30BenzeneEthene200A_T, -1564.3134, -1055.6726, -1349.7305, -1435.1567, -294.0580, -379.4841,  85.4261
                                      S66x8_2938_30BenzeneEthene200B_T, -3812.7849, -2425.4694, -3227.5112, -3447.6761, -802.0418, -1022.2067, 220.1649
                                   S66x8_2973_35NeopentanePentane100_T, -8613.5241, -5902.7819, -7469.9297, -7934.5384, -1567.1478, -2031.7565, 464.6087
                                  S66x8_2973_35NeopentanePentane100A_T,           ,           , -3736.25  , -3968.77  ,           ,           ,     
                                  S66x8_2973_35NeopentanePentane100B_T, -4300.3296, -2952.6164, -3731.7631, -3963.9513, -779.1467, -1011.3349, 232.1882
                                        S66x8_2843_19MeOHPyridine090_T, -5378.5303, -3328.9864, -4513.8790, -4834.0929, -1184.8926, -1505.1065, 320.2139
                                       S66x8_2843_19MeOHPyridine090A_T, -3728.9176, -2301.2129, -3126.6047, -3348.1290, -825.3918, -1046.9162, 221.5244
                                       S66x8_2843_19MeOHPyridine090B_T, -1641.6197, -1025.8320, -1381.8343, -1480.6417, -356.0023, -454.8097,  98.8074
                                    S66x8_3039_43UracilNeopentane110_T, -9078.2025, -5627.0609, -7622.2522, -8162.0588, -1995.1912, -2534.9979, 539.8066
                                   S66x8_3039_43UracilNeopentane110A_T, -4307.0465, -2952.5440, -3735.6158, -3967.8980, -783.0718, -1015.3540, 232.2823
                                   S66x8_3039_43UracilNeopentane110B_T, -4766.4921, -2674.9966, -3884.1424, -4191.7719, -1209.1458, -1516.7753, 307.6295
                                       S66x8_3225_66MeNH2Pyridine150_T, -5539.4020, -3516.4891, -4685.9856, -5006.5638, -1169.4965, -1490.0747, 320.5782
                                      S66x8_3225_66MeNH2Pyridine150A_T, -3726.3682, -2300.9622, -3125.0250, -3345.9558, -824.0629, -1044.9936, 220.9307
                                      S66x8_3225_66MeNH2Pyridine150B_T, -1811.2472, -1214.7979, -1559.6202, -1659.3126, -344.8223, -444.5147,  99.6925
                                S66x8_2984_36NeopentaneNeopentane125_T, -8614.6591, -5904.9504, -7471.5008, -7935.7899, -1566.5503, -2030.8394, 464.2891
                               S66x8_2984_36NeopentaneNeopentane125A_T, -4306.4105, -2952.6157, -3735.2783, -3967.4398, -782.6626, -1014.8241, 232.1615
                               S66x8_2984_36NeopentaneNeopentane125B_T, -4306.4086, -2952.6158, -3735.2773, -3967.4399, -782.6615, -1014.8241, 232.1626
                                  S66x8_2884_24BenzeneBenzenepipi095_T, -7642.9494, -4843.3584, -6461.8720, -6904.1693, -1618.5136, -2060.8110, 442.2974
                                 S66x8_2884_24BenzeneBenzenepipi095A_T, -3818.7529, -2425.7175, -3231.0661, -3452.3222, -805.3486, -1026.6047, 221.2561
                                 S66x8_2884_24BenzeneBenzenepipi095B_T, -3818.7512, -2425.7177, -3231.0652, -3452.3232, -805.3475, -1026.6055, 221.2580
                                        S66x8_2730_04WaterPeptide200_T, -4505.4380, -2770.5701, -3773.5406, -4044.2237, -1002.9705, -1273.6535, 270.6830
                                       S66x8_2730_04WaterPeptide200A_T, -3646.8403, -2269.4310, -3065.7457, -3282.3936, -796.3148, -1012.9626, 216.6478
                                       S66x8_2730_04WaterPeptide200B_T, -857.2389, -499.6871, -706.3967, -760.4511, -206.7096, -260.7640,  54.0544
                                        S66x8_2939_31UracilEthene090_T, -6338.5879, -3725.7012, -5236.2764, -5629.8122, -1510.5751, -1904.1110, 393.5359
                                       S66x8_2939_31UracilEthene090A_T, -1566.9470, -1055.7594, -1351.2898, -1437.2229, -295.5303, -381.4635,  85.9331
                                       S66x8_2939_31UracilEthene090B_T, -4767.4783, -2675.0320, -3884.7275, -4192.5655, -1209.6955, -1517.5335, 307.8380
                                        S66x8_2845_19MeOHPyridine100_T, -5377.9164, -3330.7727, -4514.2776, -4834.2736, -1183.5050, -1503.5009, 319.9960
                                       S66x8_2845_19MeOHPyridine100A_T, -3728.1754, -2301.1767, -3126.1603, -3347.5135, -824.9837, -1046.3369, 221.3532
                                       S66x8_2845_19MeOHPyridine100B_T, -1641.3785, -1025.8262, -1381.6924, -1480.4458, -355.8662, -454.6196,  98.7534
                                         S66x8_3198_63BenzeneAcOH105_T, -6509.8745, -3978.0119, -5441.7450, -5834.0835, -1463.7330, -1856.0716, 392.3385
                                        S66x8_3198_63BenzeneAcOH105A_T, -2688.1079, -1552.7913, -2209.1462, -2380.7231, -656.3549, -827.9318, 171.5769
                                        S66x8_3198_63BenzeneAcOH105B_T, -3817.0107, -2425.6298, -3230.0219, -3450.9084, -804.3921, -1025.2787, 220.8866
                                       S66x8_2836_18WaterPyridine095_T, -4593.4800, -2804.4161, -3838.7187, -4114.1621, -1034.3025, -1309.7460, 275.4435
                                      S66x8_2836_18WaterPyridine095A_T, -3727.7185, -2301.1424, -3125.8817, -3347.1553, -824.7393, -1046.0128, 221.2736
                                      S66x8_2836_18WaterPyridine095B_T, -858.1656, -499.6736, -706.9268, -761.1723, -207.2532, -261.4986,  54.2455
                            S66x8_2995_38CyclopentaneCyclopentane090_T, -7969.6927, -5357.5231, -6867.6837, -7306.6250, -1510.1606, -1949.1019, 438.9414
                           S66x8_2995_38CyclopentaneCyclopentane090A_T, -3981.7813, -2682.2124, -3433.5257, -3653.1315, -751.3133, -970.9190, 219.6058
                           S66x8_2995_38CyclopentaneCyclopentane090B_T, -3981.7983, -2682.2071, -3433.5333, -3653.1302, -751.3262, -970.9232, 219.5970
                                         S66x8_3186_61PentaneAcOH200_T, -6983.3183, -4505.2605, -5937.8877, -6340.5655, -1432.6272, -1835.3050, 402.6778
                                        S66x8_3186_61PentaneAcOH200A_T, -2685.7081, -1552.7647, -2207.7476, -2378.8640, -654.9829, -826.0993, 171.1164
                                        S66x8_3186_61PentaneAcOH200B_T, -4297.3477, -2952.4950, -3729.9880, -3961.5578, -777.4930, -1009.0628, 231.5699
                                    S66x8_3125_54BenzeneWaterOHpi100_T, -4677.6568, -2926.1518, -3938.7406, -4213.5865, -1012.5889, -1287.4347, 274.8459
                                   S66x8_3125_54BenzeneWaterOHpi100A_T, -858.1066, -499.8924, -706.9850, -761.2518, -207.0926, -261.3594,  54.2668
                                   S66x8_3125_54BenzeneWaterOHpi100B_T, -3815.8965, -2425.5658, -3229.3507, -3450.0020, -803.7849, -1024.4362, 220.6513
                                    S66x8_3127_54BenzeneWaterOHpi110_T, -4676.1679, -2926.7219, -3938.1203, -4212.8189, -1011.3985, -1286.0970, 274.6986
                                   S66x8_3127_54BenzeneWaterOHpi110A_T, -857.8244, -499.8816, -706.8173, -761.0314, -206.9357, -261.1498,  54.2141
                                   S66x8_3127_54BenzeneWaterOHpi110B_T, -3815.2636, -2425.5403, -3228.9741, -3449.5226, -803.4338, -1023.9823, 220.5485
                                     S66x8_3133_55BenzeneMeOHOHpi100_T, -5464.6323, -3451.5608, -4615.3678, -4935.0404, -1163.8070, -1483.4796, 319.6726
                                    S66x8_3133_55BenzeneMeOHOHpi100A_T, -1641.9162, -1026.3281, -1382.2150, -1481.0921, -355.8869, -454.7640,  98.8771
                                    S66x8_3133_55BenzeneMeOHOHpi100B_T, -3817.4992, -2425.6251, -3230.3023, -3451.2446, -804.6772, -1025.6195, 220.9423
                                       S66x8_3020_41UracilPentane095_T, -9080.0147, -5622.2105, -7621.2536, -8161.7457, -1999.0431, -2539.5352, 540.4921
                                      S66x8_3020_41UracilPentane095A_T, -4301.0355, -2952.5872, -3732.1589, -3964.5005, -779.5717, -1011.9133, 232.3416
                                      S66x8_3020_41UracilPentane095B_T, -4770.6292, -2675.2798, -3886.6537, -4195.0851, -1211.3739, -1519.8053, 308.4314
                                  S66x8_2883_24BenzeneBenzenepipi090_T, -7643.8610, -4838.4290, -6460.3194, -6902.8948, -1621.8904, -2064.4659, 442.5755
                                 S66x8_2883_24BenzeneBenzenepipi090A_T, -3819.6782, -2425.7520, -3231.6156, -3453.0489, -805.8636, -1027.2969, 221.4333
                                 S66x8_2883_24BenzeneBenzenepipi090B_T, -3819.6672, -2425.7521, -3231.6092, -3453.0500, -805.8571, -1027.2979, 221.4408
                                      S66x8_2834_17UracilUracilBP200_T, -9529.1868, -5350.3266, -7766.2302, -8380.0426, -2415.9036, -3029.7160, 613.8124
                                     S66x8_2834_17UracilUracilBP200A_T, -4762.9193, -2673.6382, -3881.5039, -4188.4231, -1207.8656, -1514.7848, 306.9192
                                     S66x8_2834_17UracilUracilBP200B_T, -4762.9486, -2673.4721, -3881.4507, -4188.3693, -1207.9786, -1514.8972, 306.9186
                                  S66x8_3152_57BenzenePeptideNHpi125_T, -7467.9885, -4696.5892, -6298.8044, -6736.2761, -1602.2152, -2039.6870, 437.4718
                                 S66x8_3152_57BenzenePeptideNHpi125A_T, -3647.8358, -2269.6427, -3066.4106, -3283.2775, -796.7679, -1013.6348, 216.8669
                                 S66x8_3152_57BenzenePeptideNHpi125B_T, -3816.0981, -2425.5368, -3229.4550, -3450.1592, -803.9183, -1024.6225, 220.7042
                                          S66x8_2865_21AcNH2AcNH2150_T, -5712.6252, -3480.8050, -4771.0760, -5115.5873, -1290.2710, -1634.7823, 344.5112
                                         S66x8_2865_21AcNH2AcNH2150A_T, -2852.3007, -1736.8824, -2381.7336, -2554.0268, -644.8512, -817.1444, 172.2932
                                         S66x8_2865_21AcNH2AcNH2150B_T, -2852.2986, -1736.8780, -2381.7306, -2554.0247, -644.8525, -817.1466, 172.2941
                                       S66x8_3025_41UracilPentane150_T, -9063.4623, -5627.3553, -7613.8547, -8152.6551, -1986.4994, -2525.2999, 538.8005
                                      S66x8_3025_41UracilPentane150A_T, -4297.8500, -2952.4929, -3730.2775, -3961.9360, -777.7846, -1009.4431, 231.6585
                                      S66x8_3025_41UracilPentane150B_T, -4764.1461, -2674.8265, -3882.7144, -4189.8881, -1207.8879, -1515.0617, 307.1738
                                   S66x8_3083_49BenzenePyridineTS090_T, -7551.4529, -4721.3381, -6357.4982, -6799.7653, -1636.1601, -2078.4271, 442.2670
                                  S66x8_3083_49BenzenePyridineTS090A_T, -3728.3956, -2301.0716, -3126.2433, -3347.5710, -825.1717, -1046.4994, 221.3277
                                  S66x8_3083_49BenzenePyridineTS090B_T, -3818.6073, -2425.6789, -3230.9656, -3452.0920, -805.2868, -1026.4131, 221.1263
                                          S66x8_2705_01WaterWater150_T, -1716.7160, -1001.8079, -1415.1142, -1523.3014, -413.3062, -521.4934, 108.1872
                                         S66x8_2705_01WaterWater150A_T, -857.4888, -500.0136, -706.6789, -760.8173, -206.6653, -260.8037,  54.1384
                                         S66x8_2705_01WaterWater150B_T, -857.2311, -499.8604, -706.4653, -760.5535, -206.6050, -260.6931,  54.0882
                                        S66x8_2849_19MeOHPyridine150_T, -5370.2419, -3329.4403, -4509.2787, -4828.7109, -1179.8384, -1499.2706, 319.4322
                                       S66x8_2849_19MeOHPyridine150A_T, -3725.9652, -2301.0372, -3124.8237, -3345.7246, -823.7865, -1044.6875, 220.9009
                                       S66x8_2849_19MeOHPyridine150B_T, -1640.6418, -1025.7860, -1381.2495, -1479.8456, -355.4635, -454.0596,  98.5961
                                   S66x8_2976_35NeopentanePentane125_T, -8608.0072, -5904.8892, -7467.6293, -7931.6647, -1562.7401, -2026.7754, 464.0353
                                  S66x8_2976_35NeopentanePentane125A_T, -4306.7419, -2952.6298, -3735.4759, -3967.7429, -782.8461, -1015.1131, 232.2670
                                  S66x8_2976_35NeopentanePentane125B_T, -4298.7485, -2952.5834, -3730.8351, -3962.6862, -778.2517, -1010.1028, 231.8511
                                        S66x8_2943_31UracilEthene110_T, -6334.9765, -3730.6241, -5236.2654, -5629.3271, -1505.6412, -1898.7030, 393.0618
                                       S66x8_2943_31UracilEthene110A_T, -1565.8641, -1055.7031, -1350.6399, -1436.3579, -294.9368, -380.6548,  85.7180
                                       S66x8_2943_31UracilEthene110B_T, -4765.4673, -2674.9110, -3883.5139, -4190.9632, -1208.6029, -1516.0522, 307.4494
                                  S66x8_2928_29PyridineUracilpipi125_T, -8497.5626, -4977.0418, -7012.3429, -7540.8196, -2035.3011, -2563.7778, 528.4767
                                 S66x8_2928_29PyridineUracilpipi125A_T, -4765.1285, -2674.7923, -3883.2679, -4190.6597, -1208.4756, -1515.8674, 307.3918
                                 S66x8_2928_29PyridineUracilpipi125B_T, -3727.6604, -2300.8971, -3125.7446, -3346.9021, -824.8476, -1046.0050, 221.1575
                                          S66x8_2872_22AcOHUracil125_T, -7466.8645, -4237.4469, -6104.4540, -6583.1935, -1867.0070, -2345.7466, 478.7396
                                         S66x8_2872_22AcOHUracil125A_T, -4764.8968, -2673.5773, -3882.6214, -4189.9868, -1209.0441, -1516.4095, 307.3654
                                         S66x8_2872_22AcOHUracil125B_T, -2686.8043, -1551.1895, -2207.7168, -2379.1986, -656.5273, -828.0090, 171.4818
                                      S66x8_2811_15PeptidePeptide090_T, -7309.8676, -4541.1685, -6141.8226, -6576.3651, -1600.6542, -2035.1966, 434.5424
                                     S66x8_2811_15PeptidePeptide090A_T, -3651.0856, -2269.6760, -3068.3034, -3285.8286, -798.6274, -1016.1526, 217.5252
                                     S66x8_2811_15PeptidePeptide090B_T, -3649.4494, -2269.3102, -3067.2032, -3284.3792, -797.8929, -1015.0689, 217.1760
                                     S66x8_3107_52BenzeneAcOHOHpi090_T, -6512.1348, -3976.0111, -5442.2077, -5834.8280, -1466.1965, -1858.8168, 392.6203
                                    S66x8_3107_52BenzeneAcOHOHpi090A_T, -2688.4570, -1552.9311, -2209.4070, -2381.0775, -656.4759, -828.1464, 171.6705
                                    S66x8_3107_52BenzeneAcOHOHpi090B_T, -3818.3393, -2425.5966, -3230.7760, -3451.8392, -805.1794, -1026.2427, 221.0633
                                      S66x8_3167_59EthyneWaterCHO110_T, -2078.3760, -1262.2978, -1734.0930, -1859.5683, -471.7952, -597.2705, 125.4753
                                     S66x8_3167_59EthyneWaterCHO110A_T, -857.8777, -500.1128, -706.9456, -761.1844, -206.8328, -261.0716,  54.2387
                                     S66x8_3167_59EthyneWaterCHO110B_T, -1218.0267, -760.1068, -1024.8417, -1096.1139, -264.7350, -336.0071,  71.2722
                                         S66x8_3200_63BenzeneAcOH125_T, -6505.0345, -3978.8847, -5439.3151, -5831.1901, -1460.4303, -1852.3053, 391.8750
                                        S66x8_3200_63BenzeneAcOH125A_T, -2686.9869, -1552.7244, -2208.4699, -2379.8216, -655.7455, -827.0972, 171.3517
                                        S66x8_3200_63BenzeneAcOH125B_T, -3815.3723, -2425.5483, -3229.0403, -3449.6368, -803.4920, -1024.0885, 220.5965
                                          S66x8_2722_03WaterMeNH2200_T, -2669.2156, -1715.5596, -2266.8920, -2420.5259, -551.3324, -704.9663, 153.6340
                                         S66x8_2722_03WaterMeNH2200A_T, -1810.9366, -1214.8553, -1559.4648, -1659.0893, -344.6095, -444.2340,  99.6245
                                         S66x8_2722_03WaterMeNH2200B_T, -857.1683, -499.6186, -706.3270, -760.3639, -206.7085, -260.7454,  54.0369
                                    S66x8_3073_47BenzeneBenzeneTS150_T, -7628.4072, -4851.1798, -6456.7644, -6897.3351, -1605.5846, -2046.1553, 440.5707
                                   S66x8_3073_47BenzeneBenzeneTS150A_T, -3813.3355, -2425.4397, -3227.8170, -3448.0671, -802.3772, -1022.6274, 220.2502
                                   S66x8_3073_47BenzeneBenzeneTS150B_T, -3813.9256, -2425.4775, -3228.1741, -3448.5123, -802.6965, -1023.0348, 220.3382
                                         S66x8_3185_61PentaneAcOH150_T, -6985.6225, -4505.3482, -5939.2568, -6342.1685, -1433.9085, -1836.8203, 402.9117
                                        S66x8_3185_61PentaneAcOH150A_T, -2686.5985, -1552.8260, -2208.2882, -2379.5720, -655.4623, -826.7460, 171.2838
                                        S66x8_3185_61PentaneAcOH150B_T, -4297.8575, -2952.5217, -3730.2940, -3961.9647, -777.7723, -1009.4430, 231.6707
                                           S66x8_2740_06MeOHMeNH2095_T, -3463.1878, -2243.8837, -2948.7939, -3147.5943, -704.9102, -903.7107, 198.8004
                                          S66x8_2740_06MeOHMeNH2095A_T, -1813.1905, -1214.9015, -1560.7874, -1660.8893, -345.8858, -445.9878, 100.1020
                                          S66x8_2740_06MeOHMeNH2095B_T, -1641.7391, -1025.8518, -1381.9116, -1480.7389, -356.0599, -454.8871,  98.8273
                            S66x8_3000_38CyclopentaneCyclopentane125_T, -7961.1122, -5363.9385, -6865.4296, -7303.4152, -1501.4911, -1939.4766, 437.9856
                           S66x8_3000_38CyclopentaneCyclopentane125A_T, -3979.1724, -2682.1483, -3431.9904, -3651.0188, -749.8420, -968.8705, 219.0284
                           S66x8_3000_38CyclopentaneCyclopentane125B_T, -3979.1729, -2682.1431, -3431.9884, -3651.0175, -749.8453, -968.8743, 219.0290
                                       S66x8_3046_44EthenePentane105_T, -5868.0525, -4007.2532, -5083.0278, -5400.6018, -1075.7746, -1393.3486, 317.5740
                                      S66x8_3046_44EthenePentane105A_T, -4298.9494, -2952.5739, -3730.9472, -3962.8421, -778.3734, -1010.2683, 231.8949
                                      S66x8_3046_44EthenePentane105B_T, -1566.1467, -1055.7682, -1350.8307, -1436.6313, -295.0626, -380.8631,  85.8005
                                  S66x8_3075_48PyridinePyridineTS090_T, -7463.3707, -4597.4802, -6254.3231, -6697.0420, -1656.8430, -2099.5619, 442.7189
                                 S66x8_3075_48PyridinePyridineTS090A_T, -3728.1537, -2301.0274, -3126.0848, -3347.3702, -825.0574, -1046.3428, 221.2854
                                 S66x8_3075_48PyridinePyridineTS090B_T, -3730.4895, -2301.1913, -3127.5043, -3349.1325, -826.3130, -1047.9412, 221.6282
                                            S66x8_2854_20AcOHAcOH105_T, -5394.9963, -3116.5058, -4433.7581, -4777.2733, -1317.2523, -1660.7675, 343.5152
                                           S66x8_2854_20AcOHAcOH105A_T, -2688.1669, -1551.2255, -2208.5198, -2380.3150, -657.2942, -829.0894, 171.7952
                                           S66x8_2854_20AcOHAcOH105B_T, -2688.1657, -1551.2322, -2208.5219, -2380.3155, -657.2897, -829.0833, 171.7936
                                    S66x8_3120_53BenzeneAcNH2NHpi125_T, -6670.3308, -4165.0065, -5613.3971, -6006.1081, -1448.3907, -1841.1016, 392.7109
                                   S66x8_3120_53BenzeneAcNH2NHpi125A_T, -2852.3587, -1737.9745, -2382.2279, -2554.5378, -644.2534, -816.5633, 172.3099
                                   S66x8_3120_53BenzeneAcNH2NHpi125B_T, -3814.7553, -2425.4364, -3228.6364, -3449.1153, -803.2000, -1023.6789, 220.4789
                                           S66x8_2710_02WaterMeOH105_T, -2505.4844, -1529.6640, -2093.8101, -2246.7932, -564.1462, -717.1293, 152.9831
                                          S66x8_2710_02WaterMeOH105A_T, -1641.8684, -1026.2625, -1382.1596, -1480.9891, -355.8972, -454.7266,  98.8294
                                          S66x8_2710_02WaterMeOH105B_T, -858.0524, -499.8731, -706.9455, -761.1900, -207.0724, -261.3168,  54.2445
                                      S66x8_3178_60EthyneAcOHOHpi200_T, -3903.6961, -2313.1548, -3232.6865, -3474.9412, -919.5317, -1161.7864, 242.2547
                                     S66x8_3178_60EthyneAcOHOHpi200A_T, -2685.4842, -1552.6711, -2207.5787, -2378.6462, -654.9075, -825.9750, 171.0675
                                     S66x8_3178_60EthyneAcOHOHpi200B_T, -1217.7110, -759.9561, -1024.5956, -1095.7949, -264.6395, -335.8388,  71.1993
                                 S66x8_3158_58PyridinePyridineCHN105_T, -7458.5812, -4603.3122, -6254.0146, -6695.9716, -1650.7024, -2092.6594, 441.9570
                                S66x8_3158_58PyridinePyridineCHN105A_T, -3726.8018, -2300.9038, -3125.2511, -3346.2751, -824.3473, -1045.3713, 221.0240
                                S66x8_3158_58PyridinePyridineCHN105B_T, -3726.8041, -2300.9037, -3125.2523, -3346.2749, -824.3487, -1045.3712, 221.0225
                                          S66x8_2720_03WaterMeNH2125_T, -2674.5104, -1718.2909, -2271.1053, -2424.9537, -552.8144, -706.6628, 153.8484
                                         S66x8_2720_03WaterMeNH2125A_T, -1811.8280, -1214.8662, -1559.9847, -1659.7861, -345.1186, -444.9199,  99.8013
                                         S66x8_2720_03WaterMeNH2125B_T, -857.6782, -499.6522, -706.6360, -760.7808, -206.9838, -261.1285,  54.1448
                                 S66x8_3160_58PyridinePyridineCHN125_T, -7454.4300, -4602.9961, -6251.4813, -6693.1029, -1648.4852, -2090.1068, 441.6215
                                S66x8_3160_58PyridinePyridineCHN125A_T, -3725.8706, -2300.8429, -3124.6871, -3345.5203, -823.8441, -1044.6774, 220.8333
                                S66x8_3160_58PyridinePyridineCHN125B_T, -3725.8703, -2300.8428, -3124.6868, -3345.5203, -823.8440, -1044.6775, 220.8335
                                  S66x8_2926_29PyridineUracilpipi105_T, -8505.9943, -4975.4873, -7016.5617, -7545.8036, -2041.0744, -2570.3163, 529.2419
                                 S66x8_2926_29PyridineUracilpipi105A_T, -4767.3925, -2674.9463, -3884.6418, -4192.4687, -1209.6955, -1517.5225, 307.8270
                                 S66x8_2926_29PyridineUracilpipi105B_T, -3729.9148, -2301.0212, -3127.1003, -3348.6779, -826.0791, -1047.6567, 221.5776
                                            S66x8_2853_20AcOHAcOH100_T, -5396.0888, -3116.3040, -4434.3046, -4777.9722, -1318.0005, -1661.6681, 343.6676
                                           S66x8_2853_20AcOHAcOH100A_T, -2688.5244, -1551.2405, -2208.7327, -2380.6178, -657.4922, -829.3773, 171.8850
                                           S66x8_2853_20AcOHAcOH100B_T, -2688.5182, -1551.2472, -2208.7320, -2380.6181, -657.4848, -829.3709, 171.8861
                                          S66x8_2873_22AcOHUracil150_T, -7459.5576, -4233.5242, -6098.5748, -6576.9245, -1865.0506, -2343.4003, 478.3497
                                         S66x8_2873_22AcOHUracil150A_T, -4763.9147, -2673.5243, -3882.0313, -4189.1845, -1208.5070, -1515.6602, 307.1532
                                         S66x8_2873_22AcOHUracil150B_T, -2685.9244, -1551.1422, -2207.1882, -2378.4747, -656.0460, -827.3325, 171.2865
                                   S66x8_3085_49BenzenePyridineTS100_T, -7549.6401, -4725.3766, -6358.1539, -6800.0796, -1632.7773, -2074.7029, 441.9256
                                  S66x8_3085_49BenzenePyridineTS100A_T, -3727.5730, -2301.0182, -3125.7452, -3346.9176, -824.7270, -1045.8994, 221.1724
                                  S66x8_3085_49BenzenePyridineTS100B_T, -3817.2184, -2425.6353, -3230.1443, -3451.0384, -804.5089, -1025.4030, 220.8941
                                       S66x8_3019_41UracilPentane090_T, -9081.6519, -5618.9385, -7620.8197, -8161.6179, -2001.8812, -2542.6794, 540.7982
                                      S66x8_3019_41UracilPentane090A_T, -4301.5620, -2952.5995, -3732.4684, -3964.9348, -779.8689, -1012.3353, 232.4664
                                      S66x8_3019_41UracilPentane090B_T, -4771.7540, -2675.3330, -3887.3264, -4195.9695, -1211.9934, -1520.6365, 308.6431
                                        S66x8_2946_31UracilEthene200_T, -6327.2808, -3730.5412, -5231.7813, -5624.1165, -1501.2401, -1893.5752, 392.3352
                                       S66x8_2946_31UracilEthene200A_T, -1564.3956, -1055.6232, -1349.7573, -1435.1803, -294.1340, -379.5571,  85.4230
                                       S66x8_2946_31UracilEthene200B_T, -4762.6148, -2674.7327, -3881.7895, -4188.7055, -1207.0568, -1513.9728, 306.9160
                                       S66x8_2936_30BenzeneEthene125_T, -5380.8572, -3480.5831, -4579.1791, -4885.1935, -1098.5960, -1404.6104, 306.0144
                                      S66x8_2936_30BenzeneEthene125A_T, -1565.1750, -1055.7214, -1350.2493, -1435.8432, -294.5279, -380.1218,  85.5939
                                      S66x8_2936_30BenzeneEthene125B_T, -3814.4662, -2425.5629, -3228.5227, -3448.9838, -802.9597, -1023.4209, 220.4612
                                  S66x8_2930_29PyridineUracilpipi200_T, -8488.2956, -4975.7990, -7006.4611, -7534.0633, -2030.6620, -2558.2643, 527.6022
                                 S66x8_2930_29PyridineUracilpipi200A_T, -4762.5922, -2674.6137, -3881.7263, -4188.6425, -1207.1126, -1514.0288, 306.9162
                                 S66x8_2930_29PyridineUracilpipi200B_T, -3725.1125, -2300.7500, -3124.2096, -3344.8994, -823.4596, -1044.1494, 220.6898
                                           S66x8_2762_08MeOHWater200_T, -2498.1161, -1527.0208, -2088.4353, -2241.0165, -561.4145, -713.9958, 152.5813
                                          S66x8_2762_08MeOHWater200A_T, -857.1273, -500.0029, -706.4654, -760.5416, -206.4626, -260.5387,  54.0762
                                          S66x8_2762_08MeOHWater200B_T, -1640.1404, -1026.1063, -1381.0948, -1479.6134, -354.9884, -453.5071,  98.5186
                                 S66x8_2913_27BenzenePyridinepipi150_T, -7540.6356, -4726.3707, -6353.3676, -6794.5061, -1626.9969, -2068.1355, 441.1386
                                S66x8_2913_27BenzenePyridinepipi150A_T, -3725.8471, -2300.9234, -3124.7074, -3345.5554, -823.7840, -1044.6321, 220.8480
                                S66x8_2913_27BenzenePyridinepipi150B_T, -3813.6932, -2425.4643, -3228.0341, -3448.3438, -802.5698, -1022.8795, 220.3097
                                           S66x8_2743_06MeOHMeNH2110_T, -3461.4001, -2244.9160, -2948.1959, -3146.7674, -703.2799, -901.8514, 198.5716
                                          S66x8_2743_06MeOHMeNH2110A_T, -1812.5434, -1214.8892, -1560.4081, -1660.3586, -345.5188, -445.4694,  99.9506
                                          S66x8_2743_06MeOHMeNH2110B_T, -1641.3502, -1025.8306, -1381.6779, -1480.4208, -355.8473, -454.5902,  98.7429
                                          S66x8_2775_10MeNH2MeNH2110_T, -3628.4027, -2431.0320, -3123.2620, -3322.8268, -692.2299, -891.7948, 199.5648
                                         S66x8_2775_10MeNH2MeNH2110A_T, -1812.1441, -1214.8607, -1560.1651, -1660.0325, -345.3045, -445.1719,  99.8674
                                         S66x8_2775_10MeNH2MeNH2110B_T, -1811.8886, -1214.8107, -1559.9964, -1659.8254, -345.1857, -445.0147,  99.8291
                                S66x8_2895_25PyridinePyridinepipi110_T, -7463.1319, -4600.7812, -6255.5777, -6698.2622, -1654.7965, -2097.4810, 442.6845
                               S66x8_2895_25PyridinePyridinepipi110A_T, -3728.8370, -2301.0514, -3126.4900, -3347.8787, -825.4386, -1046.8273, 221.3887
                               S66x8_2895_25PyridinePyridinepipi110B_T, -3728.8375, -2301.0489, -3126.4892, -3347.8752, -825.4403, -1046.8263, 221.3860
                                     S66x8_3137_55BenzeneMeOHOHpi150_T, -5456.6227, -3452.6662, -4611.2036, -4930.1623, -1158.5373, -1477.4961, 318.9587
                                    S66x8_3137_55BenzeneMeOHOHpi150A_T, -1640.6333, -1026.2427, -1381.4372, -1480.0541, -355.1946, -453.8114,  98.6168
                                    S66x8_3137_55BenzeneMeOHOHpi150B_T, -3814.3675, -2425.4704, -3228.4265, -3448.8334, -802.9561, -1023.3630, 220.4069
                                            S66x8_2732_05MeOHMeOH095_T, -3290.1358, -2055.0525, -2769.0850, -2966.7501, -714.0325, -911.6975, 197.6650
                                           S66x8_2732_05MeOHMeOH095A_T, -1642.5830, -1026.3161, -1382.5954, -1481.5952, -356.2793, -455.2791,  98.9998
                                           S66x8_2732_05MeOHMeOH095B_T, -1641.5254, -1026.1245, -1381.9032, -1480.6929, -355.7786, -454.5684,  98.7898
                                            S66x8_2858_20AcOHAcOH200_T, -5373.6164, -3105.5282, -4416.7667, -4758.9088, -1311.2385, -1653.3805, 342.1420
                                           S66x8_2858_20AcOHAcOH200A_T, -2685.0737, -1551.0457, -2206.6556, -2377.7577, -655.6099, -826.7119, 171.1020
                                           S66x8_2858_20AcOHAcOH200B_T, -2685.0752, -1551.0525, -2206.6594, -2377.7582, -655.6069, -826.7057, 171.0988
                                     S66x8_3135_55BenzeneMeOHOHpi110_T, -5462.5573, -3452.7152, -4614.6552, -4934.1118, -1161.9399, -1481.3966, 319.4566
                                    S66x8_3135_55BenzeneMeOHOHpi110A_T, -1641.5410, -1026.3078, -1381.9895, -1480.7883, -355.6817, -454.4804,  98.7987
                                    S66x8_3135_55BenzeneMeOHOHpi110B_T, -3816.5788, -2425.5910, -3229.7558, -3450.5412, -804.1648, -1024.9502, 220.7853
                                       S66x8_3055_45EthynePentane110_T, -5519.7347, -3712.1791, -4757.1722, -5060.3811, -1044.9930, -1348.2019, 303.2089
                                      S66x8_3055_45EthynePentane110A_T, -4298.2343, -2952.5132, -3730.5082, -3962.2613, -777.9950, -1009.7481, 231.7531
                                      S66x8_3055_45EthynePentane110B_T, -1219.4076, -760.2022, -1025.6804, -1097.2096, -265.4781, -337.0074,  71.5293
                                    S66x8_2902_26UracilUracilpipi105_T, -9547.7613, -5350.2797, -7776.9487, -8392.6412, -2426.6690, -3042.3616, 615.6925
                                   S66x8_2902_26UracilUracilpipi105A_T, -4768.2046, -2674.5577, -3884.9473, -4192.9181, -1210.3896, -1518.3604, 307.9708
                                   S66x8_2902_26UracilUracilpipi105B_T, -4768.2054, -2674.5576, -3884.9477, -4192.9181, -1210.3901, -1518.3605, 307.9703
                                  S66x8_2890_24BenzeneBenzenepipi200_T, -7625.7038, -4850.7943, -6455.0389, -6895.3533, -1604.2445, -2044.5589, 440.3144
                                 S66x8_2890_24BenzeneBenzenepipi200A_T, -3812.7877, -2425.4328, -3227.4974, -3447.6556, -802.0646, -1022.2228, 220.1582
                                 S66x8_2890_24BenzeneBenzenepipi200B_T, -3812.7878, -2425.4328, -3227.4974, -3447.6556, -802.0646, -1022.2228, 220.1582
                                           S66x8_2708_02WaterMeOH095_T, -2506.3478, -1529.1005, -2094.0716, -2247.2016, -564.9711, -718.1011, 153.1300
                                          S66x8_2708_02WaterMeOH095A_T, -1642.2940, -1026.2738, -1382.4105, -1481.3443, -356.1367, -455.0705,  98.9338
                                          S66x8_2708_02WaterMeOH095B_T, -858.2771, -499.8835, -707.0798, -761.3734, -207.1963, -261.4899,  54.2936
                                   S66x8_3017_40BenzeneNeopentane150_T, -8121.2605, -5378.1436, -6964.0081, -7416.4216, -1585.8644, -2038.2780, 452.4136
                                  S66x8_3017_40BenzeneNeopentane150A_T, -4305.7791, -2952.5266, -3734.8757, -3966.8942, -782.3491, -1014.3676, 232.0185
                                  S66x8_3017_40BenzeneNeopentane150B_T, -3814.2997, -2425.5123, -3228.4050, -3448.8170, -802.8927, -1023.3046, 220.4119
                                           S66x8_2764_09MeNH2MeOH095_T, -3457.9120, -2241.5570, -2944.7622, -3143.4312, -703.2052, -901.8742, 198.6690
                                          S66x8_2764_09MeNH2MeOH095A_T, -1642.1956, -1026.3227, -1382.3742, -1481.2770, -356.0515, -454.9544,  98.9029
                                          S66x8_2764_09MeNH2MeOH095B_T, -1812.0116, -1214.8723, -1560.0935, -1659.9638, -345.2212, -445.0915,  99.8703
                                     S66x8_3111_52BenzeneAcOHOHpi110_T, -6508.2406, -3979.8004, -5441.5549, -5833.5945, -1461.7545, -1853.7940, 392.0396
                                    S66x8_3111_52BenzeneAcOHOHpi110A_T, -2687.2135, -1552.8560, -2208.6565, -2380.0695, -655.8004, -827.2135, 171.4131
                                    S66x8_3111_52BenzeneAcOHOHpi110B_T, -3816.3107, -2425.5447, -3229.5813, -3450.2998, -804.0365, -1024.7551, 220.7185
                                          S66x8_2862_21AcNH2AcNH2105_T, -5724.8137, -3485.5001, -4780.1033, -5125.4425, -1294.6032, -1639.9424, 345.3392
                                         S66x8_2862_21AcNH2AcNH2105A_T, -2854.1578, -1736.9614, -2382.8406, -2555.5585, -645.8792, -818.5971, 172.7179
                                         S66x8_2862_21AcNH2AcNH2105B_T, -2854.1569, -1736.9570, -2382.8382, -2555.5562, -645.8812, -818.5992, 172.7180
                                   S66x8_3012_40BenzeneNeopentane095_T, -8132.3174, -5374.3871, -6968.8156, -7422.3954, -1594.4284, -2048.0083, 453.5798
                                  S66x8_3012_40BenzeneNeopentane095A_T, -4307.8809, -2952.6252, -3736.1324, -3968.6048, -783.5073, -1015.9797, 232.4724
                                  S66x8_3012_40BenzeneNeopentane095B_T, -3819.0327, -2425.7280, -3231.2323, -3452.4961, -805.5042, -1026.7680, 221.2638
                                           S66x8_2768_09MeNH2MeOH125_T, -3454.7191, -2242.2418, -2943.2052, -3141.5568, -700.9635, -899.3150, 198.3515
                                          S66x8_2768_09MeNH2MeOH125A_T, -1641.0704, -1026.2785, -1381.7050, -1480.3748, -355.4266, -454.0963,  98.6698
                                          S66x8_2768_09MeNH2MeOH125B_T, -1811.4232, -1214.8433, -1559.7411, -1659.4791, -344.8977, -444.6358,  99.7381
                                   S66x8_2972_35NeopentanePentane095_T, -8614.8710, -5901.3379, -7470.0992, -7934.8854, -1568.7614, -2033.5475, 464.7861
                                  S66x8_2972_35NeopentanePentane095A_T, -4308.4385, -2952.7124, -3736.4915, -3969.1059, -783.7792, -1016.3936, 232.6144
                                  S66x8_2972_35NeopentanePentane095B_T, -4300.8186, -2952.6248, -3732.0493, -3964.3478, -779.4246, -1011.7230, 232.2984
                              S66x8_2988_37CyclopentaneNeopentane095_T, -8294.7803, -5630.7471, -7170.8913, -7622.8051, -1540.1442, -1992.0580, 451.9138
                             S66x8_2988_37CyclopentaneNeopentane095A_T, -4308.5384, -2952.6955, -3736.5422, -3969.1711, -783.8467, -1016.4756, 232.6289
                             S66x8_2988_37CyclopentaneNeopentane095B_T, -3981.1267, -2682.2571, -3433.1661, -3652.6069, -750.9090, -970.3498, 219.4408
                                    S66x8_3128_54BenzeneWaterOHpi125_T, -4674.2127, -2926.6882, -3936.9758, -4211.5162, -1010.2876, -1284.8280, 274.5403
                                   S66x8_3128_54BenzeneWaterOHpi125A_T, -857.5229, -499.8677, -706.6371, -760.7936, -206.7694, -260.9260,  54.1565
                                   S66x8_3128_54BenzeneWaterOHpi125B_T, -3814.6345, -2425.5048, -3228.5954, -3449.0392, -803.0906, -1023.5344, 220.4439
                                        S66x8_3187_62PentaneAcNH2090_T, -7162.6496, -4685.7920, -6117.7253, -6523.1501, -1431.9333, -1837.3581, 405.4248
                                       S66x8_3187_62PentaneAcNH2090A_T, -2856.7044, -1738.3141, -2384.8835, -2558.1037, -646.5694, -819.7895, 173.2202
                                       S66x8_3187_62PentaneAcNH2090B_T, -4300.4171, -2952.5538, -3731.7873, -3963.9955, -779.2335, -1011.4417, 232.2082
                                          S66x8_2773_10MeNH2MeNH2100_T, -3629.7080, -2430.3882, -3123.7450, -3323.4233, -693.3568, -893.0351, 199.6783
                                         S66x8_2773_10MeNH2MeNH2100A_T, -1812.5263, -1214.8693, -1560.3898, -1660.3386, -345.5204, -445.4693,  99.9488
                                         S66x8_2773_10MeNH2MeNH2100B_T, -1812.1680, -1214.8203, -1560.1619, -1660.0530, -345.3416, -445.2327,  99.8911
                                      S66x8_3171_60EthyneAcOHOHpi090_T, -3912.7000, -2313.1780, -3237.9016, -3481.0367, -924.7236, -1167.8587, 243.1351
                                     S66x8_3171_60EthyneAcOHOHpi090A_T, -2687.5566, -1552.8516, -2208.8529, -2380.3367, -656.0014, -827.4851, 171.4837
                                     S66x8_3171_60EthyneAcOHOHpi090B_T, -1220.5649, -760.0579, -1026.2885, -1098.0040, -266.2306, -337.9461,  71.7155
                                  S66x8_3080_48PyridinePyridineTS125_T, -7456.4760, -4602.5675, -6252.4833, -6694.4066, -1649.9159, -2091.8391, 441.9233
                                 S66x8_3080_48PyridinePyridineTS125A_T, -3726.3085, -2300.9034, -3124.9657, -3345.8752, -824.0623, -1044.9718, 220.9095
                                 S66x8_3080_48PyridinePyridineTS125B_T, -3727.2567, -2300.9850, -3125.5483, -3346.6157, -824.5633, -1045.6307, 221.0673
                                    S66x8_2906_26UracilUracilpipi200_T, -9526.3688, -5349.1453, -7764.1026, -8377.9770, -2414.9573, -3028.8317, 613.8744
                                   S66x8_2906_26UracilUracilpipi200A_T, -4762.6963, -2674.1754, -3881.6015, -4188.5214, -1207.4262, -1514.3461, 306.9199
                                   S66x8_2906_26UracilUracilpipi200B_T, -4762.6389, -2674.1753, -3881.5683, -4188.5214, -1207.3930, -1514.3461, 306.9531
                                       S66x8_3226_66MeNH2Pyridine200_T, -5536.8219, -3515.9875, -4684.2824, -5004.6451, -1168.2949, -1488.6576, 320.3627
                                      S66x8_3226_66MeNH2Pyridine200A_T, -3725.3585, -2300.8833, -3124.4080, -3345.1635, -823.5247, -1044.2802, 220.7554
                                      S66x8_3226_66MeNH2Pyridine200B_T, -1810.9002, -1214.7719, -1559.4085, -1659.0302, -344.6367, -444.2583,  99.6216
                                          S66x8_2792_12MeNH2Water125_T, -2675.0956, -1718.3989, -2271.4892, -2425.3597, -553.0903, -706.9608, 153.8705
                                         S66x8_2792_12MeNH2Water125A_T, -857.8920, -499.6707, -706.7674, -760.9461, -207.0967, -261.2754,  54.1787
                                         S66x8_2792_12MeNH2Water125B_T, -1811.8187, -1214.8767, -1559.9838, -1659.7795, -345.1071, -444.9027,  99.7957
                                        S66x8_2824_16PeptideWater125_T, -4509.2406, -2772.6353, -3776.6102, -4047.5781, -1003.9749, -1274.9428, 270.9678
                                       S66x8_2824_16PeptideWater125A_T, -858.1938, -500.1257, -707.1339, -761.4188, -207.0081, -261.2930,  54.2849
                                       S66x8_2824_16PeptideWater125B_T, -3647.2515, -2269.4377, -3065.9863, -3282.7256, -796.5486, -1013.2879, 216.7393
                                        S66x8_3190_62PentaneAcNH2105_T, -7159.3818, -4689.5405, -6117.4175, -6522.0937, -1427.8770, -1832.5533, 404.6762
                                       S66x8_3190_62PentaneAcNH2105A_T, -2854.9892, -1738.2384, -2383.8599, -2556.7117, -645.6216, -818.4733, 172.8518
                                       S66x8_3190_62PentaneAcNH2105B_T, -4299.4816, -2952.5387, -3731.2401, -3963.2401, -778.7013, -1010.7013, 232.0000
                                         S66x8_3181_61PentaneAcOH100_T, -6993.3665, -4503.6520, -5943.0182, -6346.6932, -1439.3662, -1843.0413, 403.6750
                                        S66x8_3181_61PentaneAcOH100A_T, -2689.2437, -1552.9789, -2209.8820, -2381.6959, -656.9031, -828.7170, 171.8139
                                        S66x8_3181_61PentaneAcOH100B_T, -4299.4185, -2952.5616, -3731.2133, -3963.2081, -778.6516, -1010.6465, 231.9948
                                    S66x8_3038_43UracilNeopentane105_T, -9079.6747, -5626.5623, -7622.8929, -8162.8662, -1996.3306, -2536.3040, 539.9733
                                   S66x8_3038_43UracilNeopentane105A_T, -4307.3372, -2952.5537, -3735.7879, -3968.1360, -783.2342, -1015.5823, 232.3481
                                   S66x8_3038_43UracilNeopentane105B_T, -4767.0735, -2675.0379, -3884.4960, -4192.2308, -1209.4581, -1517.1929, 307.7348
                              S66x8_2989_37CyclopentaneNeopentane100_T, -8293.4786, -5632.1981, -7170.7509, -7622.4798, -1538.5528, -1990.2817, 451.7289
                             S66x8_2989_37CyclopentaneNeopentane100A_T, -4308.0875, -2952.6805, -3736.2752, -3968.8060, -783.5946, -1016.1255, 232.5308
                             S66x8_2989_37CyclopentaneNeopentane100B_T, -3980.6777, -2682.2486, -3432.9029, -3652.2473, -750.6543, -969.9987, 219.3444
                                       S66x8_3048_44EthenePentane125_T, -5865.1917, -4008.0947, -5081.7289, -5399.0386, -1073.6342, -1390.9438, 317.3096
                                      S66x8_3048_44EthenePentane125A_T, -4298.1683, -2952.5607, -3730.4901, -3962.2232, -777.9294, -1009.6625, 231.7331
                                      S66x8_3048_44EthenePentane125B_T, -1565.3835, -1055.7335, -1350.3749, -1436.0109, -294.6414, -380.2774,  85.6360
                                      S66x8_2813_15PeptidePeptide100_T, -7308.9574, -4543.1652, -6142.1388, -6576.4158, -1598.9736, -2033.2506, 434.2770
                                     S66x8_2813_15PeptidePeptide100A_T, -3650.2775, -2269.6494, -3067.8251, -3285.1719, -798.1756, -1015.5225, 217.3469
                                     S66x8_2813_15PeptidePeptide100B_T, -3648.9959, -2269.2917, -3066.9332, -3284.0094, -797.6415, -1014.7177, 217.0761
                                         S66x8_2801_13PeptideMeOH150_T, -5291.0768, -3298.6063, -4450.5033, -4765.8081, -1151.8970, -1467.2018, 315.3048
                                        S66x8_2801_13PeptideMeOH150A_T, -1640.9973, -1026.3384, -1381.6881, -1480.3405, -355.3497, -454.0020,  98.6524
                                        S66x8_2801_13PeptideMeOH150B_T, -3647.0264, -2269.8991, -3066.0508, -3282.7620, -796.1517, -1012.8629, 216.7112
                                      S66x8_3065_46PeptidePentane150_T, -7947.6281, -5222.2809, -6797.8723, -7246.3855, -1575.5914, -2024.1047, 448.5133
                                     S66x8_3065_46PeptidePentane150A_T, -4298.1433, -2952.5064, -3730.4527, -3962.1791, -777.9463, -1009.6727, 231.7264
                                     S66x8_3065_46PeptidePentane150B_T, -3647.7676, -2269.6856, -3066.3892, -3283.2309, -796.7036, -1013.5453, 216.8417
                                          S66x8_2864_21AcNH2AcNH2125_T, -5718.9725, -3483.9548, -4776.0744, -5120.9345, -1292.1196, -1636.9797, 344.8601
                                         S66x8_2864_21AcNH2AcNH2125A_T, -2853.1466, -1736.9188, -2382.2380, -2554.7174, -645.3192, -817.7986, 172.4794
                                         S66x8_2864_21AcNH2AcNH2125B_T, -2853.1459, -1736.9145, -2382.2358, -2554.7152, -645.3213, -817.8008, 172.4794
                                        S66x8_2952_32UracilEthyne125_T, -5985.0240, -3435.8294, -4909.5825, -5288.1028, -1473.7531, -1852.2733, 378.5202
                                       S66x8_2952_32UracilEthyne125A_T, -1218.6990, -760.0677, -1025.2139, -1096.6038, -265.1462, -336.5361,  71.3899
                                       S66x8_2952_32UracilEthyne125B_T, -4763.9855, -2674.7753, -3882.5999, -4189.7770, -1207.8247, -1515.0017, 307.1770
                                       S66x8_2937_30BenzeneEthene150_T, -5378.5001, -3480.8914, -4577.9464, -4883.7042, -1097.0550, -1402.8127, 305.7577
                                      S66x8_2937_30BenzeneEthene150A_T, -1564.6481, -1055.6962, -1349.9340, -1435.4252, -294.2378, -379.7290,  85.4912
                                      S66x8_2937_30BenzeneEthene150B_T, -3813.4470, -2425.5080, -3227.9102, -3448.1913, -802.4023, -1022.6833, 220.2810
                                  S66x8_3154_57BenzenePeptideNHpi200_T, -7460.4770, -4695.4453, -6293.9793, -6730.7855, -1598.5340, -2035.3402, 436.8062
                                 S66x8_3154_57BenzenePeptideNHpi200A_T, -3646.6214, -2269.5601, -3065.6737, -3282.2937, -796.1135, -1012.7335, 216.6200
                                 S66x8_3154_57BenzenePeptideNHpi200B_T, -3813.2103, -2425.3784, -3227.7187, -3447.9167, -802.3403, -1022.5383, 220.1980
                                           S66x8_2745_06MeOHMeNH2150_T, -3455.7503, -2243.2246, -2944.2160, -3142.4848, -700.9914, -899.2602, 198.2688
                                          S66x8_2745_06MeOHMeNH2150A_T, -1811.5372, -1214.8714, -1559.8188, -1659.5570, -344.9474, -444.6855,  99.7381
                                          S66x8_2745_06MeOHMeNH2150B_T, -1640.7260, -1025.7828, -1381.2968, -1479.9084, -355.5141, -454.1256,  98.6116
                                    S66x8_3035_43UracilNeopentane090_T, -9084.0225, -5621.6085, -7623.3166, -8163.9294, -2001.7081, -2542.3209, 540.6128
                                   S66x8_3035_43UracilNeopentane090A_T, -4308.5030, -2952.5900, -3736.4772, -3969.0894, -783.8872, -1016.4994, 232.6121
                                   S66x8_3035_43UracilNeopentane090B_T, -4767.4164, -2675.1994, -3884.7623, -4194.0726, -1209.5629, -1518.8732, 309.3102
                                      S66x8_2966_34PentanePentane105_T, -8607.5750, -5902.8410, -7466.5154, -7930.8225, -1563.6743, -2027.9815, 464.3072
                                     S66x8_2966_34PentanePentane105A_T, -4300.5377, -2952.6341, -3731.8909, -3964.1197, -779.2567, -1011.4855, 232.2288
                                     S66x8_2966_34PentanePentane105B_T, -4300.5359, -2952.6335, -3731.8896, -3964.1197, -779.2561, -1011.4862, 232.2301
                                        S66x8_2825_16PeptideWater150_T, -4507.0456, -2771.7522, -3774.9687, -4045.8085, -1003.2165, -1274.0564, 270.8399
                                       S66x8_2825_16PeptideWater150A_T, -857.7046, -500.1018, -706.8409, -761.0289, -206.7391, -260.9270,  54.1880
                                       S66x8_2825_16PeptideWater150B_T, -3646.9819, -2269.4216, -3065.8236, -3282.5029, -796.4020, -1013.0813, 216.6792
                              S66x8_2992_37CyclopentaneNeopentane125_T, -8288.1964, -5634.4406, -7168.6432, -7619.8122, -1534.2026, -1985.3716, 451.1690
                             S66x8_2992_37CyclopentaneNeopentane125A_T, -4306.6704, -2952.6245, -3735.4323, -3967.6441, -782.8078, -1015.0197, 232.2119
                             S66x8_2992_37CyclopentaneNeopentane125B_T, -3979.0898, -2682.2083, -3431.9679, -3650.9802, -749.7596, -968.7719, 219.0123
                                    S66x8_2901_26UracilUracilpipi100_T, -9550.1559, -5348.7216, -7777.6758, -8393.6263, -2428.9542, -3044.9048, 615.9505
                                   S66x8_2901_26UracilUracilpipi100A_T, -4768.9279, -2674.6030, -3885.3846, -4193.5037, -1210.7816, -1518.9007, 308.1191
                                   S66x8_2901_26UracilUracilpipi100B_T, -4768.9392, -2674.6029, -3885.3911, -4193.5036, -1210.7882, -1518.9007, 308.1125
                                          S66x8_2715_03WaterMeNH2090_T, -2678.1357, -1717.5199, -2272.8759, -2427.1269, -555.3560, -709.6069, 154.2510
                                         S66x8_2715_03WaterMeNH2090A_T, -1812.9092, -1214.8814, -1560.6162, -1660.6765, -345.7348, -445.7950, 100.0603
                                         S66x8_2715_03WaterMeNH2090B_T, -858.3077, -499.6786, -707.0110, -761.2909, -207.3325, -261.6123,  54.2798
                                          S66x8_2860_21AcNH2AcNH2095_T, -5726.3985, -3484.1315, -4780.4421, -5126.1305, -1296.3106, -1641.9989, 345.6884
                                         S66x8_2860_21AcNH2AcNH2095A_T, -2854.8255, -1736.9887, -2383.2381, -2556.1248, -646.2494, -819.1361, 172.8867
                                         S66x8_2860_21AcNH2AcNH2095B_T, -2854.8252, -1736.9843, -2383.2360, -2556.1225, -646.2518, -819.1382, 172.8864
                                  S66x8_3032_42UracilCyclopentane125_T, -8748.1554, -5356.8607, -7317.4530, -7843.8234, -1960.5922, -2486.9627, 526.3704
                                 S66x8_3032_42UracilCyclopentane125A_T, -3979.1391, -2682.1252, -3431.9614, -3650.9699, -749.8362, -968.8446, 219.0085
                                 S66x8_3032_42UracilCyclopentane125B_T, -4765.7334, -2674.9752, -3883.6948, -4191.1626, -1208.7196, -1516.1874, 307.4678
                                   S66x8_3084_49BenzenePyridineTS095_T, -7550.7340, -4723.8824, -6358.1560, -6800.2366, -1634.2736, -2076.3542, 442.0806
                                  S66x8_3084_49BenzenePyridineTS095A_T, -3727.9517, -2301.0433, -3125.9748, -3347.2196, -824.9314, -1046.1763, 221.2449
                                  S66x8_3084_49BenzenePyridineTS095B_T, -3817.8507, -2425.6571, -3230.5190, -3451.5188, -804.8619, -1025.8617, 220.9998
                                      S66x8_3106_51EthyneEthyneTS200_T, -2435.1280, -1520.3653, -2049.2125, -2191.5715, -528.8472, -671.2062, 142.3590
                                     S66x8_3106_51EthyneEthyneTS200A_T, -1217.4720, -760.1009, -1024.5186, -1095.6900, -264.4177, -335.5891,  71.1714
                                     S66x8_3106_51EthyneEthyneTS200B_T, -1217.5108, -760.1321, -1024.5542, -1095.7399, -264.4221, -335.6078,  71.1857
                                S66x8_2891_25PyridinePyridinepipi090_T, -7469.0476, -4590.0941, -6254.4891, -6698.0685, -1664.3950, -2107.9745, 443.5794
                               S66x8_2891_25PyridinePyridinepipi090A_T, -3731.7351, -2301.1844, -3128.2215, -3350.1405, -827.0371, -1048.9562, 221.9190
                               S66x8_2891_25PyridinePyridinepipi090B_T, -3731.7127, -2301.1816, -3128.2074, -3350.1333, -827.0258, -1048.9517, 221.9259
                                         S66x8_2880_23AcNH2Uracil125_T, -7633.2887, -4423.1240, -6279.0005, -6758.7421, -1855.8765, -2335.6182, 479.7417
                                        S66x8_2880_23AcNH2Uracil125A_T, -4764.5925, -2673.3149, -3882.3347, -4189.6113, -1209.0198, -1516.2964, 307.2765
                                        S66x8_2880_23AcNH2Uracil125B_T, -2853.4222, -1736.8427, -2382.3652, -2554.9225, -645.5225, -818.0798, 172.5573
                                  S66x8_3081_48PyridinePyridineTS150_T, -7453.2903, -4602.3266, -6250.5400, -6692.1765, -1648.2134, -2089.8499, 441.6365
                                 S66x8_3081_48PyridinePyridineTS150A_T, -3725.6118, -2300.8541, -3124.5421, -3345.3365, -823.6881, -1044.4824, 220.7943
                                 S66x8_3081_48PyridinePyridineTS150B_T, -3726.1678, -2300.9056, -3124.8853, -3345.7632, -823.9797, -1044.8576, 220.8779
                                     S66x8_3132_55BenzeneMeOHOHpi095_T, -5465.5932, -3450.3474, -4615.4114, -4935.2052, -1165.0640, -1484.8578, 319.7938
                                    S66x8_3132_55BenzeneMeOHOHpi095A_T, -1642.1403, -1026.3392, -1382.3493, -1481.2735, -356.0100, -454.9343,  98.9243
                                    S66x8_3132_55BenzeneMeOHOHpi095B_T, -3818.0682, -2425.6417, -3230.6383, -3451.6790, -804.9966, -1026.0373, 221.0407
                                      S66x8_3164_59EthyneWaterCHO095_T, -2079.1755, -1261.9665, -1734.4155, -1860.0213, -472.4489, -598.0547, 125.6058
                                     S66x8_3164_59EthyneWaterCHO095A_T, -858.2846, -500.1237, -707.1854, -761.5175, -207.0618, -261.3939,  54.3321
                                     S66x8_3164_59EthyneWaterCHO095B_T, -1218.2852, -760.1370, -1025.0039, -1096.3366, -264.8669, -336.1996,  71.3326
                                      S66x8_3218_65PyridineEthyne200_T, -4943.2377, -3061.4292, -4149.3497, -4441.1971, -1087.9206, -1379.7679, 291.8473
                                     S66x8_3218_65PyridineEthyne200A_T, -1217.5761, -759.8904, -1024.4899, -1095.6387, -264.5995, -335.7483,  71.1488
                                     S66x8_3218_65PyridineEthyne200B_T, -3725.0066, -2300.9277, -3124.2233, -3344.9262, -823.2956, -1043.9985, 220.7029
                                        S66x8_2806_14PeptideMeNH2105_T, -5469.3734, -3488.0817, -4633.5160, -4950.3326, -1145.4343, -1462.2509, 316.8166
                                       S66x8_2806_14PeptideMeNH2105A_T, -1808.3720, -1214.8595, -1557.9839, -1660.5943, -343.1244, -445.7348, 102.6104
                                       S66x8_2806_14PeptideMeNH2105B_T, -3648.1740, -2269.6826, -3066.6229, -3283.5674, -796.9403, -1013.8849, 216.9445
                                         S66x8_3197_63BenzeneAcOH100_T, -6511.2389, -3977.1110, -5442.1537, -5834.6405, -1465.0426, -1857.5295, 392.4868
                                        S66x8_3197_63BenzeneAcOH100A_T, -2688.4789, -1552.8127, -2209.3697, -2381.0258, -656.5571, -828.2132, 171.6561
                                        S66x8_3197_63BenzeneAcOH100B_T, -3817.5787, -2425.6539, -3230.3604, -3451.3483, -804.7065, -1025.6943, 220.9878
                                   S66x8_2978_35NeopentanePentane200_T, -8603.2246, -5905.0628, -7464.9376, -7928.4808, -1559.8748, -2023.4180, 463.5432
                                  S66x8_2978_35NeopentanePentane200A_T, -4305.4692, -2952.5408, -3734.7025, -3966.6656, -782.1617, -1014.1248, 231.9631
                                  S66x8_2978_35NeopentanePentane200B_T, -4297.4391, -2952.5306, -3730.0559, -3961.6418, -777.5252, -1009.1112, 231.5859
                                           S66x8_2767_09MeNH2MeOH110_T, -3456.3012, -2242.3314, -2944.1577, -3142.6364, -701.8263, -900.3051, 198.4787
                                          S66x8_2767_09MeNH2MeOH110A_T, -1641.5320, -1026.2977, -1381.9800, -1480.7413, -355.6824, -454.4436,  98.7612
                                          S66x8_2767_09MeNH2MeOH110B_T, -1811.6734, -1214.8566, -1559.8913, -1659.6848, -345.0347, -444.8281,  99.7934
                              S66x8_2994_37CyclopentaneNeopentane200_T, -8283.4911, -5634.6815, -7166.0245, -7616.7098, -1531.3430, -1982.0283, 450.6853
                             S66x8_2994_37CyclopentaneNeopentane200A_T, -4305.4641, -2952.5486, -3734.7029, -3966.6615, -782.1543, -1014.1130, 231.9587
                             S66x8_2994_37CyclopentaneNeopentane200B_T, -3977.6884, -2682.1454, -3431.1312, -3649.8641, -748.9858, -967.7187, 218.7329
                                          S66x8_2787_12MeNH2Water090_T, -2678.9211, -1717.1573, -2273.1770, -2427.4604, -556.0197, -710.3031, 154.2834
                                         S66x8_2787_12MeNH2Water090A_T, -858.6667, -499.7174, -707.2350, -761.5827, -207.5176, -261.8653,  54.3477
                                         S66x8_2787_12MeNH2Water090B_T, -1812.8745, -1214.8881, -1560.5990, -1660.6412, -345.7109, -445.7531, 100.0423
                                    S66x8_3069_47BenzeneBenzeneTS100_T, -7636.9869, -4849.4123, -6460.9789, -6902.3757, -1611.5666, -2052.9634, 441.3968
                                   S66x8_3069_47BenzeneBenzeneTS100A_T, -3815.3867, -2425.5669, -3229.0565, -3449.6990, -803.4895, -1024.1321, 220.6426
                                   S66x8_3069_47BenzeneBenzeneTS100B_T, -3817.1582, -2425.6474, -3230.1146, -3451.0061, -804.4672, -1025.3587, 220.8915
                                 S66x8_2911_27BenzenePyridinepipi110_T, -7550.3499, -4725.0672, -6358.4338, -6800.5671, -1633.3666, -2075.4999, 442.1333
                                S66x8_2911_27BenzenePyridinepipi110A_T, -3728.7800, -2301.0818, -3126.4698, -3347.8584, -825.3880, -1046.7766, 221.3885
                                S66x8_2911_27BenzenePyridinepipi110B_T, -3816.6226, -2425.6101, -3229.7892, -3450.6386, -804.1791, -1025.0285, 220.8494
                                          S66x8_2793_12MeNH2Water150_T, -2672.1512, -1717.1009, -2269.2394, -2422.9868, -552.1385, -705.8858, 153.7474
                                         S66x8_2793_12MeNH2Water150A_T, -857.5750, -499.6431, -706.5725, -760.6895, -206.9294, -261.0464,  54.1170
                                         S66x8_2793_12MeNH2Water150B_T, -1811.3733, -1214.8716, -1559.7242, -1659.4305, -344.8525, -444.5589,  99.7063
                                          S66x8_2866_21AcNH2AcNH2200_T, -5705.7306, -3476.6256, -4765.3269, -5109.5282, -1288.7013, -1632.9026, 344.2013
                                         S66x8_2866_21AcNH2AcNH2200A_T, -2851.4029, -1736.8343, -2381.1943, -2553.3101, -644.3600, -816.4758, 172.1158
                                         S66x8_2866_21AcNH2AcNH2200B_T, -2851.4061, -1736.8299, -2381.1942, -2553.3079, -644.3644, -816.4781, 172.1137
                                      S66x8_3170_59EthyneWaterCHO200_T, -2074.9428, -1260.5491, -1731.3704, -1856.5943, -470.8214, -596.0452, 125.2238
                                     S66x8_3170_59EthyneWaterCHO200A_T, -856.9919, -500.0163, -706.3928, -760.4564, -206.3765, -260.4400,  54.0635
                                     S66x8_3170_59EthyneWaterCHO200B_T, -1217.5073, -760.0202, -1024.5049, -1095.6663, -264.4847, -335.6461,  71.1614
                                  S66x8_3079_48PyridinePyridineTS110_T, -7459.4890, -4602.2087, -6254.0739, -6696.2634, -1651.8652, -2094.0547, 442.1895
                                 S66x8_3079_48PyridinePyridineTS110A_T, -3726.9190, -2300.9464, -3125.3368, -3346.3784, -824.3904, -1045.4320, 221.0416
                                 S66x8_3079_48PyridinePyridineTS110B_T, -3728.3113, -2301.0605, -3126.1899, -3347.4414, -825.1293, -1046.3809, 221.2516
                                   S66x8_2971_35NeopentanePentane090_T, -8616.0138, -5898.9250, -7469.7420, -7934.7436, -1570.8169, -2035.8186, 465.0016
                                  S66x8_2971_35NeopentanePentane090A_T, -4308.8934, -2952.7300, -3736.7620, -3969.4865, -784.0320, -1016.7564, 232.7245
                                  S66x8_2971_35NeopentanePentane090B_T, -4301.3851, -2952.6340, -3732.3808, -3964.8127, -779.7467, -1012.1786, 232.4319
                                          S66x8_2717_03WaterMeNH2100_T, -2677.7573, -1718.8177, -2273.2047, -2427.2936, -554.3870, -708.4759, 154.0889
                                         S66x8_2717_03WaterMeNH2100A_T, -1812.4882, -1214.8748, -1560.3700, -1660.3250, -345.4952, -445.4502,  99.9550
                                         S66x8_2717_03WaterMeNH2100B_T, -858.0702, -499.6707, -706.8704, -761.0990, -207.1997, -261.4283,  54.2286
                                   S66x8_3097_50BenzeneEthyneCHpi150_T, -5032.4614, -3186.2185, -4253.5777, -4545.0887, -1067.3592, -1358.8702, 291.5111
                                  S66x8_3097_50BenzeneEthyneCHpi150A_T, -1217.8331, -760.1124, -1024.7322, -1095.9668, -264.6198, -335.8544,  71.2346
                                  S66x8_3097_50BenzeneEthyneCHpi150B_T, -3813.6303, -2425.4542, -3227.9935, -3448.2738, -802.5393, -1022.8196, 220.2803
                                S66x8_2897_25PyridinePyridinepipi150_T, -7453.2562, -4601.9775, -6250.3730, -6692.0817, -1648.3955, -2090.1041, 441.7086
                               S66x8_2897_25PyridinePyridinepipi150A_T, -3725.9677, -2300.8962, -3124.7657, -3345.6217, -823.8695, -1044.7255, 220.8560
                               S66x8_2897_25PyridinePyridinepipi150B_T, -3725.9469, -2300.8939, -3124.7527, -3345.6198, -823.8588, -1044.7259, 220.8671
                                       S66x8_2934_30BenzeneEthene105_T, -5384.2845, -3479.1784, -4580.5678, -4886.9209, -1101.3894, -1407.7425, 306.3530
                                      S66x8_2934_30BenzeneEthene105A_T, -1565.9374, -1055.7569, -1350.7050, -1436.4482, -294.9481, -380.6913,  85.7432
                                      S66x8_2934_30BenzeneEthene105B_T, -3815.8649, -2425.6397, -3229.3636, -3450.0790, -803.7240, -1024.4393, 220.7154
                                      S66x8_3104_51EthyneEthyneTS125_T, -2436.8031, -1520.9636, -2050.4333, -2192.9367, -529.4697, -671.9732, 142.5035
                                     S66x8_3104_51EthyneEthyneTS125A_T, -1217.8444, -760.1811, -1024.7677, -1096.0074, -264.5866, -335.8263,  71.2397
                                     S66x8_3104_51EthyneEthyneTS125B_T, -1218.0628, -760.1470, -1024.8796, -1096.1606, -264.7326, -336.0136,  71.2810
                                  S66x8_2889_24BenzeneBenzenepipi150_T, -7628.0638, -4850.7163, -6456.3703, -6896.9596, -1605.6540, -2046.2433, 440.5893
                                 S66x8_2889_24BenzeneBenzenepipi150A_T, -3813.6019, -2425.4792, -3227.9876, -3448.2920, -802.5084, -1022.8128, 220.3043
                                 S66x8_2889_24BenzeneBenzenepipi150B_T, -3813.6033, -2425.4793, -3227.9885, -3448.2922, -802.5092, -1022.8129, 220.3038
                                 S66x8_3003_39BenzeneCyclopentane090_T, -7808.4906, -5099.1101, -6665.4707, -7106.3108, -1566.3606, -2007.2007, 440.8401
                                S66x8_3003_39BenzeneCyclopentane090A_T, -3981.3912, -2682.1843, -3433.2883, -3652.7819, -751.1040, -970.5976, 219.4935
                                S66x8_3003_39BenzeneCyclopentane090B_T, -3820.7784, -2425.7736, -3232.2607, -3453.8630, -806.4871, -1028.0894, 221.6023
                                       S66x8_3208_64PeptideEthene125_T, -5215.2922, -3326.0096, -4418.2511, -4720.6442, -1092.2415, -1394.6345, 302.3931
                                      S66x8_3208_64PeptideEthene125A_T, -1565.3057, -1055.6753, -1350.3054, -1435.9145, -294.6300, -380.2392,  85.6091
                                      S66x8_3208_64PeptideEthene125B_T, -3647.8273, -2269.7729, -3066.4606, -3283.3271, -796.6877, -1013.5543, 216.8665
                                   S66x8_3011_40BenzeneNeopentane090_T, -8133.4186, -5371.8023, -6968.3617, -7422.1677, -1596.5595, -2050.3655, 453.8060
                                  S66x8_3011_40BenzeneNeopentane090A_T, -4308.2682, -2952.6397, -3736.3624, -3968.9210, -783.7227, -1016.2813, 232.5586
                                  S66x8_3011_40BenzeneNeopentane090B_T, -3819.8739, -2425.7544, -3231.7297, -3453.1445, -805.9754, -1027.3901, 221.4147
                                         S66x8_2747_07MeOHPeptide090_T, -5300.5484, -3298.7977, -4456.0598, -4772.2131, -1157.2621, -1473.4154, 316.1533
                                        S66x8_2747_07MeOHPeptide090A_T, -3650.0732, -2269.9283, -3067.8246, -3285.1999, -797.8963, -1015.2716, 217.3753
                                        S66x8_2747_07MeOHPeptide090B_T, -1642.3489, -1025.9352, -1382.2993, -1481.2369, -356.3642, -455.3018,  98.9376
                                        S66x8_3192_62PentaneAcNH2125_T, -7155.0725, -4690.6372, -6115.3889, -6519.6598, -1424.7517, -1829.0226, 404.2709
                                       S66x8_3192_62PentaneAcNH2125A_T, -2853.5566, -1738.1667, -2383.0015, -2555.5595, -644.8348, -817.3928, 172.5581
                                       S66x8_3192_62PentaneAcNH2125B_T, -4298.5634, -2952.5200, -3730.7013, -3962.5076, -778.1813, -1009.9876, 231.8063
                                      S66x8_3215_65PyridineEthyne110_T, -4948.7771, -3063.6513, -4153.4897, -4445.7237, -1089.8384, -1382.0724, 292.2340
                                     S66x8_3215_65PyridineEthyne110A_T, -1218.3883, -760.0318, -1025.0191, -1096.3285, -264.9873, -336.2967,  71.3094
                                     S66x8_3215_65PyridineEthyne110B_T, -3726.4366, -2301.0565, -3125.1044, -3346.0881, -824.0479, -1045.0316, 220.9837
                                          S66x8_2777_10MeNH2MeNH2150_T, -3623.7946, -2430.4723, -3120.3618, -3319.6591, -689.8895, -889.1868, 199.2974
                                         S66x8_2777_10MeNH2MeNH2150A_T, -1811.2084, -1214.8368, -1559.6141, -1659.2897, -344.7773, -444.4529,  99.6756
                                         S66x8_2777_10MeNH2MeNH2150B_T, -1811.1577, -1214.7791, -1559.5605, -1659.2299, -344.7814, -444.4508,  99.6694
                                        S66x8_2826_16PeptideWater200_T, -4504.9087, -2770.6171, -3773.2544, -4043.9459, -1002.6373, -1273.3288, 270.6915
                                       S66x8_2826_16PeptideWater200A_T, -857.1800, -500.0423, -706.5125, -760.6037, -206.4702, -260.5614,  54.0911
                                       S66x8_2826_16PeptideWater200B_T, -3646.6648, -2269.4020, -3065.6321, -3282.2450, -796.2301, -1012.8430, 216.6130
                            S66x8_3001_38CyclopentaneCyclopentane150_T, -7958.1082, -5364.1564, -6863.7848, -7301.4974, -1499.6284, -1937.3410, 437.7126
                           S66x8_3001_38CyclopentaneCyclopentane150A_T, -3978.3835, -2682.1176, -3431.5214, -3650.3956, -749.4037, -968.2779, 218.8742
                           S66x8_3001_38CyclopentaneCyclopentane150B_T, -3978.3886, -2682.1126, -3431.5222, -3650.3944, -749.4095, -968.2817, 218.8722
                                       S66x8_3053_45EthynePentane100_T, -5521.2630, -3711.1602, -4757.6259, -5060.9780, -1046.4657, -1349.8178, 303.3521
                                      S66x8_3053_45EthynePentane100A_T, -4298.6245, -2952.5196, -3730.7365, -3962.5688, -778.2169, -1010.0492, 231.8323
                                      S66x8_3053_45EthynePentane100B_T, -1219.9740, -760.2302, -1026.0196, -1097.6499, -265.7894, -337.4197,  71.6303
                                    S66x8_3122_53BenzeneAcNH2NHpi200_T, -6664.8138, -4163.6163, -5609.6211, -6001.8906, -1446.0048, -1838.2743, 392.2695
                                   S66x8_3122_53BenzeneAcNH2NHpi200A_T, -2851.3183, -1737.9017, -2381.5957, -2553.7072, -643.6940, -815.8055, 172.1115
                                   S66x8_3122_53BenzeneAcNH2NHpi200B_T, -3812.9804, -2425.3383, -3227.5689, -3447.7369, -802.2306, -1022.3986, 220.1680
                                          S66x8_2719_03WaterMeNH2110_T, -2676.5694, -1718.9254, -2272.5634, -2426.5346, -553.6380, -707.6092, 153.9713
                                         S66x8_2719_03WaterMeNH2110A_T, -1812.1667, -1214.8706, -1560.1824, -1660.0616, -345.3118, -445.1910,  99.8792
                                         S66x8_2719_03WaterMeNH2110B_T, -857.8838, -499.6632, -706.7595, -760.9482, -207.0963, -261.2849,  54.1887
                                       S66x8_3224_66MeNH2Pyridine125_T, -5542.3523, -3516.7329, -4687.7941, -5008.6017, -1171.0612, -1491.8688, 320.8076
                                      S66x8_3224_66MeNH2Pyridine125A_T, -3727.3617, -2301.0351, -3125.6302, -3346.7406, -824.5950, -1045.7054, 221.1104
                                      S66x8_3224_66MeNH2Pyridine125B_T, -1811.6345, -1214.8193, -1559.8531, -1659.6273, -345.0338, -444.8080,  99.7742
                                       S66x8_3045_44EthenePentane100_T, -5868.9631, -4006.6581, -5083.3032, -5400.9750, -1076.6451, -1394.3169, 317.6718
                                      S66x8_3045_44EthenePentane100A_T, -4299.2255, -2952.5773, -3731.1083, -3963.0625, -778.5310, -1010.4852, 231.9542
                                      S66x8_3045_44EthenePentane100B_T, -1566.4246, -1055.7802, -1350.9965, -1436.8587, -295.2163, -381.0785,  85.8622
                                    S66x8_3068_47BenzeneBenzeneTS095_T, -7638.0674, -4847.9104, -6460.9699, -6902.5291, -1613.0595, -2054.6187, 441.5592
                                   S66x8_3068_47BenzeneBenzeneTS095A_T, -3815.7636, -2425.5889, -3229.2837, -3450.0055, -803.6948, -1024.4167, 220.7219
                                   S66x8_3068_47BenzeneBenzeneTS095B_T, -3817.7883, -2425.6695, -3230.4882, -3451.4855, -804.8187, -1025.8160, 220.9973
                                 S66x8_3007_39BenzeneCyclopentane110_T, -7802.2476, -5106.6726, -6665.0519, -7105.0609, -1558.3793, -1998.3883, 440.0090
                                S66x8_3007_39BenzeneCyclopentane110A_T, -3979.7557, -2682.1334, -3432.3213, -3651.4685, -750.1879, -969.3351, 219.1472
                                S66x8_3007_39BenzeneCyclopentane110B_T, -3817.5289, -2425.6581, -3230.3334, -3451.3304, -804.6753, -1025.6724, 220.9970
                                           S66x8_2741_06MeOHMeNH2100_T, -3462.7785, -2244.5379, -2948.8333, -3147.5464, -704.2954, -903.0085, 198.7131
                                          S66x8_2741_06MeOHMeNH2100A_T, -1812.9471, -1214.8967, -1560.6446, -1660.6879, -345.7479, -445.7912, 100.0433
                                          S66x8_2741_06MeOHMeNH2100B_T, -1641.5950, -1025.8444, -1381.8252, -1480.6211, -355.9808, -454.7767,  98.7959
                                          S66x8_2700_01WaterWater095_T, -1721.2594, -1002.8855, -1418.1954, -1526.7595, -415.3099, -523.8740, 108.5641
                                         S66x8_2700_01WaterWater095A_T, -858.7720, -500.0469, -707.4348, -761.8596, -207.3879, -261.8128,  54.4248
                                         S66x8_2700_01WaterWater095B_T, -857.8301, -499.8927, -706.8253, -761.0488, -206.9326, -261.1561,  54.2235
                                           S66x8_2757_08MeOHWater100_T, -2504.6578, -1529.3014, -2093.1793, -2246.2055, -563.8779, -716.9042, 153.0262
                                          S66x8_2757_08MeOHWater100A_T, -858.7924, -500.0718, -707.4572, -761.8801, -207.3854, -261.8083,  54.4230
                                          S66x8_2757_08MeOHWater100B_T, -1640.9305, -1026.1731, -1381.5797, -1480.2671, -355.4066, -454.0939,  98.6873
                                         S66x8_2877_23AcNH2Uracil100_T, -7640.2442, -4424.4981, -6283.6013, -6764.0036, -1859.1032, -2339.5055, 480.4023
                                        S66x8_2877_23AcNH2Uracil100A_T, -4765.9072, -2673.3902, -3883.1266, -4190.7046, -1209.7364, -1517.3144, 307.5780
                                        S66x8_2877_23AcNH2Uracil100B_T, -2854.7988, -1736.9054, -2383.1875, -2556.0853, -646.2821, -819.1799, 172.8978
                                      S66x8_3169_59EthyneWaterCHO150_T, -2076.0728, -1261.2784, -1732.3314, -1857.6315, -471.0530, -596.3531, 125.3001
                                     S66x8_3169_59EthyneWaterCHO150A_T, -857.2815, -500.0671, -706.5816, -760.6991, -206.5146, -260.6320,  54.1174
                                     S66x8_3169_59EthyneWaterCHO150B_T, -1217.6699, -760.0503, -1024.6117, -1095.8067, -264.5613, -335.7564,  71.1950
                                           S66x8_2712_02WaterMeOH125_T, -2502.9839, -1529.1577, -2092.1510, -2244.9426, -562.9933, -715.7849, 152.7917
                                          S66x8_2712_02WaterMeOH125A_T, -1641.2814, -1026.2458, -1381.8132, -1480.5100, -355.5674, -454.2642,  98.6968
                                          S66x8_2712_02WaterMeOH125B_T, -857.7104, -499.8538, -706.7396, -760.9116, -206.8858, -261.0578,  54.1720
                                          S66x8_2703_01WaterWater110_T, -1720.1356, -1003.2724, -1417.7089, -1526.1041, -414.4365, -522.8316, 108.3951
                                         S66x8_2703_01WaterWater110A_T, -858.2628, -500.0354, -707.1356, -761.4352, -207.1002, -261.3998,  54.2996
                                         S66x8_2703_01WaterWater110B_T, -857.5966, -499.8819, -706.6857, -760.8558, -206.8038, -260.9739,  54.1701
                                      S66x8_2960_33PyridineEthene125_T, -5293.5210, -3356.2456, -4476.2330, -4782.7936, -1119.9873, -1426.5479, 306.5606
                                     S66x8_2960_33PyridineEthene125A_T, -1565.2293, -1055.7041, -1350.2734, -1435.8732, -294.5693, -380.1691,  85.5999
                                     S66x8_2960_33PyridineEthene125B_T, -3726.7084, -2301.0147, -3125.2439, -3346.2556, -824.2292, -1045.2410, 221.0118
                                  S66x8_2924_29PyridineUracilpipi095_T, -8510.3159, -4970.0666, -7016.7732, -7546.5585, -2046.7066, -2576.4919, 529.7853
                                 S66x8_2924_29PyridineUracilpipi095A_T, -4769.1271, -2675.0553, -3885.6906, -4193.8562, -1210.6352, -1518.8009, 308.1656
                                 S66x8_2924_29PyridineUracilpipi095B_T, -3731.6104, -2301.1077, -3128.1171, -3350.0387, -827.0093, -1048.9309, 221.9216
                                         S66x8_3184_61PentaneAcOH125_T, -6988.7839, -4505.2053, -5941.0242, -6344.2407, -1435.8189, -1839.0355, 403.2166
                                        S66x8_3184_61PentaneAcOH125A_T, -2687.6498, -1552.8932, -2208.9243, -2380.4154, -656.0311, -827.5222, 171.4911
                                        S66x8_3184_61PentaneAcOH125B_T, -4298.5487, -2952.5423, -3730.7022, -3962.5081, -778.1599, -1009.9658, 231.8059
                                      S66x8_3059_46PeptidePentane090_T, -7961.3827, -5215.9881, -6803.1694, -7253.0905, -1587.1812, -2037.1024, 449.9211
                                     S66x8_3059_46PeptidePentane090A_T, -4301.3778, -2952.5797, -3732.3536, -3964.7688, -779.7739, -1012.1891, 232.4152
                                     S66x8_3059_46PeptidePentane090B_T, -3652.5241, -2269.9109, -3069.2341, -3287.0416, -799.3233, -1017.1307, 217.8074
                                      S66x8_3165_59EthyneWaterCHO100_T, -2079.0020, -1262.2341, -1734.4281, -1859.9841, -472.1939, -597.7500, 125.5561
                                     S66x8_3165_59EthyneWaterCHO100A_T, -858.1324, -500.1205, -707.0961, -761.3924, -206.9757, -261.2719,  54.2963
                                     S66x8_3165_59EthyneWaterCHO100B_T, -1218.1888, -760.1263, -1024.9437, -1096.2537, -264.8174, -336.1274,  71.3100
                                          S66x8_2776_10MeNH2MeNH2125_T, -3626.4547, -2431.0615, -3122.1482, -3321.5898, -691.0867, -890.5283, 199.4416
                                         S66x8_2776_10MeNH2MeNH2125A_T, -1811.7157, -1214.8507, -1559.9133, -1659.6915, -345.0626, -444.8408,  99.7783
                                         S66x8_2776_10MeNH2MeNH2125B_T, -1811.5688, -1214.7987, -1559.8064, -1659.5646, -345.0077, -444.7659,  99.7582
                                           S66x8_2707_02WaterMeOH090_T, -2506.3898, -1528.2959, -2093.7564, -2246.9784, -565.4606, -718.6825, 153.2220
                                          S66x8_2707_02WaterMeOH090A_T, -1642.5523, -1026.2803, -1382.5626, -1481.5627, -356.2823, -455.2824,  99.0001
                                          S66x8_2707_02WaterMeOH090B_T, -858.4083, -499.8887, -707.1578, -761.4806, -207.2692, -261.5920,  54.3228
                                        S66x8_2848_19MeOHPyridine125_T, -5373.7543, -3330.6821, -4511.8332, -4831.4707, -1181.1511, -1500.7886, 319.6375
                                       S66x8_2848_19MeOHPyridine125A_T, -3726.8332, -2301.0984, -3125.3513, -3346.4221, -824.2529, -1045.3237, 221.0708
                                       S66x8_2848_19MeOHPyridine125B_T, -1640.9415, -1025.8075, -1381.4319, -1480.0901, -355.6244, -454.2826,  98.6582
                                           S66x8_2761_08MeOHWater150_T, -2500.0794, -1528.1051, -2090.0277, -2242.7111, -561.9227, -714.6060, 152.6834
                                          S66x8_2761_08MeOHWater150A_T, -857.5787, -500.0341, -706.7396, -760.8969, -206.7054, -260.8627,  54.1573
                                          S66x8_2761_08MeOHWater150B_T, -1640.3875, -1026.1341, -1381.2493, -1479.8172, -355.1153, -453.6831,  98.5678
                                      S66x8_3175_60EthyneAcOHOHpi110_T, -3910.1640, -2315.4799, -3237.4066, -3480.1023, -921.9268, -1164.6224, 242.6956
                                     S66x8_3175_60EthyneAcOHOHpi110A_T, -2686.7155, -1552.8055, -2208.3472, -2379.6534, -655.5417, -826.8480, 171.3062
                                     S66x8_3175_60EthyneAcOHOHpi110B_T, -1219.1920, -760.0215, -1025.4795, -1096.9344, -265.4580, -336.9130,  71.4550
                                   S66x8_2922_28BenzeneUracilpipi200_T, -8575.9116, -5100.1205, -7109.5623, -7636.6840, -2009.4417, -2536.5635, 527.1218
                                  S66x8_2922_28BenzeneUracilpipi200A_T, -4762.6507, -2674.7196, -3881.8048, -4188.7250, -1207.0852, -1514.0053, 306.9202
                                  S66x8_2922_28BenzeneUracilpipi200B_T, -3812.9650, -2425.3843, -3227.5794, -3447.7544, -802.1951, -1022.3701, 220.1750
                                        S66x8_2782_11MeNH2Peptide105_T, -5467.6265, -3486.5364, -4631.8541, -4948.7724, -1145.3178, -1462.2361, 316.9183
                                       S66x8_2782_11MeNH2Peptide105A_T, -3649.2544, -2269.9859, -3067.3755, -3284.5327, -797.3896, -1014.5468, 217.1572
                                       S66x8_2782_11MeNH2Peptide105B_T, -1812.3823, -1214.8154, -1560.2838, -1660.2176, -345.4683, -445.4022,  99.9338
                                           S66x8_2760_08MeOHWater125_T, -2502.1438, -1529.0342, -2091.6132, -2244.4122, -562.5790, -715.3779, 152.7990
                                          S66x8_2760_08MeOHWater125A_T, -858.0405, -500.0518, -707.0140, -761.2608, -206.9623, -261.2091,  54.2468
                                          S66x8_2760_08MeOHWater125B_T, -1640.6114, -1026.1532, -1381.3868, -1480.0030, -355.2336, -453.8498,  98.6162
                                          S66x8_2716_03WaterMeNH2095_T, -2678.1069, -1718.3848, -2273.2241, -2427.3874, -554.8393, -709.0025, 154.1632
                                         S66x8_2716_03WaterMeNH2095A_T, -1812.6816, -1214.8776, -1560.4831, -1660.4861, -345.6054, -445.6085, 100.0030
                                         S66x8_2716_03WaterMeNH2095B_T, -858.1814, -499.6746, -706.9364, -761.1889, -207.2618, -261.5143,  54.2525
                                      S66x8_3213_65PyridineEthyne100_T, -4949.8546, -3063.4929, -4154.0458, -4446.4072, -1090.5529, -1382.9142, 292.3614
                                     S66x8_3213_65PyridineEthyne100A_T, -1218.6158, -760.0611, -1025.1631, -1096.5189, -265.1019, -336.4578,  71.3558
                                     S66x8_3213_65PyridineEthyne100B_T, -3726.8729, -2301.0857, -3125.3689, -3346.4419, -824.2833, -1045.3562, 221.0730
                                         S66x8_2750_07MeOHPeptide105_T, -5299.4180, -3300.6891, -4456.2043, -4772.0385, -1155.5151, -1471.3494, 315.8342
                                        S66x8_2750_07MeOHPeptide105A_T, -3649.1307, -2269.8970, -3067.2665, -3284.4149, -797.3695, -1014.5179, 217.1485
                                        S66x8_2750_07MeOHPeptide105B_T, -1641.8495, -1025.9168, -1382.0029, -1480.8293, -356.0861, -454.9125,  98.8264
                                        S66x8_2823_16PeptideWater110_T, -4510.9182, -2772.9894, -3777.7295, -4048.8257, -1004.7401, -1275.8363, 271.0963
                                       S66x8_2823_16PeptideWater110A_T, -858.6220, -500.1350, -707.3853, -761.7599, -207.2503, -261.6249,  54.3746
                                       S66x8_2823_16PeptideWater110B_T, -3647.4787, -2269.4508, -3066.1231, -3282.9162, -796.6724, -1013.4655, 216.7931
                                   S66x8_3015_40BenzeneNeopentane110_T, -8128.1128, -5377.4843, -6967.6914, -7420.7823, -1590.2071, -2043.2980, 453.0909
                                  S66x8_3015_40BenzeneNeopentane110A_T, -4306.9983, -2952.5877, -3735.6063, -3967.8853, -783.0187, -1015.2976, 232.2790
                                  S66x8_3015_40BenzeneNeopentane110B_T, -3817.0009, -2425.6459, -3230.0230, -3450.9229, -804.3771, -1025.2771, 220.9000
                                        S66x8_2942_31UracilEthene105_T, -6336.0430, -3730.1531, -5236.6832, -5629.8403, -1506.5301, -1899.6872, 393.1571
                                       S66x8_2942_31UracilEthene105A_T, -1566.0845, -1055.7146, -1350.7722, -1436.5319, -295.0576, -380.8173,  85.7597
                                       S66x8_2942_31UracilEthene105B_T, -4765.8799, -2674.9362, -3883.7630, -4191.2876, -1208.8268, -1516.3513, 307.5245
                                        S66x8_2724_04WaterPeptide095_T, -4516.4223, -2774.2261, -3781.4333, -4052.9160, -1007.2072, -1278.6900, 271.4828
                                       S66x8_2724_04WaterPeptide095A_T, -3649.5113, -2269.5562, -3067.3428, -3284.5540, -797.7866, -1014.9978, 217.2112
                                       S66x8_2724_04WaterPeptide095B_T, -858.7144, -499.8089, -707.3012, -761.6689, -207.4922, -261.8599,  54.3677
                                 S66x8_3006_39BenzeneCyclopentane105_T, -7803.9558, -5105.8960, -6665.7118, -7105.8902, -1559.8158, -1999.9942, 440.1784
                                S66x8_3006_39BenzeneCyclopentane105A_T, -3980.1002, -2682.1446, -3432.5252, -3651.7404, -750.3806, -969.5958, 219.2152
                                S66x8_3006_39BenzeneCyclopentane105B_T, -3818.2105, -2425.6860, -3230.7392, -3451.8623, -805.0533, -1026.1764, 221.1231
                                        S66x8_2850_19MeOHPyridine200_T, -5366.8411, -3327.9042, -4506.6646, -4825.9131, -1178.7604, -1498.0089, 319.2485
                                       S66x8_2850_19MeOHPyridine200A_T, -3725.1651, -2300.9625, -3124.3296, -3345.0758, -823.3671, -1044.1132, 220.7461
                                       S66x8_2850_19MeOHPyridine200B_T, -1640.2803, -1025.7483, -1381.0246, -1479.5495, -355.2763, -453.8011,  98.5249
                                       S66x8_3210_64PeptideEthene200_T, -5211.1282, -3325.4432, -4415.6048, -4717.6422, -1090.1616, -1392.1990, 302.0374
                                      S66x8_3210_64PeptideEthene200A_T, -1564.4072, -1055.6205, -1349.7628, -1435.1919, -294.1423, -379.5715,  85.4291
                                      S66x8_3210_64PeptideEthene200B_T, -3646.5847, -2269.6938, -3065.7088, -3282.2796, -796.0151, -1012.5859, 216.5708
                            S66x8_2999_38CyclopentaneCyclopentane110_T, -7964.3317, -5363.1388, -6866.9535, -7305.2229, -1503.8146, -1942.0840, 438.2694
                           S66x8_2999_38CyclopentaneCyclopentane110A_T, -3979.9890, -2682.1724, -3432.4726, -3651.6689, -750.3002, -969.4965, 219.1963
                           S66x8_2999_38CyclopentaneCyclopentane110B_T, -3979.9873, -2682.1673, -3432.4695, -3651.6677, -750.3022, -969.5004, 219.1982
                                  S66x8_3150_57BenzenePeptideNHpi105_T, -7473.5382, -4695.5886, -6301.5908, -6739.5789, -1606.0021, -2043.9903, 437.9882
                                 S66x8_3150_57BenzenePeptideNHpi105A_T, -3648.7634, -2269.7019, -3066.9719, -3284.0360, -797.2699, -1014.3341, 217.0641
                                 S66x8_3150_57BenzenePeptideNHpi105B_T, -3818.1525, -2425.6223, -3230.6788, -3451.7544, -805.0565, -1026.1321, 221.0756
                                         S66x8_3201_63BenzeneAcOH150_T, -6501.4200, -3978.6163, -5437.1122, -5828.6275, -1458.4959, -1850.0112, 391.5153
                                        S66x8_3201_63BenzeneAcOH150A_T, -2686.1580, -1552.6708, -2207.9681, -2379.1571, -655.2973, -826.4863, 171.1890
                                        S66x8_3201_63BenzeneAcOH150B_T, -3814.0695, -2425.4764, -3228.2568, -3448.6219, -802.7803, -1023.1454, 220.3651
                                          S66x8_2859_21AcNH2AcNH2090_T, -5726.1376, -3482.1641, -4779.4613, -5125.3677, -1297.2972, -1643.2036, 345.9064
                                         S66x8_2859_21AcNH2AcNH2090A_T, -2855.2193, -1737.0041, -2383.4722, -2556.4609, -646.4682, -819.4568, 172.9886
                                         S66x8_2859_21AcNH2AcNH2090B_T, -2855.2186, -1736.9997, -2383.4700, -2556.4584, -646.4703, -819.4587, 172.9884
                                  S66x8_3076_48PyridinePyridineTS095_T, -7462.7303, -4599.6666, -6254.8753, -6697.4363, -1655.2087, -2097.7697, 442.5610
                                 S66x8_3076_48PyridinePyridineTS095A_T, -3727.7881, -2301.0040, -3125.8635, -3347.0755, -824.8596, -1046.0716, 221.2120
                                 S66x8_3076_48PyridinePyridineTS095B_T, -3729.8322, -2301.1566, -3127.1097, -3348.6238, -825.9531, -1047.4671, 221.5141
                                         S66x8_2796_13PeptideMeOH095_T, -5298.1868, -3298.6103, -4454.6154, -4770.5263, -1156.0052, -1471.9161, 315.9109
                                        S66x8_2796_13PeptideMeOH095A_T, -1643.0243, -1026.4130, -1382.8914, -1481.9841, -356.4784, -455.5711,  99.0927
                                        S66x8_2796_13PeptideMeOH095B_T, -3648.2688, -2269.9600, -3066.7948, -3283.7772, -796.8348, -1013.8172, 216.9824
                                      S66x8_2964_34PentanePentane095_T, -8610.9076, -5899.6516, -7467.0965, -7931.7835, -1567.4449, -2032.1319, 464.6870
                                     S66x8_2964_34PentanePentane095A_T, -4301.5870, -2952.6542, -3732.5060, -3964.9661, -779.8518, -1012.3119, 232.4601
                                     S66x8_2964_34PentanePentane095B_T, -4301.5828, -2952.6537, -3732.5033, -3964.9663, -779.8497, -1012.3127, 232.4630
                                           S66x8_2714_02WaterMeOH200_T, -2498.3518, -1526.9580, -2088.5451, -2241.0997, -561.5871, -714.1417, 152.5546
                                          S66x8_2714_02WaterMeOH200A_T, -1640.3035, -1026.1999, -1381.2285, -1479.7425, -355.0286, -453.5426,  98.5140
                                          S66x8_2714_02WaterMeOH200B_T, -857.1315, -499.8129, -706.3877, -760.4435, -206.5748, -260.6306,  54.0558
                                    S66x8_3145_56BenzeneMeNH2NHpi150_T, -5626.3769, -3640.7230, -4788.6792, -5108.7025, -1147.9562, -1467.9796, 320.0234
                                   S66x8_3145_56BenzeneMeNH2NHpi150A_T, -1811.2137, -1214.7990, -1559.6013, -1659.2945, -344.8023, -444.4955,  99.6932
                                   S66x8_3145_56BenzeneMeNH2NHpi150B_T, -3814.0469, -2425.4805, -3228.2455, -3448.6031, -802.7649, -1023.1226, 220.3576
                                  S66x8_3029_42UracilCyclopentane100_T, -8756.2513, -5354.1490, -7320.9894, -7848.1757, -1966.8404, -2494.0267, 527.1863
                                 S66x8_3029_42UracilCyclopentane100A_T, -3980.5741, -2682.1698, -3432.8098, -3652.1300, -750.6400, -969.9602, 219.3202
                                 S66x8_3029_42UracilCyclopentane100B_T, -4768.8663, -2675.1871, -3885.5954, -4193.6644, -1210.4083, -1518.4773, 308.0690
                                S66x8_2894_25PyridinePyridinepipi105_T, -7464.9976, -4599.7465, -6256.2198, -6699.0897, -1656.4733, -2099.3432, 442.8699
                               S66x8_2894_25PyridinePyridinepipi105A_T, -3729.4270, -2301.0804, -3126.8433, -3348.3394, -825.7629, -1047.2591, 221.4962
                               S66x8_2894_25PyridinePyridinepipi105B_T, -3729.4222, -2301.0778, -3126.8394, -3348.3353, -825.7616, -1047.2575, 221.4959
                                          S66x8_2871_22AcOHUracil110_T, -7471.7599, -4239.3497, -6108.0868, -6587.2154, -1868.7371, -2347.8657, 479.1286
                                         S66x8_2871_22AcOHUracil110A_T, -4765.6866, -2673.6175, -3883.0950, -4190.6564, -1209.4774, -1517.0388, 307.5614
                                         S66x8_2871_22AcOHUracil110B_T, -2687.5454, -1551.2261, -2208.1607, -2379.8185, -656.9346, -828.5923, 171.6577
                                   S66x8_3016_40BenzeneNeopentane125_T, -8124.6747, -5378.1068, -6965.9664, -7418.7251, -1587.8596, -2040.6183, 452.7587
                                  S66x8_3016_40BenzeneNeopentane125A_T, -4306.6461, -2952.5587, -3735.3905, -3967.3902, -782.8317, -1014.8314, 231.9997
                                  S66x8_3016_40BenzeneNeopentane125B_T, -3815.6220, -2425.5793, -3229.1977, -3449.8489, -803.6185, -1024.2697, 220.6512
                              S66x8_2993_37CyclopentaneNeopentane150_T, -8285.5379, -5634.6870, -7167.2102, -7618.1081, -1532.5232, -1983.4212, 450.8980
                             S66x8_2993_37CyclopentaneNeopentane150A_T, -4305.9971, -2952.5875, -3735.0274, -3967.0985, -782.4399, -1014.5109, 232.0710
                             S66x8_2993_37CyclopentaneNeopentane150B_T, -3978.3027, -2682.1771, -3431.4997, -3650.3555, -749.3226, -968.1785, 218.8559
                                           S66x8_2756_08MeOHWater095_T, -2504.9107, -1528.8964, -2093.1546, -2246.2502, -564.2583, -717.3539, 153.0956
                                          S66x8_2756_08MeOHWater095A_T, -859.0015, -500.0767, -707.5801, -762.0561, -207.5034, -261.9794,  54.4760
                                          S66x8_2756_08MeOHWater095B_T, -1641.0211, -1026.1769, -1381.6337, -1480.3417, -355.4568, -454.1648,  98.7080
                                        S66x8_2723_04WaterPeptide090_T, -4516.4319, -2773.3280, -3781.0600, -4052.6495, -1007.7320, -1279.3215, 271.5895
                                       S66x8_2723_04WaterPeptide090A_T, -3649.8084, -2269.5655, -3067.5184, -3284.8058, -797.9529, -1015.2403, 217.2874
                                       S66x8_2723_04WaterPeptide090B_T, -858.8605, -499.8163, -707.3887, -761.7909, -207.5724, -261.9746,  54.4022
                                        S66x8_3191_62PentaneAcNH2110_T, -7158.1579, -4690.0288, -6116.9160, -6521.4658, -1426.8871, -1831.4370, 404.5498
                                       S66x8_3191_62PentaneAcNH2110A_T, -2854.5569, -1738.2183, -2383.6015, -2556.3630, -645.3833, -818.1447, 172.7615
                                       S66x8_3191_62PentaneAcNH2110B_T, -4299.1973, -2952.5337, -3731.0736, -3963.0225, -778.5399, -1010.4887, 231.9489
                                       S66x8_3044_44EthenePentane095_T, -5869.8776, -4005.7110, -5083.4323, -5401.2165, -1077.7213, -1395.5056, 317.7842
                                      S66x8_3044_44EthenePentane095A_T, -4299.5430, -2952.5812, -3731.2935, -3963.3150, -778.7123, -1010.7338, 232.0215
                                      S66x8_3044_44EthenePentane095B_T, -1566.7492, -1055.7945, -1351.1902, -1437.1260, -295.3956, -381.3314,  85.9358
                                 S66x8_3009_39BenzeneCyclopentane150_T, -7793.9162, -5107.6466, -6660.6462, -7099.8637, -1552.9996, -1992.2171, 439.2175
                                S66x8_3009_39BenzeneCyclopentane150A_T, -3978.1444, -2682.0723, -3431.3640, -3650.1817, -749.2917, -968.1094, 218.8177
                                S66x8_3009_39BenzeneCyclopentane150B_T, -3814.3834, -2425.5067, -3228.4511, -3448.8752, -802.9443, -1023.3684, 220.4241
                                       S66x8_3209_64PeptideEthene150_T, -5212.9346, -3325.7974, -4416.7986, -4718.9982, -1091.0012, -1393.2007, 302.1996
                                      S66x8_3209_64PeptideEthene150A_T, -1564.8350, -1055.6497, -1350.0224, -1435.5348, -294.3727, -379.8851,  85.5124
                                      S66x8_3209_64PeptideEthene150B_T, -3647.0937, -2269.7361, -3066.0209, -3282.7443, -796.2849, -1013.0082, 216.7234
                                         S66x8_2881_23AcNH2Uracil150_T, -7626.3299, -4419.4694, -6273.4356, -6752.8048, -1853.9662, -2333.3353, 479.3691
                                        S66x8_2881_23AcNH2Uracil150A_T, -4763.7231, -2673.2663, -3881.8117, -4188.9054, -1208.5453, -1515.6391, 307.0938
                                        S66x8_2881_23AcNH2Uracil150B_T, -2852.5238, -1736.8050, -2381.8300, -2554.1866, -645.0250, -817.3816, 172.3567
                                    S66x8_3144_56BenzeneMeNH2NHpi125_T, -5629.3171, -3640.9047, -4790.4556, -5110.7495, -1149.5509, -1469.8448, 320.2939
                                   S66x8_3144_56BenzeneMeNH2NHpi125A_T, -1811.6870, -1214.8283, -1559.8872, -1659.6795, -345.0589, -444.8512,  99.7923
                                   S66x8_3144_56BenzeneMeNH2NHpi125B_T, -3815.2363, -2425.5495, -3228.9622, -3449.5250, -803.4127, -1023.9756, 220.5629
                                        S66x8_2804_14PeptideMeNH2095_T, -5470.6095, -3486.8452, -4633.7089, -4950.7054, -1146.8637, -1463.8602, 316.9965
                                       S66x8_2804_14PeptideMeNH2095A_T, -1813.3533, -1214.8699, -1560.8681, -1660.9998, -345.9982, -446.1299, 100.1317
                                       S66x8_2804_14PeptideMeNH2095B_T, -3648.5324, -2269.6974, -3066.8364, -3283.8601, -797.1390, -1014.1627, 217.0237
                                     S66x8_3113_52BenzeneAcOHOHpi150_T, -6502.0075, -3979.3040, -5437.7419, -5829.2391, -1458.4380, -1849.9351, 391.4971
                                    S66x8_3113_52BenzeneAcOHOHpi150A_T, -2686.0051, -1552.7589, -2207.9169, -2379.0886, -655.1580, -826.3297, 171.1717
                                    S66x8_3113_52BenzeneAcOHOHpi150B_T, -3814.2536, -2425.4381, -3228.3470, -3448.7211, -802.9090, -1023.2831, 220.3741
                                         S66x8_2875_23AcNH2Uracil090_T, -7640.2918, -4421.4884, -6282.3591, -6763.1675, -1860.8707, -2341.6792, 480.8085
                                        S66x8_2875_23AcNH2Uracil090A_T, -4766.6382, -2673.4454, -3883.5725, -4191.3278, -1210.1271, -1517.8825, 307.7553
                                        S66x8_2875_23AcNH2Uracil090B_T, -2855.5839, -1736.9384, -2383.6553, -2556.7585, -646.7170, -819.8201, 173.1032
                                       S66x8_3049_44EthenePentane150_T, -5863.3165, -4008.2234, -5080.6991, -5397.8360, -1072.4757, -1389.6126, 317.1369
                                      S66x8_3049_44EthenePentane150A_T, -4297.6801, -2952.5447, -3730.2011, -3961.8373, -777.6564, -1009.2926, 231.6362
                                      S66x8_3049_44EthenePentane150B_T, -1564.8750, -1055.7062, -1350.0694, -1435.6011, -294.3632, -379.8949,  85.5317
                                    S66x8_3117_53BenzeneAcNH2NHpi100_T, -6674.7330, -4164.2408, -5615.6191, -6008.7426, -1451.3783, -1844.5018, 393.1235
                                   S66x8_3117_53BenzeneAcNH2NHpi100A_T, -2853.4049, -1738.0311, -2382.8566, -2555.3756, -644.8255, -817.3445, 172.5190
                                   S66x8_3117_53BenzeneAcNH2NHpi100B_T, -3816.2201, -2425.5183, -3229.5178, -3450.2548, -803.9995, -1024.7365, 220.7370
                                        S66x8_3194_62PentaneAcNH2200_T, -7149.3725, -4690.5688, -6112.0647, -6515.8072, -1421.4959, -1825.2384, 403.7425
                                       S66x8_3194_62PentaneAcNH2200A_T, -2851.5927, -1738.0385, -2381.8120, -2553.9917, -643.7735, -815.9532, 172.1797
                                       S66x8_3194_62PentaneAcNH2200B_T, -4297.3940, -2952.4735, -3730.0056, -3961.5759, -777.5322, -1009.1024, 231.5703
                                          S66x8_2774_10MeNH2MeNH2105_T, -3629.0817, -2430.8154, -3123.5631, -3323.1811, -692.7477, -892.3658, 199.6180
                                         S66x8_2774_10MeNH2MeNH2105A_T, -1812.3241, -1214.8647, -1560.2709, -1660.1763, -345.4062, -445.3116,  99.9054
                                         S66x8_2774_10MeNH2MeNH2105B_T, -1812.0208, -1214.8153, -1560.0747, -1659.9329, -345.2595, -445.1176,  99.8582
                                        S66x8_2821_16PeptideWater100_T, -4511.9218, -2772.7485, -3778.2081, -4049.4189, -1005.4595, -1276.6704, 271.2109
                                       S66x8_2821_16PeptideWater100A_T, -858.9867, -500.1400, -707.5982, -762.0547, -207.4583, -261.9147,  54.4565
                                       S66x8_2821_16PeptideWater100B_T, -3647.6631, -2269.4612, -3066.2342, -3283.0700, -796.7729, -1013.6087, 216.8358
                                     S66x8_3136_55BenzeneMeOHOHpi125_T, -5459.7401, -3453.0305, -4613.1595, -4932.3971, -1160.1290, -1479.3666, 319.2376
                                    S66x8_3136_55BenzeneMeOHOHpi125A_T, -1641.1136, -1026.2807, -1381.7309, -1480.4420, -355.4503, -454.1614,  98.7111
                                    S66x8_3136_55BenzeneMeOHOHpi125B_T, -3815.5511, -2425.5395, -3229.1400, -3449.7487, -803.6004, -1024.2091, 220.6087
                                         S66x8_2754_07MeOHPeptide200_T, -5287.9056, -3296.6399, -4447.8404, -4762.9646, -1151.2005, -1466.3247, 315.1242
                                        S66x8_2754_07MeOHPeptide200A_T, -3646.5619, -2269.7590, -3065.7232, -3282.3509, -795.9642, -1012.5919, 216.6277
                                        S66x8_2754_07MeOHPeptide200B_T, -1640.2562, -1025.8401, -1381.0494, -1479.5657, -355.2093, -453.7256,  98.5163
                                      S66x8_2957_33PyridineEthene100_T, -5297.7436, -3353.9842, -4477.7201, -4784.6788, -1123.7359, -1430.6946, 306.9587
                                     S66x8_2957_33PyridineEthene100A_T, -1566.1591, -1055.7495, -1350.8301, -1436.6125, -295.0806, -380.8630,  85.7824
                                     S66x8_2957_33PyridineEthene100B_T, -3728.4367, -2301.1162, -3126.2859, -3347.6081, -825.1697, -1046.4919, 221.3222
                                S66x8_2893_25PyridinePyridinepipi100_T, -7466.8062, -4597.9814, -6256.5207, -6699.6037, -1658.5393, -2101.6223, 443.0830
                               S66x8_2893_25PyridinePyridinepipi100A_T, -3730.0974, -2301.1117, -3127.2440, -3348.8618, -826.1324, -1047.7501, 221.6177
                               S66x8_2893_25PyridinePyridinepipi100B_T, -3730.0859, -2301.1091, -3127.2363, -3348.8569, -826.1272, -1047.7478, 221.6206
                                       S66x8_3058_45EthynePentane200_T, -5514.9557, -3712.6159, -4754.5936, -5057.3460, -1041.9777, -1344.7301, 302.7524
                                      S66x8_3058_45EthynePentane200A_T, -4297.2560, -2952.4682, -3729.9236, -3961.4806, -777.4555, -1009.0124, 231.5570
                                      S66x8_3058_45EthynePentane200B_T, -1217.5770, -760.1214, -1024.5879, -1095.7862, -264.4665, -335.6648,  71.1983
                                       S66x8_3021_41UracilPentane100_T, -9078.0532, -5624.2764, -7620.9911, -8161.2104, -1996.7147, -2536.9340, 540.2193
                                      S66x8_3021_41UracilPentane100A_T, -4300.5533, -2952.5756, -3731.8752, -3964.1155, -779.2996, -1011.5399, 232.2403
                                      S66x8_3021_41UracilPentane100B_T, -4769.6239, -2675.2207, -3886.0475, -4194.2718, -1210.8269, -1519.0512, 308.2243
                                    S66x8_2900_26UracilUracilpipi095_T, -9552.1007, -5345.9206, -7777.6184, -8393.8946, -2431.6979, -3047.9740, 616.2762
                                   S66x8_2900_26UracilUracilpipi095A_T, -4769.8418, -2674.6559, -3885.9353, -4194.2144, -1211.2794, -1519.5585, 308.2791
                                   S66x8_2900_26UracilUracilpipi095B_T, -4769.8196, -2674.6558, -3885.9223, -4194.2143, -1211.2666, -1519.5585, 308.2920
                                      S66x8_2955_33PyridineEthene090_T, -5299.0203, -3350.1050, -4476.8216, -4783.9582, -1126.7167, -1433.8532, 307.1366
                                     S66x8_2955_33PyridineEthene090A_T, -1566.7355, -1055.7786, -1351.1755, -1437.0710, -295.3969, -381.2924,  85.8954
                                     S66x8_2955_33PyridineEthene090B_T, -3729.4713, -2301.1745, -3126.9086, -3348.4161, -825.7341, -1047.2417, 221.5076
                                        S66x8_2954_32UracilEthyne200_T, -5980.3375, -3434.9198, -4906.4894, -5284.5758, -1471.5696, -1849.6560, 378.0864
                                       S66x8_2954_32UracilEthyne200A_T, -1217.5593, -760.0232, -1024.5362, -1095.7204, -264.5130, -335.6972,  71.1841
                                       S66x8_2954_32UracilEthyne200B_T, -4762.5019, -2674.6763, -3881.7004, -4188.6087, -1207.0242, -1513.9324, 306.9083
                                           S66x8_2713_02WaterMeOH150_T, -2500.5623, -1528.1302, -2090.3175, -2242.9776, -562.1873, -714.8474, 152.6601
                                          S66x8_2713_02WaterMeOH150A_T, -1640.7656, -1026.2260, -1381.5067, -1480.1016, -355.2807, -453.8756,  98.5949
                                          S66x8_2713_02WaterMeOH150B_T, -857.4203, -499.8345, -706.5638, -760.6764, -206.7293, -260.8419,  54.1126
                                          S66x8_2771_10MeNH2MeNH2090_T, -3630.4316, -2428.4312, -3123.3377, -3323.1654, -694.9065, -894.7342, 199.8277
                                         S66x8_2771_10MeNH2MeNH2090A_T, -1813.0133, -1214.8804, -1560.6760, -1660.7321, -345.7956, -445.8517, 100.0561
                                         S66x8_2771_10MeNH2MeNH2090B_T, -1812.5161, -1214.8324, -1560.3683, -1660.3377, -345.5359, -445.5053,  99.9694
                                  S66x8_2927_29PyridineUracilpipi110_T, -8503.5916, -4976.4489, -7015.5782, -7544.5910, -2039.1293, -2568.1421, 529.0128
                                 S66x8_2927_29PyridineUracilpipi110A_T, -4766.7045, -2674.9009, -3884.2248, -4191.9166, -1209.3239, -1517.0157, 307.6918
                                 S66x8_2927_29PyridineUracilpipi110B_T, -3729.2191, -2300.9844, -3126.6826, -3348.1303, -825.6981, -1047.1459, 221.4477
                            S66x8_3002_38CyclopentaneCyclopentane200_T, -7955.8160, -5364.1564, -6862.4596, -7299.9324, -1498.3032, -1935.7760, 437.4728
                           S66x8_3002_38CyclopentaneCyclopentane200A_T, -3977.7267, -2682.0850, -3431.1278, -3649.8654, -749.0429, -967.7804, 218.7376
                           S66x8_3002_38CyclopentaneCyclopentane200B_T, -3977.7277, -2682.0800, -3431.1264, -3649.8643, -749.0463, -967.7843, 218.7380
                                       S66x8_3022_41UracilPentane105_T, -9075.9911, -5625.5693, -7620.3444, -8160.3350, -1994.7751, -2534.7657, 539.9906
                                      S66x8_3022_41UracilPentane105A_T, -4300.1349, -2952.5648, -3731.6288, -3963.7721, -779.0640, -1011.2074, 232.1434
                                      S66x8_3022_41UracilPentane105B_T, -4768.7314, -2675.1532, -3885.5031, -4193.5571, -1210.3499, -1518.4039, 308.0540
                                  S66x8_3077_48PyridinePyridineTS100_T, -7461.7458, -4600.9881, -6254.8637, -6697.2877, -1653.8756, -2096.2996, 442.4240
                                 S66x8_3077_48PyridinePyridineTS100A_T, -3727.4651, -2300.9829, -3125.6679, -3346.8163, -824.6850, -1045.8335, 221.1484
                                 S66x8_3077_48PyridinePyridineTS100B_T, -3729.2609, -2301.1230, -3126.7652, -3348.1803, -825.6422, -1047.0574, 221.4151
                                  S66x8_2886_24BenzeneBenzenepipi105_T, -7639.4743, -4848.0714, -6461.8512, -6903.6633, -1613.7798, -2055.5919, 441.8121
                                 S66x8_2886_24BenzeneBenzenepipi105A_T, -3817.2326, -2425.6565, -3230.1614, -3451.1366, -804.5050, -1025.4801, 220.9752
                                 S66x8_2886_24BenzeneBenzenepipi105B_T, -3817.2352, -2425.6565, -3230.1629, -3451.1371, -804.5064, -1025.4806, 220.9742
                                    S66x8_3143_56BenzeneMeNH2NHpi110_T, -5632.1857, -3640.5214, -4791.9523, -5112.4938, -1151.4309, -1471.9725, 320.5415
                                   S66x8_3143_56BenzeneMeNH2NHpi110A_T, -1812.1529, -1214.8542, -1560.1675, -1660.0503, -345.3133, -445.1961,  99.8829
                                   S66x8_3143_56BenzeneMeNH2NHpi110B_T, -3816.3527, -2425.6083, -3229.6324, -3450.3889, -804.0241, -1024.7805, 220.7564
                                      S66x8_3211_65PyridineEthyne090_T, -4950.3619, -3062.3393, -4153.8524, -4446.3836, -1091.5131, -1384.0444, 292.5313
                                     S66x8_3211_65PyridineEthyne090A_T, -1218.8893, -760.0911, -1025.3338, -1096.7484, -265.2427, -336.6573,  71.4146
                                     S66x8_3211_65PyridineEthyne090B_T, -3727.4480, -2301.1199, -3125.7159, -3346.9105, -824.5959, -1045.7906, 221.1947
                                    S66x8_3118_53BenzeneAcNH2NHpi105_T, -6673.8211, -4164.7389, -5615.3021, -6008.3233, -1450.5631, -1843.5844, 393.0213
                                   S66x8_3118_53BenzeneAcNH2NHpi105A_T, -2853.1431, -1738.0178, -2382.6996, -2555.1645, -644.6818, -817.1467, 172.4649
                                   S66x8_3118_53BenzeneAcNH2NHpi105B_T, -3815.8686, -2425.4997, -3229.3067, -3449.9813, -803.8070, -1024.4816, 220.6746
                                      S66x8_2969_34PentanePentane150_T, -8598.3251, -5905.0397, -7462.0953, -7925.5727, -1557.0556, -2020.5329, 463.4774
                                     S66x8_2969_34PentanePentane150A_T, -4298.2920, -2952.5752, -3730.5677, -3962.3269, -777.9925, -1009.7517, 231.7591
                                     S66x8_2969_34PentanePentane150B_T, -4298.2089, -2952.5747, -3730.5194, -3962.3269, -777.9448, -1009.7522, 231.8074
                                           S66x8_2769_09MeNH2MeOH150_T, -3452.9479, -2241.8414, -2942.0123, -3140.2425, -700.1709, -898.4011, 198.2302
                                          S66x8_2769_09MeNH2MeOH150A_T, -1640.6186, -1026.2577, -1381.4351, -1480.0204, -355.1774, -453.7627,  98.5853
                                          S66x8_2769_09MeNH2MeOH150B_T, -1811.1384, -1214.8255, -1559.5689, -1659.2470, -344.7434, -444.4216,  99.6782
                                      S66x8_2965_34PentanePentane100_T, -8609.2616, -5901.5931, -7466.9639, -7931.4471, -1565.3708, -2029.8540, 464.4832
                                     S66x8_2965_34PentanePentane100A_T, -4301.0237, -2952.6440, -3732.1760, -3964.5143, -779.5320, -1011.8703, 232.3383
                                     S66x8_2965_34PentanePentane100B_T, -4301.0252, -2952.6433, -3732.1766, -3964.5143, -779.5333, -1011.8710, 232.3377
                                      S66x8_3177_60EthyneAcOHOHpi150_T, -3905.6597, -2314.1551, -3234.2437, -3476.6259, -920.0886, -1162.4708, 242.3822
                                     S66x8_3177_60EthyneAcOHOHpi150A_T, -2685.8656, -1552.7299, -2207.8240, -2378.9613, -655.0941, -826.2314, 171.1373
                                     S66x8_3177_60EthyneAcOHOHpi150B_T, -1218.1830, -759.9737, -1024.8759, -1096.1574, -264.9022, -336.1837,  71.2815
                                  S66x8_3153_57BenzenePeptideNHpi150_T, -7463.7632, -4696.1444, -6296.1740, -6733.2917, -1600.0296, -2037.1473, 437.1177
                                 S66x8_3153_57BenzenePeptideNHpi150A_T, -3647.1595, -2269.5977, -3066.0006, -3282.7329, -796.4029, -1013.1352, 216.7323
                                 S66x8_3153_57BenzenePeptideNHpi150B_T, -3814.5638, -2425.4569, -3228.5344, -3448.9679, -803.0774, -1023.5110, 220.4336
                                      S66x8_2815_15PeptidePeptide110_T, -7307.1352, -4543.6989, -6141.3105, -6575.3749, -1597.6116, -2031.6760, 434.0643
                                     S66x8_2815_15PeptidePeptide110A_T, -3649.6190, -2269.6259, -3067.4344, -3284.6319, -797.8085, -1015.0061, 217.1976
                                     S66x8_2815_15PeptidePeptide110B_T, -3648.6012, -2269.2757, -3066.6983, -3283.6881, -797.4226, -1014.4124, 216.9899
                                      S66x8_2829_17UracilUracilBP100_T, -9550.3873, -5359.2803, -7782.2640, -8397.4845, -2422.9838, -3038.2043, 615.2205
                                     S66x8_2829_17UracilUracilBP100A_T, -4766.1146, -2673.8401, -3883.4363, -4191.0634, -1209.5962, -1517.2233, 307.6271
                                     S66x8_2829_17UracilUracilBP100B_T, -4766.2994, -2673.7010, -3883.4844, -4191.1642, -1209.7834, -1517.4633, 307.6798
                                  S66x8_2887_24BenzeneBenzenepipi110_T, -7637.6058, -4849.1222, -6461.2143, -6902.8207, -1612.0921, -2053.6985, 441.6064
                                 S66x8_2887_24BenzeneBenzenepipi110A_T, -3816.6121, -2425.6289, -3229.7910, -3450.6482, -804.1621, -1025.0193, 220.8572
                                 S66x8_2887_24BenzeneBenzenepipi110B_T, -3816.6128, -2425.6290, -3229.7915, -3450.6488, -804.1625, -1025.0197, 220.8572
                                    S66x8_3140_56BenzeneMeNH2NHpi095_T, -5635.4052, -3638.0701, -4792.7794, -5113.6550, -1154.7094, -1475.5849, 320.8755
                                   S66x8_3140_56BenzeneMeNH2NHpi095A_T, -1812.7894, -1214.8870, -1560.5493, -1660.5656, -345.6623, -445.6786, 100.0163
                                   S66x8_3140_56BenzeneMeNH2NHpi095B_T, -3817.9320, -2425.6708, -3230.5718, -3451.5997, -804.9010, -1025.9288, 221.0278
                                          S66x8_2870_22AcOHUracil105_T, -7473.1381, -4239.5265, -6108.9582, -6588.2465, -1869.4317, -2348.7200, 479.2882
                                         S66x8_2870_22AcOHUracil105A_T, -4766.0092, -2673.6327, -3883.2879, -4190.9247, -1209.6551, -1517.2919, 307.6368
                                         S66x8_2870_22AcOHUracil105B_T, -2687.8470, -1551.2406, -2208.3412, -2380.0702, -657.1006, -828.8296, 171.7290
                                         S66x8_3180_61PentaneAcOH095_T, -6994.3851, -4502.7714, -5943.2356, -6347.0385, -1440.4642, -1844.2671, 403.8029
                                        S66x8_3180_61PentaneAcOH095A_T, -2689.6848, -1553.0009, -2210.1463, -2382.0510, -657.1454, -829.0501, 171.9047
                                        S66x8_3180_61PentaneAcOH095B_T, -4299.6786, -2952.5666, -3731.3657, -3963.4195, -778.7991, -1010.8529, 232.0538
                                      S66x8_3217_65PyridineEthyne150_T, -4945.0185, -3062.3727, -4150.7773, -4442.7307, -1088.4046, -1380.3580, 291.9534
                                     S66x8_3217_65PyridineEthyne150A_T, -1217.8361, -759.9413, -1024.6618, -1095.8604, -264.7204, -335.9191,  71.1986
                                     S66x8_3217_65PyridineEthyne150B_T, -3725.3794, -2300.9735, -3124.4582, -3345.2334, -823.4847, -1044.2599, 220.7753
                                S66x8_2896_25PyridinePyridinepipi125_T, -7458.3241, -4601.8913, -6253.2665, -6695.4772, -1651.3752, -2093.5859, 442.2107
                               S66x8_2896_25PyridinePyridinepipi125A_T, -3727.4454, -2300.9785, -3125.6547, -3346.7891, -824.6762, -1045.8105, 221.1343
                               S66x8_2896_25PyridinePyridinepipi125B_T, -3727.4502, -2300.9762, -3125.6565, -3346.7866, -824.6803, -1045.8105, 221.1302
                                    S66x8_3074_47BenzeneBenzeneTS200_T, -7626.1438, -4850.9369, -6455.3534, -6895.6888, -1604.4165, -2044.7519, 440.3354
                                   S66x8_3074_47BenzeneBenzeneTS200A_T, -3812.8302, -2425.4055, -3227.5104, -3447.6683, -802.1049, -1022.2628, 220.1579
                                   S66x8_3074_47BenzeneBenzeneTS200B_T, -3813.0043, -2425.4225, -3227.6182, -3447.7987, -802.1957, -1022.3762, 220.1804
                                       S66x8_3204_64PeptideEthene095_T, -5219.7125, -3324.2196, -4420.0515, -4722.8923, -1095.8319, -1398.6727, 302.8408
                                      S66x8_3204_64PeptideEthene095A_T, -1566.2912, -1055.7253, -1350.8962, -1436.7142, -295.1709, -380.9889,  85.8179
                                      S66x8_3204_64PeptideEthene095B_T, -3649.5268, -2269.8471, -3067.4744, -3284.6847, -797.6273, -1014.8376, 217.2102
                                  S66x8_3033_42UracilCyclopentane150_T, -8743.9443, -5356.9546, -7315.0580, -7841.0244, -1958.1034, -2484.0698, 525.9663
                                 S66x8_3033_42UracilCyclopentane150A_T, -3978.2648, -2682.0944, -3431.4429, -3650.2809, -749.3485, -968.1865, 218.8380
                                 S66x8_3033_42UracilCyclopentane150B_T, -4764.1859, -2674.8448, -3882.7452, -4189.9233, -1207.9003, -1515.0785, 307.1781
                                    S66x8_3146_56BenzeneMeNH2NHpi200_T, -5624.1570, -3640.3749, -4787.2489, -5107.0430, -1146.8741, -1466.6681, 319.7941
                                   S66x8_3146_56BenzeneMeNH2NHpi200A_T, -1810.8493, -1214.7731, -1559.3796, -1658.9992, -344.6066, -444.2261,  99.6196
                                   S66x8_3146_56BenzeneMeNH2NHpi200B_T, -3813.0318, -2425.4197, -3227.6330, -3447.8172, -802.2132, -1022.3975, 220.1843
                                       S66x8_3207_64PeptideEthene110_T, -5217.3819, -3325.7918, -4419.3673, -4721.9445, -1093.5755, -1396.1527, 302.5772
                                      S66x8_3207_64PeptideEthene110A_T, -1565.7190, -1055.6968, -1350.5533, -1436.2475, -294.8566, -380.5507,  85.6941
                                      S66x8_3207_64PeptideEthene110B_T, -3648.5176, -2269.8019, -3066.8719, -3283.8776, -797.0700, -1014.0757, 217.0057
                                        S66x8_2941_31UracilEthene100_T, -6337.0874, -3729.3331, -5236.9411, -5630.2106, -1507.6079, -1900.8775, 393.2696
                                       S66x8_2941_31UracilEthene100A_T, -1566.3345, -1055.7279, -1350.9223, -1436.7307, -295.1944, -381.0028,  85.8084
                                       S66x8_2941_31UracilEthene100B_T, -4766.3429, -2674.9645, -3884.0426, -4191.6553, -1209.0781, -1516.6908, 307.6127
                                    S66x8_2905_26UracilUracilpipi150_T, -9531.7178, -5350.3786, -7767.7153, -8382.0386, -2417.3367, -3031.6601, 614.3233
                                   S66x8_2905_26UracilUracilpipi150A_T, -4764.1264, -2674.2791, -3882.4721, -4189.6597, -1208.1929, -1515.3806, 307.1877
                                   S66x8_2905_26UracilUracilpipi150B_T, -4764.1326, -2674.2791, -3882.4757, -4189.6597, -1208.1966, -1515.3806, 307.1840
                                  S66x8_3027_42UracilCyclopentane090_T, -8759.6093, -5348.9511, -7320.7379, -7848.4649, -1971.7867, -2499.5138, 527.7271
                                 S66x8_3027_42UracilCyclopentane090A_T, -3981.4267, -2682.1960, -3433.3138, -3652.9090, -751.1177, -970.7130, 219.5952
                                 S66x8_3027_42UracilCyclopentane090B_T, -4770.8540, -2675.3449, -3886.8111, -4195.2649, -1211.4662, -1519.9200, 308.4538
                                     S66x8_3138_55BenzeneMeOHOHpi200_T, -5453.8854, -3452.0320, -4609.3535, -4928.0730, -1157.3215, -1476.0410, 318.7195
                                    S66x8_3138_55BenzeneMeOHOHpi200A_T, -1640.1837, -1026.1955, -1381.1574, -1479.6876, -354.9619, -453.4921,  98.5302
                                    S66x8_3138_55BenzeneMeOHOHpi200B_T, -3813.1980, -2425.4023, -3227.7217, -3447.9266, -802.3194, -1022.5243, 220.2049
                                   S66x8_3094_50BenzeneEthyneCHpi105_T, -5037.9072, -3186.3865, -4256.7969, -4548.8028, -1070.4104, -1362.4163, 292.0059
                                  S66x8_3094_50BenzeneEthyneCHpi105A_T, -1218.9934, -760.2590, -1025.4648, -1096.9291, -265.2058, -336.6700,  71.4642
                                  S66x8_3094_50BenzeneEthyneCHpi105B_T, -3815.7789, -2425.5855, -3229.2911, -3449.9195, -803.7055, -1024.3339, 220.6284
                                        S66x8_2819_16PeptideWater090_T, -4512.2767, -2771.4556, -3777.8678, -4049.2213, -1006.4122, -1277.7657, 271.3535
                                       S66x8_2819_16PeptideWater090A_T, -859.4352, -500.1450, -707.8597, -762.4247, -207.7147, -262.2797,  54.5650
                                       S66x8_2819_16PeptideWater090B_T, -3647.8684, -2269.4727, -3066.3577, -3283.2504, -796.8850, -1013.7777, 216.8927
                                 S66x8_3155_58PyridinePyridineCHN090_T, -7461.0231, -4599.3386, -6253.7500, -6696.1889, -1654.4114, -2096.8503, 442.4390
                                S66x8_3155_58PyridinePyridineCHN090A_T, -3728.0823, -2300.9762, -3126.0219, -3347.3156, -825.0457, -1046.3394, 221.2937
                                S66x8_3155_58PyridinePyridineCHN090B_T, -3728.0810, -2300.9759, -3126.0211, -3347.3152, -825.0451, -1046.3393, 221.2941
                                      S66x8_3173_60EthyneAcOHOHpi100_T, -3911.7119, -2315.0870, -3238.1358, -3481.0135, -923.0488, -1165.9265, 242.8777
                                     S66x8_3173_60EthyneAcOHOHpi100A_T, -2687.0953, -1552.8278, -2208.5762, -2379.9612, -655.7484, -827.1334, 171.3850
                                     S66x8_3173_60EthyneAcOHOHpi100B_T, -1219.7534, -760.0383, -1025.8111, -1097.3696, -265.7728, -337.3314,  71.5586
                                        S66x8_2820_16PeptideWater095_T, -4512.2302, -2772.2944, -3778.1948, -4049.4741, -1005.9004, -1277.1797, 271.2793
                                       S66x8_2820_16PeptideWater095A_T, -859.1972, -500.1424, -707.7210, -762.2285, -207.5786, -262.0861,  54.5075
                                       S66x8_2820_16PeptideWater095B_T, -3647.7669, -2269.4668, -3066.2966, -3283.1563, -796.8298, -1013.6895, 216.8597
                                        S66x8_2728_04WaterPeptide125_T, -4512.3120, -2774.0544, -3778.9846, -4050.0342, -1004.9301, -1275.9798, 271.0497
                                       S66x8_2728_04WaterPeptide125A_T, -3648.2091, -2269.5122, -3066.5713, -3283.4837, -797.0591, -1013.9715, 216.9123
                                       S66x8_2728_04WaterPeptide125B_T, -858.0454, -499.7662, -706.8964, -761.1133, -207.1302, -261.3470,  54.2169
                                       S66x8_3051_45EthynePentane090_T, -5522.6052, -3708.3921, -4757.2340, -5060.7965, -1048.8419, -1352.4044, 303.5625
                                      S66x8_3051_45EthynePentane090A_T, -4299.0907, -2952.5215, -3731.0068, -3962.9367, -778.4853, -1010.4153, 231.9299
                                      S66x8_3051_45EthynePentane090B_T, -1220.7912, -760.2706, -1026.5091, -1098.2890, -266.2385, -338.0184,  71.7800
                                        S66x8_2951_32UracilEthyne110_T, -5987.6045, -3435.6705, -4911.0074, -5289.7328, -1475.3368, -1854.0622, 378.7254
                                       S66x8_2951_32UracilEthyne110A_T, -1219.2828, -760.0936, -1025.5624, -1097.0530, -265.4688, -336.9594,  71.4906
                                       S66x8_2951_32UracilEthyne110B_T, -4764.7676, -2674.8257, -3883.0734, -4190.3971, -1208.2477, -1515.5714, 307.3237
                                    S66x8_3115_53BenzeneAcNH2NHpi090_T, -6676.1261, -4161.9049, -5615.4390, -6008.8220, -1453.5342, -1846.9171, 393.3830
                                   S66x8_3115_53BenzeneAcNH2NHpi090A_T, -2853.9997, -1738.0618, -2383.2134, -2555.8824, -645.1516, -817.8206, 172.6690
                                   S66x8_3115_53BenzeneAcNH2NHpi090B_T, -3817.0671, -2425.5562, -3230.0235, -3450.9128, -804.4672, -1025.3566, 220.8894
                                         S66x8_2748_07MeOHPeptide095_T, -5300.5161, -3299.8625, -4456.4903, -4772.5241, -1156.6279, -1472.6617, 316.0338
                                        S66x8_2748_07MeOHPeptide095A_T, -3649.7275, -2269.9170, -3067.6199, -3284.9077, -797.7029, -1014.9906, 217.2877
                                        S66x8_2748_07MeOHPeptide095B_T, -1642.1698, -1025.9285, -1382.1930, -1481.0901, -356.2645, -455.1616,  98.8971
                                      S66x8_2961_33PyridineEthene150_T, -5291.0644, -3356.4600, -4474.9031, -4781.2198, -1118.4432, -1424.7599, 306.3167
                                     S66x8_2961_33PyridineEthene150A_T, -1564.7256, -1055.6801, -1349.9720, -1435.4709, -294.2919, -379.7908,  85.4989
                                     S66x8_2961_33PyridineEthene150B_T, -3725.7220, -2300.9588, -3124.6500, -3345.4852, -823.6912, -1044.5264, 220.8352
                                        S66x8_2786_11MeNH2Peptide200_T, -5457.8757, -3485.0156, -4625.5754, -4941.7941, -1140.5598, -1456.7786, 316.2188
                                       S66x8_2786_11MeNH2Peptide200A_T, -3646.5675, -2269.8560, -3065.7674, -3282.3815, -795.9114, -1012.5255, 216.6142
                                       S66x8_2786_11MeNH2Peptide200B_T, -1810.8533, -1214.7512, -1559.3727, -1658.9857, -344.6215, -444.2345,  99.6130
                                            S66x8_2856_20AcOHAcOH125_T, -5388.6333, -3114.1868, -4429.1012, -4772.0344, -1314.9144, -1657.8476, 342.9332
                                           S66x8_2856_20AcOHAcOH125A_T, -2687.0586, -1551.1738, -2207.8572, -2379.3807, -656.6834, -828.2069, 171.5235
                                           S66x8_2856_20AcOHAcOH125B_T, -2687.0550, -1551.1805, -2207.8580, -2379.3812, -656.6774, -828.2006, 171.5232
                                           S66x8_2766_09MeNH2MeOH105_T, -3456.8790, -2242.2350, -2944.4511, -3142.9851, -702.2161, -900.7501, 198.5340
                                          S66x8_2766_09MeNH2MeOH105A_T, -1641.7276, -1026.3053, -1382.0963, -1480.8980, -355.7910, -454.5927,  98.8017
                                          S66x8_2766_09MeNH2MeOH105B_T, -1811.7756, -1214.8615, -1559.9525, -1659.7681, -345.0910, -444.9066,  99.8156
                                       S66x8_2933_30BenzeneEthene100_T, -5385.2452, -3478.1767, -4580.7007, -4887.1613, -1102.5240, -1408.9846, 306.4606
                                      S66x8_2933_30BenzeneEthene100A_T, -1566.1881, -1055.7695, -1350.8553, -1436.6546, -295.0858, -380.8851,  85.7994
                                      S66x8_2933_30BenzeneEthene100B_T, -3816.3315, -2425.6643, -3229.6438, -3450.4431, -803.9795, -1024.7788, 220.7993
                                      S66x8_3099_51EthyneEthyneTS090_T, -2438.9687, -1519.8743, -2051.2257, -2194.0071, -531.3515, -674.1328, 142.7814
                                     S66x8_3099_51EthyneEthyneTS090A_T, -1218.4899, -760.2868, -1025.1855, -1096.5500, -264.8987, -336.2632,  71.3645
                                     S66x8_3099_51EthyneEthyneTS090B_T, -1219.0908, -760.1793, -1025.4875, -1096.9369, -265.3082, -336.7577,  71.4494
                                         S66x8_3195_63BenzeneAcOH090_T, -6513.2630, -3972.9105, -5441.5518, -5834.4167, -1468.6413, -1861.5062, 392.8649
                                        S66x8_3195_63BenzeneAcOH090A_T, -2689.3999, -1552.8753, -2209.9286, -2381.7720, -657.0533, -828.8967, 171.8435
                                        S66x8_3195_63BenzeneAcOH090B_T, -3818.7620, -2425.6850, -3231.0577, -3452.2631, -805.3726, -1026.5781, 221.2055
                                  S66x8_3028_42UracilCyclopentane095_T, -8758.1163, -5352.1970, -7321.2441, -7848.6743, -1969.0471, -2496.4773, 527.4302
                                 S66x8_3028_42UracilCyclopentane095A_T, -3981.0188, -2682.1824, -3433.0722, -3652.4922, -750.8898, -970.3098, 219.4200
                                 S66x8_3028_42UracilCyclopentane095B_T, -4769.8326, -2675.2700, -3886.1890, -4194.4506, -1210.9190, -1519.1806, 308.2616
                                            S66x8_2737_05MeOHMeOH150_T, -3283.9847, -2054.4153, -2765.2601, -2962.4137, -710.8448, -907.9984, 197.1536
                                           S66x8_2737_05MeOHMeOH150A_T, -1640.8433, -1026.2554, -1381.5640, -1480.1781, -355.3086, -453.9227,  98.6141
                                           S66x8_2737_05MeOHMeOH150B_T, -1640.5799, -1026.0826, -1381.3388, -1479.9314, -355.2562, -453.8488,  98.5926
                                   S66x8_3013_40BenzeneNeopentane100_T, -8130.9298, -5375.9614, -6968.6775, -7422.0755, -1592.7161, -2046.1141, 453.3980
                                  S66x8_3013_40BenzeneNeopentane100A_T, -4307.5482, -2952.6116, -3735.9343, -3968.3324, -783.3227, -1015.7208, 232.3981
                                  S66x8_3013_40BenzeneNeopentane100B_T, -3818.2641, -2425.6998, -3230.7760, -3451.9022, -805.0762, -1026.2024, 221.1262
                                       S66x8_3043_44EthenePentane090_T, -5870.6734, -4004.1884, -5083.2500, -5401.1644, -1079.0616, -1396.9759, 317.9143
                                      S66x8_3043_44EthenePentane090A_T, -4299.8973, -2952.5850, -3731.4999, -3963.6029, -778.9149, -1011.0179, 232.1030
                                      S66x8_3043_44EthenePentane090B_T, -1566.9857, -1055.8046, -1351.3312, -1437.3243, -295.5266, -381.5197,  85.9931
                                          S66x8_2791_12MeNH2Water110_T, -2677.3015, -1718.9731, -2273.0067, -2427.0021, -554.0336, -708.0290, 153.9954
                                         S66x8_2791_12MeNH2Water110A_T, -858.1550, -499.6897, -706.9275, -761.1658, -207.2378, -261.4761,  54.2383
                                         S66x8_2791_12MeNH2Water110B_T, -1812.1233, -1214.8791, -1560.1609, -1660.0254, -345.2819, -445.1463,  99.8645
                                         S66x8_2799_13PeptideMeOH110_T, -5296.2588, -3299.7253, -4453.9712, -4769.6338, -1154.2459, -1469.9084, 315.6625
                                        S66x8_2799_13PeptideMeOH110A_T, -1642.2298, -1026.3917, -1382.4231, -1481.3351, -356.0314, -454.9434,  98.9120
                                        S66x8_2799_13PeptideMeOH110B_T, -3647.7975, -2269.9426, -3066.5150, -3283.3929, -796.5724, -1013.4503, 216.8779
                                        S66x8_2846_19MeOHPyridine105_T, -5377.2050, -3331.0729, -4513.9930, -4833.8999, -1182.9201, -1502.8270, 319.9069
                                       S66x8_2846_19MeOHPyridine105A_T, -3727.8575, -2301.1595, -3125.9693, -3347.2526, -824.8098, -1046.0931, 221.2833
                                       S66x8_2846_19MeOHPyridine105B_T, -1641.2749, -1025.8229, -1381.6311, -1480.3619, -355.8082, -454.5390,  98.7308
                                    S66x8_3041_43UracilNeopentane150_T, -9071.0310, -5627.4551, -7618.2724, -8157.4038, -1990.8174, -2529.9487, 539.1314
                                   S66x8_3041_43UracilNeopentane150A_T, -4305.7871, -2952.4953, -3734.8671, -3966.8703, -782.3718, -1014.3750, 232.0032
                                   S66x8_3041_43UracilNeopentane150B_T, -4763.9299, -2674.8052, -3882.5804, -4189.7223, -1207.7753, -1514.9171, 307.1419
                                     S66x8_3112_52BenzeneAcOHOHpi125_T, -6505.2911, -3979.8792, -5439.8829, -5831.6601, -1460.0037, -1851.7809, 391.7771
                                    S66x8_3112_52BenzeneAcOHOHpi125A_T, -2686.6251, -1552.8144, -2208.2987, -2379.5887, -655.4843, -826.7743, 171.2900
                                    S66x8_3112_52BenzeneAcOHOHpi125B_T, -3815.3472, -2425.5021, -3229.0063, -3449.5630, -803.5042, -1024.0609, 220.5567
                                   S66x8_2916_28BenzeneUracilpipi095_T, -8597.5261, -5093.9162, -7119.4407, -7648.7324, -2025.5244, -2554.8162, 529.2917
                                  S66x8_2916_28BenzeneUracilpipi095A_T, -4769.2381, -2675.1811, -3885.8078, -4193.9837, -1210.6267, -1518.8026, 308.1759
                                  S66x8_2916_28BenzeneUracilpipi095B_T, -3819.6789, -2425.6877, -3231.5889, -3453.0156, -805.9011, -1027.3278, 221.4267
                                       S66x8_3052_45EthynePentane095_T, -5522.0151, -3710.1131, -4757.6189, -5061.0674, -1047.5059, -1350.9544, 303.4485
                                      S66x8_3052_45EthynePentane095A_T, -4298.8345, -2952.5229, -3730.8593, -3962.7667, -778.3364, -1010.2438, 231.9073
                                      S66x8_3052_45EthynePentane095B_T, -1220.3404, -760.2487, -1026.2392, -1097.9366, -265.9906, -337.6879,  71.6974
                                      S66x8_2958_33PyridineEthene105_T, -5296.8206, -3354.9258, -4477.5838, -4784.4638, -1122.6579, -1429.5379, 306.8800
                                     S66x8_2958_33PyridineEthene105A_T, -1565.9262, -1055.7377, -1350.6905, -1436.4258, -294.9527, -380.6881,  85.7354
                                     S66x8_2958_33PyridineEthene105B_T, -3728.0122, -2301.0913, -3126.0299, -3347.2746, -824.9387, -1046.1833, 221.2446
                                   S66x8_2921_28BenzeneUracilpipi150_T, -8579.8615, -5100.4715, -7111.9938, -7639.4914, -2011.5223, -2539.0199, 527.4976
                                  S66x8_2921_28BenzeneUracilpipi150A_T, -4763.8337, -2674.8021, -3882.5235, -4189.6717, -1207.7214, -1514.8695, 307.1482
                                  S66x8_2921_28BenzeneUracilpipi150B_T, -3814.1983, -2425.4483, -3228.3194, -3448.7146, -802.8711, -1023.2663, 220.3952
                                   S66x8_3086_49BenzenePyridineTS105_T, -7548.4112, -4726.2352, -6357.8057, -6799.6003, -1631.5705, -2073.3651, 441.7947
                                  S66x8_3086_49BenzenePyridineTS105A_T, -3727.2406, -2300.9955, -3125.5434, -3346.6536, -824.5479, -1045.6581, 221.1101
                                  S66x8_3086_49BenzenePyridineTS105B_T, -3816.6772, -2425.6132, -3229.8221, -3450.6246, -804.2089, -1025.0114, 220.8025
                                         S66x8_2802_13PeptideMeOH200_T, -5288.2800, -3297.3912, -4448.3738, -4763.5126, -1150.9825, -1466.1214, 315.1388
                                        S66x8_2802_13PeptideMeOH200A_T, -1640.3890, -1026.2790, -1381.3113, -1479.8498, -355.0324, -453.5708,  98.5385
                                        S66x8_2802_13PeptideMeOH200B_T, -3646.5918, -2269.8726, -3065.7884, -3282.4117, -795.9158, -1012.5391, 216.6233
                                S66x8_2982_36NeopentaneNeopentane105_T, -8617.5503, -5904.0972, -7472.8123, -7937.4137, -1568.7150, -2033.3164, 464.6014
                               S66x8_2982_36NeopentaneNeopentane105A_T, -4307.2199, -2952.6515, -3735.7614, -3968.1003, -783.1099, -1015.4488, 232.3389
                               S66x8_2982_36NeopentaneNeopentane105B_T, -4307.2183, -2952.6516, -3735.7605, -3968.1004, -783.1089, -1015.4488, 232.3399
                                          S66x8_2718_03WaterMeNH2105_T, -2677.2147, -1718.9643, -2272.9528, -2426.9784, -553.9885, -708.0142, 154.0256
                                         S66x8_2718_03WaterMeNH2105A_T, -1812.3180, -1214.8723, -1560.2706, -1660.1850, -345.3983, -445.3127,  99.9144
                                         S66x8_2718_03WaterMeNH2105B_T, -857.9715, -499.6669, -706.8118, -761.0192, -207.1448, -261.3522,  54.2074
                                      S66x8_2816_15PeptidePeptide125_T, -7304.1410, -4543.3785, -6139.4443, -6573.2591, -1596.0658, -2029.8806, 433.8148
                                     S66x8_2816_15PeptidePeptide125A_T, -3648.8202, -2269.5945, -3066.9594, -3283.9910, -797.3649, -1014.3965, 217.0316
                                     S66x8_2816_15PeptidePeptide125B_T, -3648.1109, -2269.2545, -3066.4059, -3283.2900, -797.1514, -1014.0355, 216.8841
                                   S66x8_2915_28BenzeneUracilpipi090_T, -8598.5705, -5088.9898, -7117.9662, -7647.5523, -2028.9764, -2558.5625, 529.5861
                                  S66x8_2915_28BenzeneUracilpipi090A_T, -4770.1683, -2675.2429, -3886.3716, -4194.7395, -1211.1288, -1519.4966, 308.3679
                                  S66x8_2915_28BenzeneUracilpipi090B_T, -3820.6150, -2425.7223, -3232.1447, -3453.7766, -806.4224, -1028.0543, 221.6320
                                        S66x8_2948_32UracilEthyne095_T, -5990.3863, -3433.2474, -4911.5933, -5290.5138, -1478.3459, -1857.2664, 378.9205
                                       S66x8_2948_32UracilEthyne095A_T, -1220.1490, -760.1335, -1026.0800, -1097.7264, -265.9464, -337.5929,  71.6465
                                       S66x8_2948_32UracilEthyne095B_T, -4765.9021, -2674.8952, -3883.7586, -4191.2979, -1208.8633, -1516.4026, 307.5393
                                   S66x8_3089_49BenzenePyridineTS150_T, -7540.8551, -4726.8665, -6353.7036, -6794.7981, -1626.8372, -2067.9316, 441.0944
                                  S66x8_3089_49BenzenePyridineTS150A_T, -3725.5493, -2300.8700, -3124.5127, -3345.2976, -823.6427, -1044.4276, 220.7849
                                  S66x8_3089_49BenzenePyridineTS150B_T, -3813.9629, -2425.4651, -3228.1904, -3448.5283, -802.7253, -1023.0631, 220.3379
                                      S66x8_2827_17UracilUracilBP090_T, -9550.5696, -5356.1591, -7781.0527, -8396.6857, -2424.8936, -3040.5266, 615.6330
                                     S66x8_2827_17UracilUracilBP090A_T, -4766.8798, -2673.8715, -3883.8919, -4191.7162, -1210.0204, -1517.8447, 307.8243
                                     S66x8_2827_17UracilUracilBP090B_T, -4767.1412, -2673.7303, -3883.9835, -4191.8530, -1210.2532, -1518.1227, 307.8695
                                 S66x8_3156_58PyridinePyridineCHN095_T, -7460.9071, -4601.3898, -6254.5482, -6696.8285, -1653.1584, -2095.4387, 442.2803
                                S66x8_3156_58PyridinePyridineCHN095A_T, -3727.6786, -2300.9543, -3125.7793, -3346.9868, -824.8250, -1046.0324, 221.2075
                                S66x8_3156_58PyridinePyridineCHN095B_T, -3727.6763, -2300.9541, -3125.7779, -3346.9864, -824.8238, -1046.0323, 221.2085
                                            S66x8_2855_20AcOHAcOH110_T, -5393.6122, -3116.2495, -4432.8498, -4776.1868, -1316.6003, -1659.9373, 343.3369
                                           S66x8_2855_20AcOHAcOH110A_T, -2687.8506, -1551.2116, -2208.3310, -2380.0451, -657.1194, -828.8335, 171.7141
                                           S66x8_2855_20AcOHAcOH110B_T, -2687.8446, -1551.2183, -2208.3304, -2380.0456, -657.1121, -828.8273, 171.7152
                                      S66x8_3066_46PeptidePentane200_T, -7944.6419, -5222.1477, -6796.0896, -7244.3150, -1573.9420, -2022.1674, 448.2254
                                     S66x8_3066_46PeptidePentane200A_T, -4297.4486, -2952.4727, -3730.0369, -3961.6159, -777.5642, -1009.1431, 231.5790
                                     S66x8_3066_46PeptidePentane200B_T, -3646.7819, -2269.6258, -3065.7942, -3282.4493, -796.1684, -1012.8235, 216.6551
                                        S66x8_2781_11MeNH2Peptide100_T, -5468.4184, -3486.0824, -4632.1204, -4949.1280, -1146.0380, -1463.0455, 317.0076
                                       S66x8_2781_11MeNH2Peptide100A_T, -3649.5665, -2269.9955, -3067.5600, -3284.7851, -797.5645, -1014.7896, 217.2251
                                       S66x8_2781_11MeNH2Peptide100B_T, -1812.5619, -1214.8207, -1560.3898, -1660.3637, -345.5691, -445.5430,  99.9739
                                 S66x8_3157_58PyridinePyridineCHN100_T, -7459.8825, -4602.8221, -6254.5602, -6696.6584, -1651.7380, -2093.8362, 442.0982
                                S66x8_3157_58PyridinePyridineCHN100A_T, -3727.1872, -2300.9265, -3125.4835, -3346.5882, -824.5569, -1045.6617, 221.1047
                                S66x8_3157_58PyridinePyridineCHN100B_T, -3727.1952, -2300.9263, -3125.4880, -3346.5879, -824.5617, -1045.6616, 221.0998
                                       S66x8_3056_45EthynePentane125_T, -5517.9453, -3712.6200, -4756.3237, -5059.3812, -1043.7037, -1346.7612, 303.0575
                                      S66x8_3056_45EthynePentane125A_T, -4297.8440, -2952.5031, -3730.2783, -3961.9547, -777.7752, -1009.4516, 231.6764
                                      S66x8_3056_45EthynePentane125B_T, -1218.8109, -760.1748, -1025.3238, -1096.7467, -265.1490, -336.5719,  71.4229
                                  S66x8_3034_42UracilCyclopentane200_T, -8740.8950, -5356.8373, -7313.2457, -7838.8904, -1956.4084, -2482.0531, 525.6447
                                 S66x8_3034_42UracilCyclopentane200A_T, -3977.6093, -2682.0659, -3431.0520, -3649.7624, -748.9860, -967.6965, 218.7104
                                 S66x8_3034_42UracilCyclopentane200B_T, -4762.9248, -2674.7476, -3881.9750, -4188.9171, -1207.2274, -1514.1696, 306.9421
                                   S66x8_3095_50BenzeneEthyneCHpi110_T, -5037.0232, -3186.6380, -4256.3919, -4548.3274, -1069.7540, -1361.6895, 291.9355
                                  S66x8_3095_50BenzeneEthyneCHpi110A_T, -1218.7909, -760.2374, -1025.3386, -1096.7611, -265.1012, -336.5237,  71.4225
                                  S66x8_3095_50BenzeneEthyneCHpi110B_T, -3815.4012, -2425.5653, -3229.0642, -3449.6341, -803.4989, -1024.0688, 220.5699
                                       S66x8_2842_18WaterPyridine200_T, -4583.4835, -2801.7213, -3831.8026, -4106.5547, -1030.0813, -1304.8334, 274.7521
                                      S66x8_2842_18WaterPyridine200A_T, -3725.0860, -2300.9590, -3124.2824, -3345.0123, -823.3234, -1044.0532, 220.7299
                                      S66x8_2842_18WaterPyridine200B_T, -857.1786, -499.6278, -706.3369, -760.3782, -206.7090, -260.7503,  54.0413
                                    S66x8_2904_26UracilUracilpipi125_T, -9538.7092, -5351.3740, -7772.1772, -8387.0859, -2420.8032, -3035.7120, 614.9088
                                   S66x8_2904_26UracilUracilpipi125A_T, -4765.8862, -2674.4041, -3883.5422, -4191.0533, -1209.1381, -1516.6491, 307.5110
                                   S66x8_2904_26UracilUracilpipi125B_T, -4765.8720, -2674.4041, -3883.5340, -4191.0532, -1209.1299, -1516.6492, 307.5192
                                           S66x8_2759_08MeOHWater110_T, -2503.7374, -1529.4637, -2092.7156, -2245.6304, -563.2520, -716.1668, 152.9148
                                          S66x8_2759_08MeOHWater110A_T, -858.4470, -500.0633, -707.2539, -761.5894, -207.1905, -261.5261,  54.3355
                                          S66x8_2759_08MeOHWater110B_T, -1640.7776, -1026.1650, -1381.4879, -1480.1399, -355.3229, -453.9750,  98.6520
                                           S66x8_2739_06MeOHMeNH2090_T, -3463.2292, -2242.7186, -2948.3263, -3147.2291, -705.6077, -904.5105, 198.9028
                                          S66x8_2739_06MeOHMeNH2090A_T, -1813.4737, -1214.9070, -1560.9534, -1661.1255, -346.0464, -446.2185, 100.1721
                                          S66x8_2739_06MeOHMeNH2090B_T, -1641.9015, -1025.8596, -1382.0088, -1480.8717, -356.1492, -455.0121,  98.8628
                                    S66x8_3040_43UracilNeopentane125_T, -9074.5636, -5627.5276, -7620.3453, -8159.8107, -1992.8177, -2532.2831, 539.4654
                                   S66x8_3040_43UracilNeopentane125A_T, -4306.3915, -2952.5208, -3735.2273, -3967.3739, -782.7065, -1014.8531, 232.1466
                                   S66x8_3040_43UracilNeopentane125B_T, -4765.2531, -2674.9061, -3883.3880, -4190.7752, -1208.4819, -1515.8691, 307.3872
                                        S66x8_2727_04WaterPeptide110_T, -4514.7008, -2774.7666, -3780.6661, -4051.8940, -1005.8995, -1277.1274, 271.2279
                                       S66x8_2727_04WaterPeptide110A_T, -3648.7795, -2269.5321, -3066.9095, -3283.9437, -797.3774, -1014.4116, 217.0342
                                       S66x8_2727_04WaterPeptide110B_T, -858.3423, -499.7875, -707.0770, -761.3594, -207.2895, -261.5718,  54.2824
                                        S66x8_2940_31UracilEthene095_T, -6338.0149, -3727.9561, -5236.8963, -5630.2845, -1508.9402, -1902.3283, 393.3881
                                       S66x8_2940_31UracilEthene095A_T, -1566.6179, -1055.7427, -1351.0924, -1436.9587, -295.3497, -381.2160,  85.8663
                                       S66x8_2940_31UracilEthene095B_T, -4766.8638, -2674.9962, -3884.3571, -4192.0762, -1209.3610, -1517.0800, 307.7190
                                      S66x8_2831_17UracilUracilBP110_T, -9547.9527, -5359.5476, -7780.9693, -8395.8675, -2421.4217, -3036.3199, 614.8982
                                     S66x8_2831_17UracilUracilBP110A_T, -4765.4775, -2673.7963, -3883.0495, -4190.5271, -1209.2531, -1516.7307, 307.4776
                                     S66x8_2831_17UracilUracilBP110B_T, -4765.6361, -2673.6407, -3883.0755, -4190.5936, -1209.4348, -1516.9529, 307.5180
                                        S66x8_2809_14PeptideMeNH2150_T, -5462.5464, -3487.1036, -4629.1565, -4945.5404, -1142.0529, -1458.4369, 316.3840
                                       S66x8_2809_14PeptideMeNH2150A_T, -1811.5808, -1214.8338, -1559.8281, -1659.5723, -344.9943, -444.7385,  99.7442
                                       S66x8_2809_14PeptideMeNH2150B_T, -3647.1647, -2269.6317, -3066.0179, -3282.7445, -796.3862, -1013.1128, 216.7266
                                S66x8_2892_25PyridinePyridinepipi095_T, -7468.3091, -4595.0195, -6256.1401, -6699.4589, -1661.1206, -2104.4395, 443.3189
                               S66x8_2892_25PyridinePyridinepipi095A_T, -3730.8494, -2301.1459, -3127.6932, -3349.4566, -826.5473, -1048.3107, 221.7633
                               S66x8_2892_25PyridinePyridinepipi095B_T, -3730.8432, -2301.1433, -3127.6886, -3349.4507, -826.5453, -1048.3074, 221.7621
                                        S66x8_3188_62PentaneAcNH2095_T, -7161.9587, -4687.5954, -6118.0867, -6523.0660, -1430.4913, -1835.4706, 404.9793
                                       S66x8_3188_62PentaneAcNH2095A_T, -2856.0600, -1738.2861, -2384.4992, -2557.5765, -646.2130, -819.2904, 173.0773
                                       S66x8_3188_62PentaneAcNH2095B_T, -4300.0454, -2952.5477, -3731.5698, -3963.6948, -779.0221, -1011.1470, 232.1250
                                         S66x8_3183_61PentaneAcOH110_T, -6991.3391, -4504.6507, -5942.2674, -6345.7283, -1437.6167, -1841.0776, 403.4609
                                        S66x8_3183_61PentaneAcOH110A_T, -2688.4999, -1552.9405, -2209.4358, -2381.0950, -656.4953, -828.1545, 171.6593
                                        S66x8_3183_61PentaneAcOH110B_T, -4299.0305, -2952.5530, -3730.9853, -3962.8988, -778.4323, -1010.3458, 231.9135
                                 S66x8_2907_27BenzenePyridinepipi090_T, -7556.5554, -4714.0180, -6357.3600, -6800.4451, -1643.3419, -2086.4270, 443.0851
                                S66x8_2907_27BenzenePyridinepipi090A_T, -3731.8494, -2301.2248, -3128.3046, -3350.2689, -827.0798, -1049.0441, 221.9643
                                S66x8_2907_27BenzenePyridinepipi090B_T, -3819.6443, -2425.7341, -3231.5884, -3453.0029, -805.8544, -1027.2688, 221.4145
                                      S66x8_2959_33PyridineEthene110_T, -5295.9263, -3355.5117, -4477.3139, -4784.0950, -1121.8022, -1428.5832, 306.7811
                                     S66x8_2959_33PyridineEthene110A_T, -1565.7166, -1055.7275, -1350.5650, -1436.2616, -294.8374, -380.5341,  85.6967
                                     S66x8_2959_33PyridineEthene110B_T, -3727.6301, -2301.0688, -3125.7996, -3346.9771, -824.7307, -1045.9083, 221.1776
                                   S66x8_2920_28BenzeneUracilpipi125_T, -8585.6467, -5100.6345, -7115.4071, -7643.4606, -2014.7727, -2542.8261, 528.0534
                                  S66x8_2920_28BenzeneUracilpipi125A_T, -4765.4591, -2674.9216, -3883.5136, -4190.9675, -1208.5920, -1516.0458, 307.4539
                                  S66x8_2920_28BenzeneUracilpipi125B_T, -3815.8356, -2425.5284, -3229.2998, -3450.0003, -803.7713, -1024.4719, 220.7005
                                 S66x8_3010_39BenzeneCyclopentane200_T, -7790.9064, -5107.5057, -6658.8467, -7097.7348, -1551.3410, -1990.2291, 438.8881
                                S66x8_3010_39BenzeneCyclopentane200A_T, -3977.5645, -2682.0431, -3431.0164, -3649.7144, -748.9733, -967.6713, 218.6980
                                S66x8_3010_39BenzeneCyclopentane200B_T, -3813.0482, -2425.4291, -3227.6464, -3447.8393, -802.2173, -1022.4101, 220.1929
                                         S66x8_3182_61PentaneAcOH105_T, -6992.3302, -4504.2509, -5942.6717, -6346.2346, -1438.4209, -1841.9837, 403.5628
                                        S66x8_3182_61PentaneAcOH105A_T, -2688.8511, -1552.9588, -2209.6466, -2381.3782, -656.6877, -828.4194, 171.7316
                                        S66x8_3182_61PentaneAcOH105B_T, -4299.2516, -2952.5574, -3731.1150, -3963.0752, -778.5576, -1010.5178, 231.9603
                                        S66x8_2822_16PeptideWater105_T, -4511.4588, -2772.9512, -3778.0259, -4049.1759, -1005.0747, -1276.2247, 271.1500
                                       S66x8_2822_16PeptideWater105A_T, -858.7952, -500.1376, -707.4865, -761.8992, -207.3490, -261.7616,  54.4127
                                       S66x8_2822_16PeptideWater105B_T, -3647.5672, -2269.4558, -3066.1764, -3282.9901, -796.7207, -1013.5343, 216.8137
                                        S66x8_2784_11MeNH2Peptide125_T, -5463.1251, -3486.5804, -4629.2703, -4945.8404, -1142.6899, -1459.2599, 316.5700
                                       S66x8_2784_11MeNH2Peptide125A_T, -3647.9732, -2269.9417, -3066.6161, -3283.5010, -796.6745, -1013.5594, 216.8849
                                       S66x8_2784_11MeNH2Peptide125B_T, -1811.6498, -1214.7907, -1559.8499, -1659.6245, -345.0592, -444.8338,  99.7746
                                          S66x8_2721_03WaterMeNH2150_T, -2671.7827, -1717.0081, -2268.9872, -2422.7148, -551.9791, -705.7067, 153.7276
                                         S66x8_2721_03WaterMeNH2150A_T, -1811.3648, -1214.8618, -1559.7151, -1659.4210, -344.8533, -444.5592,  99.7059
                                         S66x8_2721_03WaterMeNH2150B_T, -857.4310, -499.6370, -706.4867, -760.5787, -206.8497, -260.9417,  54.0921
                                         S66x8_2798_13PeptideMeOH105_T, -5297.0140, -3299.6085, -4454.3585, -4770.0925, -1154.7500, -1470.4840, 315.7340
                                        S66x8_2798_13PeptideMeOH105A_T, -1642.4702, -1026.3981, -1382.5648, -1481.5306, -356.1667, -455.1325,  98.9658
                                        S66x8_2798_13PeptideMeOH105B_T, -3647.9423, -2269.9629, -3066.6072, -3283.5142, -796.6443, -1013.5513, 216.9070
                                       S66x8_2841_18WaterPyridine150_T, -4586.3075, -2803.1986, -3834.0584, -4108.9489, -1030.8598, -1305.7503, 274.8905
                                      S66x8_2841_18WaterPyridine150A_T, -3725.7130, -2301.0203, -3124.6708, -3345.5212, -823.6504, -1044.5009, 220.8505
                                      S66x8_2841_18WaterPyridine150B_T, -857.4405, -499.6450, -706.4955, -760.5887, -206.8505, -260.9437,  54.0932
                                      S66x8_3063_46PeptidePentane110_T, -7955.6109, -5221.2621, -6802.0575, -7251.2773, -1580.7954, -2030.0152, 449.2198
                                     S66x8_3063_46PeptidePentane110A_T, -4299.8725, -2952.5495, -3731.4706, -3963.5501, -778.9211, -1011.0006, 232.0796
                                     S66x8_3063_46PeptidePentane110B_T, -3650.1099, -2269.7991, -3067.7913, -3285.1091, -797.9922, -1015.3100, 217.3178
                                  S66x8_2923_29PyridineUracilpipi090_T, -8511.0719, -4963.6675, -7014.5107, -7544.6213, -2050.8432, -2580.9538, 530.1106
                                 S66x8_2923_29PyridineUracilpipi090A_T, -4770.2292, -2675.1215, -3886.3557, -4194.7397, -1211.2341, -1519.6182, 308.3840
                                 S66x8_2923_29PyridineUracilpipi090B_T, -3732.7231, -2301.1586, -3128.7818, -3350.8903, -827.6233, -1049.7318, 222.1085
                                          S66x8_2788_12MeNH2Water095_T, -2678.9187, -1718.1889, -2273.6108, -2427.8028, -555.4219, -709.6140, 154.1921
                                         S66x8_2788_12MeNH2Water095A_T, -858.5166, -499.7104, -707.1452, -761.4611, -207.4348, -261.7508,  54.3159
                                         S66x8_2788_12MeNH2Water095B_T, -1812.6377, -1214.8846, -1560.4606, -1660.4450, -345.5760, -445.5604,  99.9844
                                           S66x8_2711_02WaterMeOH110_T, -2504.8758, -1529.6516, -2093.4531, -2246.3777, -563.8015, -716.7261, 152.9246
                                          S66x8_2711_02WaterMeOH110A_T, -1641.7428, -1026.2605, -1382.0862, -1480.8829, -355.8257, -454.6223,  98.7966
                                          S66x8_2711_02WaterMeOH110B_T, -857.9551, -499.8681, -706.8871, -761.1108, -207.0190, -261.2427,  54.2237
                            S66x8_2996_38CyclopentaneCyclopentane095_T, -7968.6096, -5359.8189, -6868.0261, -7306.7729, -1508.2071, -1946.9539, 438.7468
                           S66x8_2996_38CyclopentaneCyclopentane095A_T, -3981.2832, -2682.2022, -3433.2334, -3652.7143, -751.0312, -970.5121, 219.4809
                           S66x8_2996_38CyclopentaneCyclopentane095B_T, -3981.2215, -2682.1971, -3433.1956, -3652.7132, -750.9984, -970.5161, 219.5177
                                S66x8_2986_36NeopentaneNeopentane200_T, -8611.0929, -5905.0895, -7469.4977, -7933.4006, -1564.4082, -2028.3110, 463.9029
                               S66x8_2986_36NeopentaneNeopentane200A_T, -4305.4266, -2952.5503, -3734.6819, -3966.6305, -782.1316, -1014.0802, 231.9486
                               S66x8_2986_36NeopentaneNeopentane200B_T, -4305.4207, -2952.5503, -3734.6785, -3966.6306, -782.1282, -1014.0802, 231.9521
                                            S66x8_2857_20AcOHAcOH150_T, -5381.3055, -3110.2053, -4423.1851, -4765.6951, -1312.9798, -1655.4899, 342.5101
                                           S66x8_2857_20AcOHAcOH150A_T, -2686.1090, -1551.1213, -2207.2861, -2378.5967, -656.1647, -827.4754, 171.3106
                                           S66x8_2857_20AcOHAcOH150B_T, -2686.1064, -1551.1281, -2207.2874, -2378.5972, -656.1594, -827.4691, 171.3098
                                S66x8_2985_36NeopentaneNeopentane150_T, -8612.6480, -5905.1081, -7470.4046, -7934.4919, -1565.2965, -2029.3838, 464.0873
                               S66x8_2985_36NeopentaneNeopentane150A_T, -4305.8454, -2952.5807, -3734.9368, -3966.9853, -782.3561, -1014.4046, 232.0484
                               S66x8_2985_36NeopentaneNeopentane150B_T, -4305.8480, -2952.5808, -3734.9384, -3966.9854, -782.3576, -1014.4046, 232.0470
                                 S66x8_2909_27BenzenePyridinepipi100_T, -7554.1431, -4722.2521, -6359.4391, -6801.9965, -1637.1870, -2079.7445, 442.5575
                                S66x8_2909_27BenzenePyridinepipi100A_T, -3730.1024, -2301.1460, -3127.2614, -3348.8968, -826.1154, -1047.7508, 221.6354
                                S66x8_2909_27BenzenePyridinepipi100B_T, -3817.9265, -2425.6669, -3230.5670, -3451.6585, -804.9001, -1025.9916, 221.0915
                                     S66x8_3108_52BenzeneAcOHOHpi095_T, -6511.4057, -3977.8074, -5442.5439, -5834.9916, -1464.7365, -1857.1842, 392.4477
                                    S66x8_3108_52BenzeneAcOHOHpi095A_T, -2688.0701, -1552.9087, -2209.1739, -2380.7733, -656.2652, -827.8646, 171.5994
                                    S66x8_3108_52BenzeneAcOHOHpi095B_T, -3817.7082, -2425.5829, -3230.4053, -3451.3591, -804.8225, -1025.7762, 220.9537
                                  S66x8_3082_48PyridinePyridineTS200_T, -7449.7490, -4601.9058, -6248.3151, -6690.3256, -1646.4093, -2088.4198, 442.0105
                                 S66x8_3082_48PyridinePyridineTS200A_T, -3725.0861, -2300.8119, -3124.2204, -3344.9136, -823.4085, -1044.1017, 220.6932
                                 S66x8_3082_48PyridinePyridineTS200B_T, -3725.2488, -2300.8390, -3124.3259, -3345.0482, -823.4869, -1044.2093, 220.7223
                                S66x8_2983_36NeopentaneNeopentane110_T, -8616.6898, -5904.4651, -7472.4700, -7936.9755, -1568.0049, -2032.5103, 464.5054
                               S66x8_2983_36NeopentaneNeopentane110A_T, -4306.9745, -2952.6422, -3735.6155, -3967.9006, -782.9734, -1015.2584, 232.2851
                               S66x8_2983_36NeopentaneNeopentane110B_T, -4306.9680, -2952.6423, -3735.6119, -3967.9008, -782.9695, -1015.2584, 232.2889
                                      S66x8_2830_17UracilUracilBP105_T, -9549.3564, -5359.6710, -7781.8329, -8396.8706, -2422.1619, -3037.1996, 615.0377
                                     S66x8_2830_17UracilUracilBP105A_T, -4765.7842, -2673.8283, -3883.2403, -4190.7889, -1209.4120, -1516.9605, 307.5486
                                     S66x8_2830_17UracilUracilBP105B_T, -4766.0040, -2673.6931, -3883.3103, -4190.8781, -1209.6172, -1517.1849, 307.5678
                                      S66x8_3100_51EthyneEthyneTS095_T, -2438.7465, -1520.5256, -2051.3721, -2194.0838, -530.8465, -673.5582, 142.7117
                                     S66x8_3100_51EthyneEthyneTS095A_T, -1218.3518, -760.2693, -1025.0983, -1096.4409, -264.8290, -336.1716,  71.3426
                                     S66x8_3100_51EthyneEthyneTS095B_T, -1218.9353, -760.1745, -1025.3956, -1096.7860, -265.2211, -336.6115,  71.3904
                                       S66x8_3203_64PeptideEthene090_T, -5220.2425, -3322.9241, -4419.8113, -4722.7662, -1096.8872, -1399.8421, 302.9549
                                      S66x8_3203_64PeptideEthene090A_T, -1566.5300, -1055.7372, -1351.0393, -1436.9094, -295.3021, -381.1722,  85.8701
                                      S66x8_3203_64PeptideEthene090B_T, -3649.9524, -2269.8714, -3067.7307, -3285.0283, -797.8594, -1015.1570, 217.2976
                                      S66x8_3168_59EthyneWaterCHO125_T, -2077.3385, -1261.9430, -1733.3435, -1858.7322, -471.4005, -596.7892, 125.3886
                                     S66x8_3168_59EthyneWaterCHO125A_T, -857.6001, -500.0979, -706.7789, -760.9600, -206.6810, -260.8621,  54.1811
                                     S66x8_3168_59EthyneWaterCHO125B_T, -1217.8732, -760.0818, -1024.7425, -1095.9815, -264.6607, -335.8997,  71.2391
                                      S66x8_2828_17UracilUracilBP095_T, -9550.9060, -5358.2157, -7782.1148, -8397.5257, -2423.8991, -3039.3100, 615.4109
                                     S66x8_2828_17UracilUracilBP095A_T, -4766.4752, -2673.8548, -3883.6510, -4191.3703, -1209.7962, -1517.5155, 307.7194
                                     S66x8_2828_17UracilUracilBP095B_T, -4766.7147, -2673.7135, -3883.7298, -4191.4869, -1210.0163, -1517.7734, 307.7571
                                         S66x8_2882_23AcNH2Uracil200_T, -7618.8080, -4414.7287, -6267.0870, -6746.1189, -1852.3583, -2331.3902, 479.0319
                                        S66x8_2882_23AcNH2Uracil200A_T, -4762.8248, -2673.1969, -3881.2630, -4188.1645, -1208.0661, -1514.9676, 306.9014
                                        S66x8_2882_23AcNH2Uracil200B_T, -2851.5824, -1736.7610, -2381.2671, -2553.4303, -644.5061, -816.6693, 172.1632
                                         S66x8_3196_63BenzeneAcOH095_T, -6512.4411, -3975.5460, -5442.1885, -5834.8552, -1466.6425, -1859.3092, 392.6668
                                        S66x8_3196_63BenzeneAcOH095A_T, -2688.9134, -1552.8369, -2209.6311, -2381.3700, -656.7943, -828.5331, 171.7388
                                        S66x8_3196_63BenzeneAcOH095B_T, -3818.2262, -2425.6782, -3230.7450, -3451.8480, -805.0668, -1026.1698, 221.1030
                                   S66x8_3087_49BenzenePyridineTS110_T, -7547.1692, -4726.7101, -6357.2880, -6798.9764, -1630.5779, -2072.2662, 441.6883
                                  S66x8_3087_49BenzenePyridineTS110A_T, -3726.9538, -2300.9751, -3125.3691, -3346.4207, -824.3939, -1045.4456, 221.0517
                                  S66x8_3087_49BenzenePyridineTS110B_T, -3816.2047, -2425.5911, -3229.5396, -3450.2628, -803.9485, -1024.6717, 220.7232
                                    S66x8_3126_54BenzeneWaterOHpi105_T, -4676.9109, -2926.5419, -3938.4740, -4213.2406, -1011.9321, -1286.6988, 274.7666
                                   S66x8_3126_54BenzeneWaterOHpi105A_T, -857.9566, -499.8868, -706.8959, -761.1340, -207.0091, -261.2472,  54.2381
                                   S66x8_3126_54BenzeneWaterOHpi105B_T, -3815.5572, -2425.5538, -3229.1495, -3449.7459, -803.5957, -1024.1922, 220.5964
                                       S66x8_3024_41UracilPentane125_T, -9068.2245, -5627.3406, -7616.6016, -8155.8124, -1989.2611, -2528.4719, 539.2108
                                      S66x8_3024_41UracilPentane125A_T, -4298.7025, -2952.5247, -3730.7838, -3962.6141, -778.2590, -1010.0894, 231.8304
                                      S66x8_3024_41UracilPentane125B_T, -4765.8752, -2674.9585, -3883.7697, -4191.2713, -1208.8112, -1516.3128, 307.5016
                                         S66x8_2876_23AcNH2Uracil095_T, -7640.6824, -4423.4742, -6283.4227, -6764.0150, -1859.9485, -2340.5407, 480.5923
                                        S66x8_2876_23AcNH2Uracil095A_T, -4766.2504, -2673.4160, -3883.3359, -4190.9983, -1209.9199, -1517.5822, 307.6623
                                        S66x8_2876_23AcNH2Uracil095B_T, -2855.1706, -1736.9213, -2383.4092, -2556.3997, -646.4879, -819.4784, 172.9905
                                    S66x8_3042_43UracilNeopentane200_T, -9068.4856, -5627.2507, -7616.7146, -8155.5732, -1989.4639, -2528.3226, 538.8586
                                   S66x8_3042_43UracilNeopentane200A_T, -4305.3523, -2952.4724, -3734.6061, -3966.5334, -782.1337, -1014.0610, 231.9273
                                   S66x8_3042_43UracilNeopentane200B_T, -4762.7991, -2674.7213, -3881.8912, -4188.8287, -1207.1700, -1514.1074, 306.9374
                                   S66x8_3096_50BenzeneEthyneCHpi125_T, -5034.8047, -3186.6571, -4255.1174, -4546.8356, -1068.4603, -1360.1786, 291.7182
                                  S66x8_3096_50BenzeneEthyneCHpi125A_T, -1218.3123, -760.1804, -1025.0379, -1096.3659, -264.8575, -336.1855,  71.3280
                                  S66x8_3096_50BenzeneEthyneCHpi125B_T, -3814.5262, -2425.5110, -3228.5354, -3448.9649, -803.0244, -1023.4538, 220.4295
                                      S66x8_2968_34PentanePentane125_T, -8602.0871, -5904.7060, -7464.1295, -7927.9385, -1559.4235, -2023.2325, 463.8091
                                     S66x8_2968_34PentanePentane125A_T, -4299.2255, -2952.6049, -3731.1200, -3963.0757, -778.5150, -1010.4707, 231.9557
                                     S66x8_2968_34PentanePentane125B_T, -4299.2324, -2952.6044, -3731.1237, -3963.0757, -778.5193, -1010.4713, 231.9520
                                       S66x8_3222_66MeNH2Pyridine105_T, -5545.7988, -3516.0102, -4689.4817, -5010.5694, -1173.4715, -1494.5592, 321.0877
                                      S66x8_3222_66MeNH2Pyridine105A_T, -3728.6332, -2301.1238, -3126.4027, -3347.7459, -825.2789, -1046.6221, 221.3432
                                      S66x8_3222_66MeNH2Pyridine105B_T, -1812.1351, -1214.8407, -1560.1515, -1660.0330, -345.3108, -445.1923,  99.8815
                                 S66x8_2908_27BenzenePyridinepipi095_T, -7555.3420, -4719.2084, -6358.8481, -6801.8886, -1639.6398, -2082.6802, 443.0405
                                S66x8_2908_27BenzenePyridinepipi095A_T, -3730.9098, -2301.1831, -3127.7439, -3349.5316, -826.5608, -1048.3486, 221.7878
                                S66x8_2908_27BenzenePyridinepipi095B_T, -3818.7218, -2425.6989, -3231.0403, -3452.2809, -805.3414, -1026.5821, 221.2407
                                      S66x8_3176_60EthyneAcOHOHpi125_T, -3908.0039, -2315.1019, -3235.9984, -3478.5279, -920.8965, -1163.4261, 242.5296
                                     S66x8_3176_60EthyneAcOHOHpi125A_T, -2686.2927, -1552.7746, -2208.0898, -2379.3128, -655.3152, -826.5382, 171.2231
                                     S66x8_3176_60EthyneAcOHOHpi125B_T, -1218.6595, -759.9992, -1025.1622, -1096.5240, -265.1630, -336.5249,  71.3619
                                   S66x8_2917_28BenzeneUracilpipi100_T, -8595.6971, -5096.8971, -7119.6409, -7648.6721, -2022.7438, -2551.7749, 529.0312
                                  S66x8_2917_28BenzeneUracilpipi100A_T, -4768.4127, -2675.1266, -3885.3076, -4193.3218, -1210.1810, -1518.1952, 308.0142
                                  S66x8_2917_28BenzeneUracilpipi100B_T, -3818.8389, -2425.6557, -3231.0898, -3452.3464, -805.4341, -1026.6907, 221.2566
                                          S66x8_2789_12MeNH2Water100_T, -2678.5606, -1718.7363, -2273.6347, -2427.7502, -554.8984, -709.0139, 154.1155
                                         S66x8_2789_12MeNH2Water100A_T, -858.3843, -499.7033, -707.0658, -761.3523, -207.3625, -261.6490,  54.2865
                                         S66x8_2789_12MeNH2Water100B_T, -1812.4397, -1214.8820, -1560.3451, -1660.2822, -345.4631, -445.4002,  99.9371
                                       S66x8_3047_44EthenePentane110_T, -5867.1969, -4007.6266, -5082.6906, -5400.1841, -1075.0641, -1392.5576, 317.4935
                                      S66x8_3047_44EthenePentane110A_T, -4298.7090, -2952.5705, -3730.8068, -3962.6509, -778.2363, -1010.0805, 231.8441
                                      S66x8_3047_44EthenePentane110B_T, -1565.9088, -1055.7580, -1350.6889, -1436.4380, -294.9309, -380.6800,  85.7491
                                         S66x8_2879_23AcNH2Uracil110_T, -7637.9426, -4424.7694, -6282.3852, -6762.4806, -1857.6158, -2337.7112, 480.0954
                                        S66x8_2879_23AcNH2Uracil110A_T, -4765.2939, -2673.3531, -3882.7564, -4190.2052, -1209.4033, -1516.8520, 307.4488
                                        S66x8_2879_23AcNH2Uracil110B_T, -2854.1709, -1736.8763, -2382.8122, -2555.5502, -645.9359, -818.6739, 172.7380
                                         S66x8_2749_07MeOHPeptide100_T, -5300.0857, -3300.4403, -4456.4853, -4772.4152, -1156.0450, -1471.9749, 315.9299
                                        S66x8_2749_07MeOHPeptide100A_T, -3649.4116, -2269.9067, -3067.4330, -3284.6482, -797.5262, -1014.7415, 217.2153
                                        S66x8_2749_07MeOHPeptide100B_T, -1642.0039, -1025.9226, -1382.0946, -1480.9549, -356.1720, -455.0322,  98.8603
                                           S66x8_2742_06MeOHMeNH2105_T, -3462.1501, -2244.8409, -2948.5978, -3147.2351, -703.7568, -902.3941, 198.6373
                                          S66x8_2742_06MeOHMeNH2105A_T, -1812.7329, -1214.8927, -1560.5191, -1660.5128, -345.6264, -445.6201,  99.9938
                                          S66x8_2742_06MeOHMeNH2105B_T, -1641.4657, -1025.8374, -1381.7475, -1480.5155, -355.9101, -454.6782,  98.7680
                                      S66x8_3166_59EthyneWaterCHO105_T, -2078.7163, -1262.3208, -1734.2994, -1859.8122, -471.9787, -597.4914, 125.5127
                                     S66x8_3166_59EthyneWaterCHO105A_T, -857.9975, -500.1169, -707.0166, -761.2820, -206.8997, -261.1651,  54.2654
                                     S66x8_3166_59EthyneWaterCHO105B_T, -1218.1025, -760.1162, -1024.8896, -1096.1797, -264.7733, -336.0634,  71.2901
                                        S66x8_2807_14PeptideMeNH2110_T, -5468.5606, -3488.3051, -4633.1403, -4949.8787, -1144.8352, -1461.5736, 316.7383
                                       S66x8_2807_14PeptideMeNH2110A_T, -1812.6459, -1214.8557, -1560.4532, -1660.4264, -345.5974, -445.5706,  99.9732
                                       S66x8_2807_14PeptideMeNH2110B_T, -3648.0321, -2269.7062, -3066.5508, -3283.4577, -796.8446, -1013.7515, 216.9068

==> anc/text_files/absolute_energies/sossx_lambda_results.txt <==
                                                    32_Uracil-Ethyne_Q, -5903.6454, -3185.6204, -4756.9786, -5328.0767, -1571.3582, -2142.4564, 571.0981
                                                 32_Uracil-EthyneAcp_Q, -1204.4815, -711.4552, -996.4860, -1106.6319, -285.0308, -395.1768, 110.1459
                                                 32_Uracil-EthyneBcp_Q, -4693.3298, -2474.7040, -3757.3470, -4218.4717, -1282.6431, -1743.7678, 461.1247
                                                  34_Pentane-Pentane_Q, -8476.0295, -5645.4207, -7281.8664, -7954.1429, -1636.4457, -2308.7221, 672.2765
                                               34_Pentane-PentaneAcp_Q, -4233.8226, -2824.6625, -3639.3332, -3975.6178, -814.6706, -1150.9553, 336.2846
                                               34_Pentane-PentaneBcp_Q, -4233.8180, -2824.6618, -3639.3302, -3975.6176, -814.6684, -1150.9558, 336.2874
                                                      12_MeNH2-Water_Q, -2636.6229, -1637.7974, -2215.2434, -2438.3010, -577.4460, -800.5036, 223.0576
                                                   12_MeNH2-WaterAcp_Q, -843.1151, -473.4407, -687.1587, -764.2229, -213.7180, -290.7821,  77.0642
                                                   12_MeNH2-WaterBcp_Q, -1784.9756, -1160.4494, -1521.5036, -1667.6876, -361.0542, -507.2382, 146.1840
                                                      22_AcOH-Uracil_Q, -7359.1746, -3939.3049, -5916.4171, -6629.0495, -1977.1122, -2689.7446, 712.6324
                                                   22_AcOH-UracilAcp_Q, -4694.3150, -2473.4869, -3757.4032, -4218.8590, -1283.9163, -1745.3721, 461.4559
                                                   22_AcOH-UracilBcp_Q, -2643.3570, -1451.4565, -2140.5239, -2392.0294, -689.0675, -940.5729, 251.5054
                                                       08_MeOH-Water_Q, -2462.4804, -1451.6652, -2036.0427, -2255.2832, -584.3775, -803.6180, 219.2404
                                                    08_MeOH-WaterAcp_Q, -843.7802, -473.8247, -687.7052, -765.0646, -213.8805, -291.2399,  77.3594
                                                    08_MeOH-WaterBcp_Q, -1613.2285, -974.8042, -1343.8932, -1485.9305, -369.0890, -511.1263, 142.0372
                                                  65_Pyridine-Ethyne_Q, -4886.3545, -2865.8537, -4033.9557, -4478.3355, -1168.1020, -1612.4818, 444.3798
                                               65_Pyridine-EthyneAcp_Q, -1204.0038, -711.3112, -996.1491, -1106.0936, -284.8379, -394.7823, 109.9444
                                               65_Pyridine-EthyneBcp_Q, -3677.4597, -2152.2930, -3034.0300, -3368.5712, -881.7370, -1216.2782, 334.5411
                                               52_Benzene-AcOH_OH-pi_Q, -6417.5775, -3732.7259, -5284.9057, -5868.2356, -1552.1798, -2135.5097, 583.3299
                                            52_Benzene-AcOH_OH-piAcp_Q, -2642.9860, -1453.1143, -2141.0089, -2392.1261, -687.8946, -939.0118, 251.1172
                                            52_Benzene-AcOH_OH-piBcp_Q, -3766.9236, -2279.0968, -3139.2467, -3471.4201, -860.1499, -1192.3233, 332.1734
                                                       02_Water-MeOH_Q, -2463.6975, -1451.7350, -2036.7758, -2256.0666, -585.0408, -804.3316, 219.2908
                                                    02_Water-MeOHAcp_Q, -1614.0190, -974.8672, -1344.3768, -1486.6806, -369.5096, -511.8134, 142.3038
                                                    02_Water-MeOHBcp_Q, -843.1035, -473.6475, -687.2392, -764.3156, -213.5917, -290.6681,  77.0764
                                                    11_MeNH2-Peptide_Q, -5383.8160, -3303.1925, -4506.0530, -4971.2409, -1202.8605, -1668.0484, 465.1880
                                                 11_MeNH2-PeptideAcp_Q, -3591.8266, -2141.8417, -2980.1142, -3299.5690, -838.2725, -1157.7273, 319.4548
                                                 11_MeNH2-PeptideBcp_Q, -1784.5230, -1160.3420, -1521.1966, -1667.2051, -360.8546, -506.8632, 146.0085
                                            57_Benzene-Peptide_NH-pi_Q, -7367.5675, -4420.0700, -6124.0920, -6775.5203, -1704.0220, -2355.4504, 651.4284
                                         57_Benzene-Peptide_NH-piAcp_Q, -3591.1164, -2141.5590, -2979.5844, -3298.7934, -838.0254, -1157.2344, 319.2090
                                         57_Benzene-Peptide_NH-piBcp_Q, -3767.4866, -2279.1136, -3139.5792, -3471.9354, -860.4657, -1192.8219, 332.3562
                                                   18_Water-Pyridine_Q, -4529.5447, -2629.6576, -3728.0298, -4139.7340, -1098.3722, -1510.0764, 411.7041
                                                18_Water-PyridineAcp_Q, -3678.0121, -2152.3137, -3034.3581, -3369.0878, -882.0444, -1216.7741, 334.7297
                                                18_Water-PyridineBcp_Q, -843.1118, -473.4728, -687.1704, -764.2315, -213.6975, -290.7587,  77.0612
                                                   44_Ethene-Pentane_Q, -5780.9598, -3828.1623, -4957.1234, -5420.0166, -1128.9610, -1591.8542, 462.8932
                                                44_Ethene-PentaneAcp_Q, -4233.0707, -2824.6792, -3638.9055, -3974.9250, -814.2263, -1150.2457, 336.0194
                                                44_Ethene-PentaneBcp_Q, -1543.7866, -1005.5806, -1316.7310, -1443.8248, -311.1503, -438.2441, 127.0938
                                                     07_MeOH-Peptide_Q, -5215.2732, -3120.7358, -4331.6402, -4793.0928, -1210.9044, -1672.3570, 461.4526
                                                  07_MeOH-PeptideAcp_Q, -3591.9064, -2141.7221, -2980.1099, -3299.6225, -838.3878, -1157.9004, 319.5126
                                                  07_MeOH-PeptideBcp_Q, -1613.4459, -974.5272, -1343.9021, -1486.0157, -369.3749, -511.4884, 142.1136
                                                      03_Water-MeNH2_Q, -2635.9771, -1637.9428, -2214.9314, -2437.9850, -576.9886, -800.0422, 223.0536
                                                   03_Water-MeNH2Acp_Q, -1785.0235, -1160.4666, -1521.5385, -1667.7383, -361.0720, -507.2717, 146.1998
                                                   03_Water-MeNH2Bcp_Q, -843.0551, -473.4614, -687.1328, -764.1716, -213.6713, -290.7102,  77.0389
                                              42_Uracil-Cyclopentane_Q, -8627.0900, -5027.1687, -7108.3732, -7890.7240, -2081.2045, -2863.5553, 782.3508
                                           42_Uracil-CyclopentaneAcp_Q, -3922.6888, -2555.9496, -3346.0957, -3666.9403, -790.1461, -1110.9907, 320.8446
                                           42_Uracil-CyclopentaneBcp_Q, -4695.7307, -2474.8019, -3758.7764, -4220.6325, -1283.9745, -1745.8306, 461.8561
                                                    04_Water-Peptide_Q, -4444.7766, -2620.1042, -3674.9929, -4071.5285, -1054.8887, -1451.4244, 396.5357
                                                 04_Water-PeptideAcp_Q, -3592.0008, -2141.3926, -2980.0254, -3299.4844, -838.6329, -1158.0918, 319.4590
                                                 04_Water-PeptideBcp_Q, -843.1983, -473.5182, -687.2395, -764.3418, -213.7213, -290.8236,  77.1022
                                                    62_Pentane-AcNH2_Q, -7050.3246, -4457.2771, -5956.3827, -6547.2561, -1499.1056, -2089.9791, 590.8734
                                                 62_Pentane-AcNH2Acp_Q, -2810.4338, -1635.3117, -2314.6791, -2569.8107, -679.3675, -934.4991, 255.1316
                                                 62_Pentane-AcNH2Bcp_Q, -4233.2290, -2824.6114, -3638.9685, -3975.0538, -814.3570, -1150.4424, 336.0854
                                                      21_AcNH2-AcNH2_Q, -5639.1070, -3279.4802, -4643.6394, -5153.5862, -1364.1592, -1874.1060, 509.9468
                                                   21_AcNH2-AcNH2Acp_Q, -2810.2026, -1634.1406, -2314.0514, -2569.1432, -679.9108, -935.0026, 255.0917
                                                   21_AcNH2-AcNH2Bcp_Q, -2810.2398, -1634.1361, -2314.0711, -2569.1399, -679.9350, -935.0038, 255.0689
                                                    31_Uracil-Ethene_Q, -6243.5863, -3478.7477, -5077.1701, -5665.3153, -1598.4223, -2186.5675, 588.1452
                                                 31_Uracil-EtheneAcp_Q, -1543.6083, -1005.5238, -1316.6039, -1443.6123, -311.0801, -438.0885, 127.0084
                                                 31_Uracil-EtheneBcp_Q, -4694.0745, -2474.7739, -3757.8071, -4219.1221, -1283.0332, -1744.3482, 461.3150
                                           27_Benzene-Pyridine_pi-pi_Q, -7452.0837, -4427.8010, -6176.2144, -6842.8573, -1748.4135, -2415.0563, 666.6428
                                        27_Benzene-Pyridine_pi-piAcp_Q, -3678.0031, -2152.1930, -3034.3020, -3369.0166, -882.1090, -1216.8236, 334.7146
                                        27_Benzene-Pyridine_pi-piBcp_Q, -3766.7614, -2279.1469, -3139.1741, -3471.3351, -860.0271, -1192.1882, 332.1611
                                                     63_Benzene-AcOH_Q, -6416.5900, -3730.8326, -5283.5361, -5866.6473, -1552.7035, -2135.8147, 583.1112
                                                  63_Benzene-AcOHAcp_Q, -2642.7110, -1453.0263, -2140.8127, -2391.8253, -687.7864, -938.7990, 251.0126
                                                  63_Benzene-AcOHBcp_Q, -3766.9511, -2279.1561, -3139.2876, -3471.4834, -860.1315, -1192.3273, 332.1958
                                                59_Ethyne-Water_CH-O_Q, -2049.9584, -1187.3065, -1686.0271, -1872.9374, -498.7206, -685.6309, 186.9103
                                             59_Ethyne-Water_CH-OAcp_Q, -843.0232, -473.8297, -687.2697, -764.3600, -213.4400, -290.5303,  77.0903
                                             59_Ethyne-Water_CH-OBcp_Q, -1203.8815, -711.4535, -996.1385, -1106.0533, -284.6849, -394.5998, 109.9149
                                                     61_Pentane-AcOH_Q, -6882.7321, -4275.3277, -5782.7334, -6369.9787, -1507.4056, -2094.6510, 587.2453
                                                  61_Pentane-AcOHAcp_Q, -2643.7321, -1453.1669, -2141.4624, -2392.8440, -688.2955, -939.6771, 251.3816
                                                  61_Pentane-AcOHBcp_Q, -4233.2142, -2824.6486, -3638.9756, -3975.0628, -814.3270, -1150.4142, 336.0872
                                                 17_Uracil-Uracil_BP_Q, -9408.3135, -4958.8904, -7531.2131, -8453.7257, -2572.3227, -3494.8353, 922.5126
                                              17_Uracil-Uracil_BPAcp_Q, -4694.4609, -2473.6722, -3757.5657, -4219.0062, -1283.8934, -1745.3339, 461.4405
                                              17_Uracil-Uracil_BPBcp_Q, -4694.5473, -2473.4980, -3757.5421, -4219.0173, -1284.0442, -1745.5194, 461.4752
                                             50_Benzene-Ethyne_CH-pi_Q, -4974.9235, -2990.8190, -4137.8794, -4579.8128, -1147.0604, -1588.9938, 441.9334
                                          50_Benzene-Ethyne_CH-piAcp_Q, -1204.2466, -711.4872, -996.3638, -1106.4158, -284.8765, -394.9286, 110.0521
                                          50_Benzene-Ethyne_CH-piBcp_Q, -3766.4635, -2279.1414, -3138.9995, -3471.0156, -859.8581, -1191.8743, 332.0161
                                            24_Benzene-Benzene_pi-pi_Q, -7539.7951, -4554.4443, -6280.3503, -6944.4119, -1725.9059, -2389.9676, 664.0616
                                         24_Benzene-Benzene_pi-piAcp_Q, -3766.6395, -2279.1610, -3139.1095, -3471.2425, -859.9485, -1192.0815, 332.1330
                                         24_Benzene-Benzene_pi-piBcp_Q, -3766.6406, -2279.1612, -3139.1102, -3471.2429, -859.9490, -1192.0816, 332.1326
                                                43_Uracil-Neopentane_Q, -8943.4598, -5297.0848, -7405.1454, -8202.9583, -2108.0606, -2905.8735, 797.8129
                                             43_Uracil-NeopentaneAcp_Q, -4241.2846, -2824.7090, -3643.6668, -3980.1442, -818.9577, -1155.4351, 336.4774
                                             43_Uracil-NeopentaneBcp_Q, -4694.8992, -2474.7693, -3758.2819, -4219.8720, -1283.5126, -1745.1027, 461.5901
                                                    14_Peptide-MeNH2_Q, -5385.6526, -3304.9183, -4507.8428, -4973.0007, -1202.9245, -1668.0825, 465.1579
                                                 14_Peptide-MeNH2Acp_Q, -1785.0966, -1160.3943, -1521.5503, -1667.7950, -361.1560, -507.4007, 146.2447
                                                 14_Peptide-MeNH2Bcp_Q, -3591.0079, -2141.5957, -2979.5371, -3298.7130, -837.9414, -1157.1173, 319.1759
                                                     13_Peptide-MeOH_Q, -5213.3408, -3119.5780, -4330.0346, -4791.4939, -1210.4566, -1671.9159, 461.4593
                                                  13_Peptide-MeOHAcp_Q, -1614.4474, -974.9247, -1344.6487, -1487.1218, -369.7240, -512.1971, 142.4730
                                                  13_Peptide-MeOHBcp_Q, -3591.0672, -2141.8682, -2979.6864, -3298.8738, -837.8182, -1157.0056, 319.1875
                                            29_Pyridine-Uracil_pi-pi_Q, -8384.9424, -4624.4954, -6798.5038, -7594.5428, -2174.0084, -2970.0474, 796.0390
                                         29_Pyridine-Uracil_pi-piAcp_Q, -4694.3891, -2474.6401, -3757.9325, -4219.3912, -1283.2924, -1744.7511, 461.4587
                                         29_Pyridine-Uracil_pi-piBcp_Q, -3678.3590, -2152.0716, -3034.4565, -3369.2860, -882.3849, -1217.2144, 334.8295
                                            36_Neopentane-Neopentane_Q, -8485.5537, -5647.4564, -7288.2314, -7960.6932, -1640.7750, -2313.2368, 672.4618
                                         36_Neopentane-NeopentaneAcp_Q, -4241.3449, -2824.7749, -3643.7294, -3980.2246, -818.9545, -1155.4497, 336.4952
                                         36_Neopentane-NeopentaneBcp_Q, -4241.3465, -2824.7749, -3643.7304, -3980.2246, -818.9554, -1155.4497, 336.4943
                                                   64_Peptide-Ethene_Q, -5140.1464, -3146.3840, -4299.0279, -4745.2628, -1152.6439, -1598.8788, 446.2349
                                                64_Peptide-EtheneAcp_Q, -1543.7846, -1005.5272, -1316.7073, -1443.7982, -311.1800, -438.2710, 127.0909
                                                64_Peptide-EtheneBcp_Q, -3591.4586, -2141.6351, -2979.8143, -3299.1532, -838.1792, -1157.5181, 319.3389
                                                    16_Peptide-Water_Q, -4440.4827, -2618.3918, -3671.7881, -4068.0670, -1053.3963, -1449.6752, 396.2789
                                                 16_Peptide-WaterAcp_Q, -843.5653, -473.8383, -687.5867, -764.8608, -213.7485, -291.0225,  77.2741
                                                 16_Peptide-WaterBcp_Q, -3590.7131, -2141.3831, -2979.2770, -3298.3052, -837.8939, -1156.9220, 319.0282
                                          37_Cyclopentane-Neopentane_Q, -8169.6114, -5378.1005, -6991.9427, -7649.0557, -1613.8422, -2270.9552, 657.1129
                                       37_Cyclopentane-NeopentaneAcp_Q, -4241.1675, -2824.7618, -3643.6213, -3980.0430, -818.8596, -1155.2812, 336.4217
                                       37_Cyclopentane-NeopentaneBcp_Q, -3923.1567, -2556.0777, -3346.4202, -3667.3787, -790.3426, -1111.3010, 320.9584
                                        38_Cyclopentane-Cyclopentane_Q, -7852.6357, -5108.8907, -6695.1183, -7336.7288, -1586.2276, -2227.8381, 641.6105
                                     38_Cyclopentane-CyclopentaneAcp_Q, -3923.2339, -2555.9815, -3346.4243, -3667.4367, -790.4428, -1111.4553, 321.0125
                                     38_Cyclopentane-CyclopentaneBcp_Q, -3923.2357, -2555.9762, -3346.4231, -3667.4360, -790.4469, -1111.4599, 321.0129
                                                     23_AcNH2-Uracil_Q, -7526.1834, -4121.4989, -6089.8321, -6806.1509, -1968.3332, -2684.6520, 716.3188
                                                  23_AcNH2-UracilAcp_Q, -4694.0105, -2473.2328, -3757.1199, -4218.3975, -1283.8871, -1745.1648, 461.2777
                                                  23_AcNH2-UracilBcp_Q, -2810.1040, -1634.0374, -2313.9509, -2568.9878, -679.9135, -934.9504, 255.0369
                                                    19_MeOH-Pyridine_Q, -5300.7657, -3130.3805, -4385.1344, -4861.8033, -1254.7539, -1731.4228, 476.6689
                                                 19_MeOH-PyridineAcp_Q, -3678.2972, -2152.3200, -3034.5255, -3369.3240, -882.2056, -1217.0041, 334.7985
                                                 19_MeOH-PyridineBcp_Q, -1613.2789, -974.4393, -1343.7684, -1485.8228, -369.3291, -511.3834, 142.0543
                                                60_Ethyne-AcOH_OH-pi_Q, -3853.6980, -2166.6505, -3141.9749, -3503.2131, -975.3243, -1336.5625, 361.2382
                                             60_Ethyne-AcOH_OH-piAcp_Q, -2642.7374, -1453.0898, -2140.8548, -2391.8842, -687.7650, -938.7944, 251.0293
                                             60_Ethyne-AcOH_OH-piBcp_Q, -1204.6183, -711.3778, -996.5325, -1106.7238, -285.1547, -395.3460, 110.1914
                                              54_Benzene-Water_OH-pi_Q, -4614.2252, -2753.4678, -3829.2182, -4238.2600, -1075.7504, -1484.7922, 409.0418
                                           54_Benzene-Water_OH-piAcp_Q, -843.2234, -473.6973, -687.3295, -764.4677, -213.6323, -290.7704,  77.1381
                                           54_Benzene-Water_OH-piBcp_Q, -3766.5753, -2279.1473, -3139.0666, -3471.1141, -859.9193, -1191.9668, 332.0475
                                              49_Benzene-Pyridine_TS_Q, -7450.0410, -4430.2969, -6176.0865, -6842.5631, -1745.7895, -2412.2662, 666.4767
                                           49_Benzene-Pyridine_TSAcp_Q, -3677.5572, -2152.1720, -3034.0353, -3368.5877, -881.8633, -1216.4157, 334.5523
                                           49_Benzene-Pyridine_TSBcp_Q, -3766.7892, -2279.1435, -3139.1887, -3471.3258, -860.0452, -1192.1823, 332.1371
                                                        20_AcOH-AcOH_Q, -5307.8000, -2916.8043, -4299.0987, -4801.9138, -1382.2944, -1885.1095, 502.8151
                                                     20_AcOH-AcOHAcp_Q, -2643.4479, -1451.4378, -2140.5686, -2392.0782, -689.1308, -940.6404, 251.5096
                                                     20_AcOH-AcOHBcp_Q, -2643.4343, -1451.4447, -2140.5637, -2392.0790, -689.1190, -940.6343, 251.5153
                                               55_Benzene-MeOH_OH-pi_Q, -5387.2873, -3253.7421, -4487.1979, -4961.3711, -1233.4558, -1707.6291, 474.1732
                                            55_Benzene-MeOH_OH-piAcp_Q, -1613.5373, -974.9123, -1344.1174, -1486.2603, -369.2051, -511.3480, 142.1429
                                            55_Benzene-MeOH_OH-piBcp_Q, -3767.1836, -2279.1426, -3139.4163, -3471.6620, -860.2737, -1192.5194, 332.2457
                                              53_Benzene-AcNH2_NH-pi_Q, -6582.6208, -3914.9639, -5457.2030, -6043.9132, -1542.2391, -2128.9493, 586.7102
                                           53_Benzene-AcNH2_NH-piAcp_Q, -2809.6114, -1635.2196, -2314.1648, -2568.9695, -678.9452, -933.7499, 254.8047
                                           53_Benzene-AcNH2_NH-piBcp_Q, -3766.9376, -2279.1578, -3139.2805, -3471.4235, -860.1227, -1192.2657, 332.1430
                                           58_Pyridine-Pyridine_CH-N_Q, -7361.3538, -4305.0846, -6071.9902, -6740.9703, -1766.9056, -2435.8857, 668.9801
                                        58_Pyridine-Pyridine_CH-NAcp_Q, -3677.5559, -2152.1472, -3034.0241, -3368.5648, -881.8769, -1216.4176, 334.5407
                                        58_Pyridine-Pyridine_CH-NBcp_Q, -3677.5587, -2152.1471, -3034.0257, -3368.5645, -881.8785, -1216.4174, 334.5388
                                                   41_Uracil-Pentane_Q, -8939.0919, -5295.4314, -7401.9226, -8199.6317, -2106.4912, -2904.2003, 797.7091
                                                41_Uracil-PentaneAcp_Q, -4233.3907, -2824.5980, -3639.0563, -3975.2129, -814.4583, -1150.6149, 336.1566
                                                41_Uracil-PentaneBcp_Q, -4696.1165, -2474.7731, -3758.9872, -4220.9700, -1284.2141, -1746.1969, 461.9828
                                                       06_MeOH-MeNH2_Q, -3407.5477, -2138.4593, -2872.1510, -3160.2196, -733.6917, -1021.7603, 288.0686
                                                    06_MeOH-MeNH2Acp_Q, -1785.0644, -1160.4449, -1521.5530, -1667.7753, -361.1082, -507.3304, 146.2222
                                                    06_MeOH-MeNH2Bcp_Q, -1613.2144, -974.4219, -1343.7238, -1485.7648, -369.3019, -511.3430, 142.0410
                                                 51_Ethyne-Ethyne_TS_Q, -2409.5711, -1423.5331, -1993.5863, -2213.3323, -570.0532, -789.7992, 219.7460
                                              51_Ethyne-Ethyne_TSAcp_Q, -1203.7325, -711.5320, -996.0854, -1105.9568, -284.5534, -394.4248, 109.8714
                                              51_Ethyne-Ethyne_TSBcp_Q, -1203.8953, -711.5585, -996.1907, -1106.1237, -284.6322, -394.5652, 109.9330
                                             39_Benzene-Cyclopentane_Q, -7698.1272, -4832.1391, -6489.0385, -7142.0957, -1656.8994, -2309.9566, 653.0572
                                          39_Benzene-CyclopentaneAcp_Q, -3922.5873, -2555.9711, -3346.0461, -3667.1604, -790.0750, -1111.1893, 321.1143
                                          39_Benzene-CyclopentaneBcp_Q, -3767.6765, -2279.1841, -3139.7188, -3472.1567, -860.5346, -1192.9725, 332.4379
                                               40_Benzene-Neopentane_Q, -8014.3242, -5101.6834, -6785.5538, -7454.0671, -1683.8704, -2352.3837, 668.5133
                                            40_Benzene-NeopentaneAcp_Q, -4240.7255, -2824.7118, -3643.3447, -3979.6179, -818.6329, -1154.9061, 336.2732
                                            40_Benzene-NeopentaneBcp_Q, -3767.2735, -2279.1861, -3139.4866, -3471.8002, -860.3005, -1192.6141, 332.3136
                                               35_Neopentane-Pentane_Q, -8480.1787, -5646.6668, -7284.7909, -7957.1021, -1638.1240, -2310.4353, 672.3112
                                            35_Neopentane-PentaneAcp_Q, -4240.9754, -2824.7402, -3643.5012, -3979.8558, -818.7609, -1155.1156, 336.3547
                                            35_Neopentane-PentaneBcp_Q, -4233.5306, -2824.6823, -3639.1728, -3975.3477, -814.4904, -1150.6654, 336.1750
                                                   66_MeNH2-Pyridine_Q, -5469.1813, -3311.8190, -4559.0441, -5039.5399, -1247.2250, -1727.7208, 480.4958
                                                66_MeNH2-PyridineAcp_Q, -3678.5744, -2152.2384, -3034.6514, -3369.5376, -882.4130, -1217.2992, 334.8862
                                                66_MeNH2-PyridineBcp_Q, -1784.0660, -1160.3474, -1520.9347, -1666.7636, -360.5873, -506.4162, 145.8289
                                              56_Benzene-MeNH2_NH-pi_Q, -5556.7520, -3438.3164, -4663.0370, -5140.8838, -1224.7206, -1702.5675, 477.8469
                                           56_Benzene-MeNH2_NH-piAcp_Q, -1784.1227, -1160.3603, -1520.9729, -1666.8239, -360.6126, -506.4636, 145.8510
                                           56_Benzene-MeNH2_NH-piBcp_Q, -3767.0705, -2279.1714, -3139.3631, -3471.5788, -860.1916, -1192.4074, 332.2157
                                                  46_Peptide-Pentane_Q, -7834.5474, -4962.8465, -6623.0486, -7278.6216, -1660.2021, -2315.7751, 655.5730
                                               46_Peptide-PentaneAcp_Q, -4233.3739, -2824.5847, -3639.0410, -3975.2003, -814.4562, -1150.6156, 336.1594
                                               46_Peptide-PentaneBcp_Q, -3592.3897, -2141.5660, -2980.3235, -3299.9806, -838.7575, -1158.4146, 319.6571
                                               47_Benzene-Benzene_TS_Q, -7538.6528, -4556.8529, -6280.7060, -6944.6803, -1723.8531, -2387.8274, 663.9743
                                            47_Benzene-Benzene_TSAcp_Q, -3766.6212, -2279.1977, -3139.1144, -3471.1621, -859.9167, -1191.9645, 332.0477
                                            47_Benzene-Benzene_TSBcp_Q, -3766.7389, -2279.1566, -3139.1651, -3471.2904, -860.0085, -1192.1338, 332.1253
                                                  33_Pyridine-Ethene_Q, -5224.9787, -3155.1513, -4351.7703, -4813.0814, -1196.6190, -1657.9301, 461.3111
                                               33_Pyridine-EtheneAcp_Q, -1543.4504, -1005.5563, -1316.5263, -1443.4893, -310.9700, -437.9329, 126.9629
                                               33_Pyridine-EtheneBcp_Q, -3677.4166, -2152.2289, -3033.9780, -3368.5197, -881.7492, -1216.2909, 334.5417
                                             28_Benzene-Uracil_pi-pi_Q, -8473.1508, -4750.3609, -6902.5988, -7696.1652, -2152.2379, -2945.8043, 793.5664
                                          28_Benzene-Uracil_pi-piAcp_Q, -4694.8026, -2474.7797, -3758.2304, -4219.8117, -1283.4508, -1745.0320, 461.5813
                                          28_Benzene-Uracil_pi-piBcp_Q, -3767.3036, -2279.1320, -3139.4812, -3471.8114, -860.3492, -1192.6794, 332.3302
                                                      10_MeNH2-MeNH2_Q, -3574.6118, -2321.2118, -3045.8337, -3337.5139, -724.6219, -1016.3021, 291.6802
                                                   10_MeNH2-MeNH2Acp_Q, -1784.7042, -1160.4083, -1521.3294, -1667.4130, -360.9211, -507.0048, 146.0837
                                                   10_MeNH2-MeNH2Bcp_Q, -1784.2833, -1160.3491, -1521.0611, -1666.9638, -360.7119, -506.6147, 145.9027
                                                       09_MeNH2-MeOH_Q, -3402.1332, -2135.8797, -2867.9325, -3155.8811, -732.0528, -1020.0014, 287.9486
                                                    09_MeNH2-MeOHAcp_Q, -1614.0430, -974.9133, -1344.4102, -1486.7381, -369.4968, -511.8248, 142.3280
                                                    09_MeNH2-MeOHBcp_Q, -1783.8752, -1160.3798, -1520.8381, -1666.5997, -360.4583, -506.2200, 145.7617
                                          25_Pyridine-Pyridine_pi-pi_Q, -7364.2019, -4301.1199, -6071.9642, -6741.2230, -1770.8443, -2440.1031, 669.2588
                                       25_Pyridine-Pyridine_pi-piAcp_Q, -3678.1886, -2152.1800, -3034.4037, -3369.1599, -882.2237, -1216.9799, 334.7562
                                       25_Pyridine-Pyridine_pi-piBcp_Q, -3678.1919, -2152.1780, -3034.4048, -3369.1583, -882.2268, -1216.9804, 334.7536
                                                  15_Peptide-Peptide_Q, -7194.1444, -4286.6199, -5967.5325, -6606.0427, -1680.9126, -2319.4228, 638.5102
                                               15_Peptide-PeptideAcp_Q, -3592.4780, -2141.4262, -2980.3155, -3299.9754, -838.8893, -1158.5491, 319.6598
                                               15_Peptide-PeptideBcp_Q, -3590.9191, -2141.1287, -2979.2887, -3298.4056, -838.1601, -1157.2770, 319.1169
                                              26_Uracil-Uracil_pi-pi_Q, -9406.2097, -4947.6238, -7525.2437, -8448.2409, -2577.6200, -3500.6172, 922.9972
                                           26_Uracil-Uracil_pi-piAcp_Q, -4694.9254, -2474.1979, -3758.0560, -4219.7284, -1283.8581, -1745.5305, 461.6724
                                           26_Uracil-Uracil_pi-piBcp_Q, -4694.9393, -2474.1980, -3758.0640, -4219.7285, -1283.8660, -1745.5305, 461.6644
                                                   30_Benzene-Ethene_Q, -5313.0390, -3281.9111, -4456.1569, -4914.8971, -1174.2458, -1632.9860, 458.7402
                                                30_Benzene-EtheneAcp_Q, -1543.3942, -1005.5757, -1316.5020, -1443.4494, -310.9263, -437.8737, 126.9474
                                                30_Benzene-EtheneBcp_Q, -3766.0955, -2279.1899, -3138.8072, -3470.7701, -859.6173, -1191.5802, 331.9629
                                             48_Pyridine-Pyridine_TS_Q, -7362.1680, -4303.3791, -6071.7415, -6740.9337, -1768.3624, -2437.5546, 669.1922
                                          48_Pyridine-Pyridine_TSAcp_Q, -3677.6385, -2152.1693, -3034.0812, -3368.6391, -881.9119, -1216.4698, 334.5579
                                          48_Pyridine-Pyridine_TSBcp_Q, -3678.4720, -2152.1955, -3034.5741, -3369.4026, -882.3786, -1217.2071, 334.8285
                                                   45_Ethyne-Pentane_Q, -5440.9768, -3534.5835, -4636.7172, -5082.7247, -1102.1336, -1548.1412, 446.0075
                                                45_Ethyne-PentaneAcp_Q, -4232.7041, -2824.6229, -3638.6698, -3974.5845, -814.0469, -1149.9616, 335.9146
                                                45_Ethyne-PentaneBcp_Q, -1204.5803, -711.5501, -996.5832, -1106.7757, -285.0331, -395.2256, 110.1925
                                                        05_MeOH-MeOH_Q, -3234.6817, -1952.6673, -2693.8319, -2978.2169, -741.1646, -1025.5496, 284.3850
                                                     05_MeOH-MeOHAcp_Q, -1614.6076, -974.8914, -1344.7273, -1487.0431, -369.8360, -512.1517, 142.3158
                                                     05_MeOH-MeOHBcp_Q, -1613.5025, -974.7510, -1344.0292, -1486.1560, -369.2782, -511.4049, 142.1267
                                                      01_Water-Water_Q, -1692.0482, -950.7264, -1379.3031, -1533.5833, -428.5767, -582.8570, 154.2803
                                                   01_Water-WaterAcp_Q, -843.6929, -473.8174, -687.6517, -764.9806, -213.8343, -291.1632,  77.3289
                                                   01_Water-WaterBcp_Q, -842.8710, -473.6881, -687.1219, -764.1204, -213.4339, -290.4324,  76.9985
                                                    32_Uracil-Ethyne_T, -1017.1944, -3434.4938, -4828.4269, -5290.5485, -1393.9331, -1856.0547, 462.1216
                                                 32_Uracil-EthyneAcp_T, -182.1143, -760.1194, -1009.6835, -1097.4862, -249.5641, -337.3668,  87.8027
                                                 32_Uracil-EthyneBcp_T, -833.0727, -2674.8714, -3816.4896, -4190.9802, -1141.6182, -1516.1088, 374.4906
                                                  34_Pentane-Pentane_T, -1069.6227, -5901.3864, -7367.1656, -7931.5125, -1465.7792, -2030.1260, 564.3468
                                               34_Pentane-PentaneAcp_T, -532.4418, -2952.6453, -3682.2878, -3964.5699, -729.6425, -1011.9246, 282.2821
                                               34_Pentane-PentaneBcp_T, -532.4424, -2952.6448, -3682.2881, -3964.5701, -729.6433, -1011.9253, 282.2820
                                                      12_MeNH2-Water_T, -380.2733, -1718.5702, -2239.6854, -2427.8067, -521.1153, -709.2365, 188.1213
                                                   12_MeNH2-WaterAcp_T, -142.4671, -499.7060, -694.9387, -761.3930, -195.2327, -261.6870,  66.4543
                                                   12_MeNH2-WaterBcp_T, -236.1331, -1214.8828, -1538.4726, -1660.3418, -323.5898, -445.4590, 121.8692
                                                      22_AcOH-Uracil_T, -1288.4574, -4239.1766, -6004.8405, -6588.9286, -1765.6639, -2349.7519, 584.0881
                                                   22_AcOH-UracilAcp_T, -833.9246, -2673.6507, -3816.4363, -4191.2537, -1142.7855, -1517.6029, 374.8174
                                                   22_AcOH-UracilBcp_T, -452.1313, -1551.2583, -2170.8456, -2380.3823, -619.5873, -829.1240, 209.5367
                                                       08_MeOH-Water_T, -386.8169, -1529.1993, -2059.2818, -2246.2463, -530.0825, -717.0470, 186.9645
                                                    08_MeOH-WaterAcp_T, -142.4954, -500.0733, -695.3448, -761.9360, -195.2715, -261.8626,  66.5912
                                                    08_MeOH-WaterBcp_T, -243.4240, -1026.1742, -1359.7553, -1480.2909, -333.5811, -454.1166, 120.5356
                                                  65_Pyridine-Ethyne_T, -749.2895, -3063.4527, -4090.2569, -4446.4382, -1026.8042, -1382.9854, 356.1813
                                               65_Pyridine-EthyneAcp_T, -181.6534, -760.0632, -1008.9957, -1096.5341, -248.9324, -336.4709,  87.5384
                                               65_Pyridine-EthyneBcp_T, -566.7209, -2301.0879, -3077.7055, -3346.4723, -776.6176, -1045.3844, 268.7669
                                               52_Benzene-AcOH_OH-pi_T, -1006.1796, -3978.7516, -5357.5904, -5834.7808, -1378.8387, -1856.0292, 477.1904
                                            52_Benzene-AcOH_OH-piAcp_T, -451.2574, -1552.8921, -2171.2818, -2380.5458, -618.3897, -827.6537, 209.2640
                                            52_Benzene-AcOH_OH-piBcp_T, -552.6763, -2425.5722, -3182.9434, -3451.0112, -757.3713, -1025.4390, 268.0677
                                                       02_Water-MeOH_T, -387.3216, -1529.3666, -2060.1407, -2247.1750, -530.7741, -717.8084, 187.0343
                                                    02_Water-MeOHAcp_T, -243.8578, -1026.2705, -1360.4460, -1481.2367, -334.1755, -454.9662, 120.7907
                                                    02_Water-MeOHBcp_T, -142.3132, -499.8806, -694.9024, -761.3190, -195.0218, -261.4384,  66.4166
                                                    11_MeNH2-Peptide_T, -786.0087, -3485.8638, -4562.9869, -4949.2045, -1077.1231, -1463.3407, 386.2176
                                                 11_MeNH2-PeptideAcp_T, -547.5136, -2269.9989, -3020.2953, -3284.8753, -750.2964, -1014.8764, 264.5800
                                                 11_MeNH2-PeptideBcp_T, -236.2027, -1214.8226, -1538.5078, -1660.4157, -323.6852, -445.5931, 121.9079
                                            57_Benzene-Peptide_NH-pi_T, -1103.9792, -4694.6180, -6207.4784, -6740.1420, -1512.8604, -2045.5240, 532.6636
                                         57_Benzene-Peptide_NH-piAcp_T, -547.3875, -2269.7182, -3019.8418, -3284.2749, -750.1236, -1014.5567, 264.4331
                                         57_Benzene-Peptide_NH-piBcp_T, -553.2212, -2425.6379, -3183.7558, -3452.1652, -758.1180, -1026.5273, 268.4094
                                                   18_Water-Pyridine_T, -710.9117, -2804.7395, -3778.9518, -4114.1140, -974.2124, -1309.3745, 335.1622
                                                18_Water-PyridineAcp_T, -566.9599, -2301.1336, -3078.0787, -3347.0154, -776.9450, -1045.8818, 268.9367
                                                18_Water-PyridineBcp_T, -142.3523, -499.6727, -694.7481, -761.1242, -195.0754, -261.4514,  66.3761
                                                   44_Ethene-Pentane_T, -735.7714, -4006.2928, -5014.5722, -5401.1056, -1008.2793, -1394.8128, 386.5334
                                                44_Ethene-PentaneAcp_T, -531.7776, -2952.5790, -3681.3113, -3963.1700, -728.7323, -1010.5910, 281.8587
                                                44_Ethene-PentaneBcp_T, -201.6500, -1055.7863, -1332.1215, -1436.9716, -276.3352, -381.1853, 104.8501
                                                     07_MeOH-Peptide_T, -793.2942, -3300.3203, -4387.4271, -4772.4769, -1087.1068, -1472.1566, 385.0498
                                                  07_MeOH-PeptideAcp_T, -547.4762, -2269.9095, -3020.1546, -3284.7165, -750.2451, -1014.8070, 264.5619
                                                  07_MeOH-PeptideBcp_T, -243.9565, -1025.9244, -1360.2351, -1480.9909, -334.3108, -455.0665, 120.7558
                                                      03_Water-MeNH2_T, -379.9256, -1718.6438, -2239.2827, -2427.3754, -520.6388, -708.7315, 188.0927
                                                   03_Water-MeNH2Acp_T, -236.1666, -1214.8762, -1538.5119, -1660.4028, -323.6357, -445.5266, 121.8909
                                                   03_Water-MeNH2Bcp_T, -142.3588, -499.6726, -694.7569, -761.1428, -195.0843, -261.4702,  66.3859
                                              42_Uracil-Cyclopentane_T, -1352.1614, -5353.8530, -7206.8149, -7848.3011, -1852.9619, -2494.4481, 641.4861
                                           42_Uracil-CyclopentaneAcp_T, -513.3856, -2682.1720, -3385.7005, -3652.1942, -703.5285, -970.0221, 266.4936
                                           42_Uracil-CyclopentaneBcp_T, -834.3503, -2675.2003, -3818.5692, -4193.8012, -1143.3690, -1518.6009, 375.2319
                                                    04_Water-Peptide_T, -691.4760, -2774.5144, -3722.0927, -4052.8851, -947.5783, -1278.3707, 330.7924
                                                 04_Water-PeptideAcp_T, -547.5853, -2269.5515, -3019.9462, -3284.4288, -750.3947, -1014.8773, 264.4826
                                                 04_Water-PeptideBcp_T, -142.5099, -499.8054, -695.0968, -761.6071, -195.2913, -261.8017,  66.5104
                                                    62_Pentane-AcNH2_T, -979.3804, -4688.2342, -6030.3480, -6522.8945, -1342.1138, -1834.6603, 492.5465
                                                 62_Pentane-AcNH2Acp_T, -443.8771, -1738.2728, -2346.5489, -2557.3416, -608.2760, -819.0687, 210.7927
                                                 62_Pentane-AcNH2Bcp_T, -532.0256, -2952.5465, -3681.6187, -3963.6196, -729.0722, -1011.0731, 282.0009
                                                      21_AcNH2-AcNH2_T, -890.3994, -3485.0333, -4705.2103, -5126.1089, -1220.1769, -1641.0755, 420.8986
                                                   21_AcNH2-AcNH2Acp_T, -443.9045, -1736.9768, -2345.2903, -2555.8704, -608.3135, -818.8936, 210.5801
                                                   21_AcNH2-AcNH2Bcp_T, -443.9060, -1736.9723, -2345.2879, -2555.8680, -608.3156, -818.8957, 210.5801
                                                    31_Uracil-Ethene_T, -1037.5150, -3729.2094, -5150.9891, -5630.2379, -1421.7798, -1901.0285, 479.2488
                                                 31_Uracil-EtheneAcp_T, -201.5919, -1055.7295, -1331.9851, -1436.7551, -276.2556, -381.0256, 104.7700
                                                 31_Uracil-EtheneBcp_T, -833.3910, -2674.9681, -3817.0225, -4191.7007, -1142.0544, -1516.7325, 374.6782
                                           27_Benzene-Pyridine_pi-pi_T, -1124.5126, -4723.3252, -6264.3240, -6801.7499, -1540.9988, -2078.4247, 537.4259
                                        27_Benzene-Pyridine_pi-piAcp_T, -567.8148, -2301.1276, -3079.2442, -3348.5912, -778.1166, -1047.4636, 269.3470
                                        27_Benzene-Pyridine_pi-piBcp_T, -552.7624, -2425.6509, -3183.1401, -3451.3588, -757.4893, -1025.7079, 268.2187
                                                     63_Benzene-AcOH_T, -1007.1478, -3977.0576, -5357.2231, -5834.6592, -1380.1655, -1857.6016, 477.4361
                                                  63_Benzene-AcOHAcp_T, -451.5667, -1552.8137, -2171.6273, -2381.0403, -618.8136, -828.2266, 209.4130
                                                  63_Benzene-AcOHBcp_T, -552.7843, -2425.6550, -3183.1742, -3451.3692, -757.5193, -1025.7142, 268.1950
                                                59_Ethyne-Water_CH-O_T, -324.0093, -1262.1936, -1706.2063, -1860.0067, -444.0128, -597.8131, 153.8004
                                             59_Ethyne-Water_CH-OAcp_T, -142.1993, -500.1213, -694.9870, -761.4188, -194.8657, -261.2975,  66.4318
                                             59_Ethyne-Water_CH-OBcp_T, -181.4617, -760.1287, -1008.7984, -1096.2713, -248.6697, -336.1426,  87.4729
                                                     61_Pentane-AcOH_T, -986.8950, -4503.1194, -5855.5310, -6346.9353, -1352.4116, -1843.8159, 491.4043
                                                  61_Pentane-AcOHAcp_T, -451.9044, -1552.9929, -2172.2692, -2381.9216, -619.2763, -828.9287, 209.6524
                                                  61_Pentane-AcOHBcp_T, -531.8702, -2952.5648, -3681.4239, -3963.3426, -728.8591, -1010.7779, 281.9187
                                                 17_Uracil-Uracil_BP_T, -1670.4837, -5359.2082, -7648.3896, -8397.5187, -2289.1814, -3038.3106, 749.1292
                                              17_Uracil-Uracil_BPAcp_T, -833.7473, -2673.8412, -3816.3838, -4191.0925, -1142.5426, -1517.2514, 374.7087
                                              17_Uracil-Uracil_BPBcp_T, -833.8992, -2673.7020, -3816.4528, -4191.2023, -1142.7508, -1517.5003, 374.7495
                                             50_Benzene-Ethyne_CH-pi_T, -735.4071, -3185.9446, -4193.7247, -4549.1236, -1007.7801, -1363.1790, 355.3989
                                          50_Benzene-Ethyne_CH-piAcp_T, -181.7941, -760.2787, -1009.4039, -1097.0923, -249.1252, -336.8136,  87.6884
                                          50_Benzene-Ethyne_CH-piBcp_T, -552.2276, -2425.6029, -3182.3592, -3450.2007, -756.7563, -1024.5978, 267.8415
                                            24_Benzene-Benzene_pi-pi_T, -1109.2547, -4847.5284, -6367.6181, -6903.9156, -1520.0897, -2056.3872, 536.2975
                                         24_Benzene-Benzene_pi-piAcp_T, -552.7333, -2425.6670, -3183.1164, -3451.3312, -757.4494, -1025.6641, 268.2148
                                         24_Benzene-Benzene_pi-piBcp_T, -552.7329, -2425.6670, -3183.1158, -3451.3317, -757.4487, -1025.6647, 268.2159
                                                43_Uracil-Neopentane_T, -1372.7732, -5625.3386, -7506.5463, -8163.7493, -1881.2077, -2538.4106, 657.2030
                                             43_Uracil-NeopentaneAcp_T, -535.2963, -2952.5681, -3686.1223, -3968.4963, -733.5541, -1015.9281, 282.3740
                                             43_Uracil-NeopentaneBcp_T, -833.9482, -2675.1412, -3817.9591, -4192.9626, -1142.8179, -1517.8214, 375.0035
                                                    14_Peptide-MeNH2_T, -785.9585, -3487.5383, -4564.5925, -4950.6790, -1077.0543, -1463.1407, 386.0864
                                                 14_Peptide-MeNH2Acp_T, -236.3834, -1214.8650, -1538.7978, -1660.8178, -323.9327, -445.9527, 122.0200
                                                 14_Peptide-MeNH2Bcp_T, -547.1076, -2269.6904, -3019.4304, -3283.7316, -749.7400, -1014.0411, 264.3011
                                                     13_Peptide-MeOH_T, -792.7611, -3299.1369, -4385.5132, -4770.4716, -1086.3763, -1471.3347, 384.9584
                                                  13_Peptide-MeOHAcp_T, -244.0542, -1026.4072, -1360.8519, -1481.7999, -334.4446, -455.3927, 120.9480
                                                  13_Peptide-MeOHBcp_T, -546.9088, -2269.9628, -3019.4304, -3283.6735, -749.4677, -1013.7107, 264.2431
                                            29_Pyridine-Uracil_pi-pi_T, -1407.1797, -4973.8627, -6902.2200, -7546.5766, -1928.3573, -2572.7140, 644.3566
                                         29_Pyridine-Uracil_pi-piAcp_T, -834.0687, -2674.9916, -3817.9747, -4193.0353, -1142.9831, -1518.0437, 375.0606
                                         29_Pyridine-Uracil_pi-piBcp_T, -568.2046, -2301.0575, -3079.7083, -3349.2365, -778.6508, -1048.1790, 269.5282
                                            36_Neopentane-Neopentane_T, -1072.7376, -5903.3179, -7373.3656, -7937.9412, -1470.0478, -2034.6233, 564.5756
                                         36_Neopentane-NeopentaneAcp_T, -535.1852, -2952.6640, -3686.0660, -3968.4044, -733.4020, -1015.7404, 282.3384
                                         36_Neopentane-NeopentaneBcp_T, -535.1853, -2952.6641, -3686.0661, -3968.4045, -733.4021, -1015.7404, 282.3384
                                                   64_Peptide-Ethene_T, -750.9033, -3324.7889, -4353.8045, -4722.8007, -1029.0156, -1398.0118, 368.9962
                                                64_Peptide-EtheneAcp_T, -201.5125, -1055.7186, -1331.8653, -1436.5991, -276.1467, -380.8805, 104.7337
                                                64_Peptide-EtheneBcp_T, -547.4261, -2269.8349, -3020.0113, -3284.4831, -750.1765, -1014.6483, 264.4718
                                                    16_Peptide-Water_T, -690.4836, -2772.6540, -3718.8723, -4049.4568, -946.2183, -1276.8028, 330.5845
                                                 16_Peptide-WaterAcp_T, -142.5408, -500.1406, -695.4743, -762.1003, -195.3337, -261.9596,  66.6259
                                                 16_Peptide-WaterBcp_T, -546.9509, -2269.4626, -3018.9879, -3283.0928, -749.5253, -1013.6302, 264.1049
                                          37_Cyclopentane-Neopentane_T, -1051.8712, -5632.2279, -7073.6811, -7622.4678, -1441.4531, -1990.2398, 548.7867
                                       37_Cyclopentane-NeopentaneAcp_T, -535.3763, -2952.6801, -3686.3439, -3968.7971, -733.6638, -1016.1170, 282.4532
                                       37_Cyclopentane-NeopentaneBcp_T, -513.3623, -2682.2483, -3385.7448, -3652.2374, -703.4965, -969.9891, 266.4926
                                        38_Cyclopentane-Cyclopentane_T, -1030.5617, -5361.3781, -6773.6293, -7306.4830, -1412.2512, -1945.1049, 532.8537
                                     38_Cyclopentane-CyclopentaneAcp_T, -513.4480, -2682.1922, -3385.8061, -3652.3362, -703.6139, -970.1440, 266.5301
                                     38_Cyclopentane-CyclopentaneBcp_T, -513.4501, -2682.1875, -3385.8043, -3652.3355, -703.6168, -970.1480, 266.5312
                                                     23_AcNH2-Uracil_T, -1280.3422, -4424.4559, -6178.9989, -6764.0235, -1754.5430, -2339.5676, 585.0246
                                                  23_AcNH2-UracilAcp_T, -833.7919, -2673.3917, -3815.9954, -4190.7221, -1142.6037, -1517.3304, 374.7267
                                                  23_AcNH2-UracilBcp_T, -444.0558, -1736.9065, -2345.4273, -2556.1040, -608.5209, -819.1976, 210.6767
                                                    19_MeOH-Pyridine_T, -813.0172, -3330.6677, -4444.8024, -4834.3250, -1114.1346, -1503.6573, 389.5227
                                                 19_MeOH-PyridineAcp_T, -567.2193, -2301.1804, -3078.4809, -3347.5737, -777.3005, -1046.3933, 269.0929
                                                 19_MeOH-PyridineBcp_T, -243.7367, -1025.8268, -1359.8363, -1480.4650, -334.0096, -454.6383, 120.6287
                                                60_Ethyne-AcOH_OH-pi_T, -634.4041, -2314.9545, -3184.3231, -3481.0903, -869.3686, -1166.1358, 296.7672
                                             60_Ethyne-AcOH_OH-piAcp_T, -451.0216, -1552.8309, -2170.8975, -2380.0068, -618.0666, -827.1759, 209.1093
                                             60_Ethyne-AcOH_OH-piBcp_T, -182.1428, -760.0406, -1009.6437, -1097.4391, -249.6031, -337.3985,  87.7955
                                              54_Benzene-Water_OH-pi_T, -695.8421, -2925.9751, -3879.5365, -4213.6635, -953.5614, -1287.6883, 334.1269
                                           54_Benzene-Water_OH-piAcp_T, -142.2906, -499.8941, -694.8849, -761.2906, -194.9908, -261.3965,  66.4057
                                           54_Benzene-Water_OH-piBcp_T, -552.1838, -2425.5690, -3182.2653, -3450.0871, -756.6963, -1024.5181, 267.8218
                                              49_Benzene-Pyridine_TS_T, -1122.0146, -4725.6021, -6263.1776, -6799.9972, -1537.5755, -2074.3952, 536.8197
                                           49_Benzene-Pyridine_TSAcp_T, -566.9817, -2301.0131, -3077.9881, -3346.8586, -776.9750, -1045.8455, 268.8705
                                           49_Benzene-Pyridine_TSBcp_T, -552.5909, -2425.6307, -3182.8849, -3450.9456, -757.2542, -1025.3149, 268.0607
                                                        20_AcOH-AcOH_T, -906.8535, -3116.2381, -4358.9634, -4778.0194, -1242.7252, -1661.7813, 419.0561
                                                     20_AcOH-AcOHAcp_T, -452.2256, -1551.2422, -2170.9588, -2380.6564, -619.7166, -829.4143, 209.6976
                                                     20_AcOH-AcOHBcp_T, -452.2221, -1551.2489, -2170.9607, -2380.6571, -619.7118, -829.4081, 209.6964
                                               55_Benzene-MeOH_OH-pi_T, -798.9416, -3451.4984, -4546.3443, -4935.0600, -1094.8459, -1483.5616, 388.7156
                                            55_Benzene-MeOH_OH-piAcp_T, -243.7428, -1026.3288, -1360.3468, -1481.1033, -334.0179, -454.7744, 120.7565
                                            55_Benzene-MeOH_OH-piBcp_T, -552.7666, -2425.6261, -3183.1211, -3451.2709, -757.4950, -1025.6448, 268.1498
                                              53_Benzene-AcNH2_NH-pi_T, -997.3325, -4164.1169, -5530.8318, -6008.7994, -1366.7149, -1844.6825, 477.9676
                                           53_Benzene-AcNH2_NH-piAcp_T, -443.0522, -1738.0335, -2345.1792, -2555.4159, -607.1457, -817.3823, 210.2367
                                           53_Benzene-AcNH2_NH-piBcp_T, -552.3140, -2425.5216, -3182.3964, -3450.3067, -756.8748, -1024.7851, 267.9103
                                           58_Pyridine-Pyridine_CH-N_T, -1135.7418, -4602.8095, -6159.1965, -6696.6660, -1556.3870, -2093.8565, 537.4696
                                        58_Pyridine-Pyridine_CH-NAcp_T, -566.8952, -2300.9269, -3077.7833, -3346.5934, -776.8564, -1045.6665, 268.8101
                                        58_Pyridine-Pyridine_CH-NBcp_T, -566.8954, -2300.9265, -3077.7831, -3346.5929, -776.8566, -1045.6664, 268.8098
                                                   41_Uracil-Pentane_T, -1371.9834, -5623.9267, -7504.0521, -8161.3631, -1880.1254, -2537.4364, 657.3111
                                                41_Uracil-PentaneAcp_T, -532.2907, -2952.5780, -3682.0134, -3964.1925, -729.4354, -1011.6145, 282.1791
                                                41_Uracil-PentaneBcp_T, -834.6652, -2675.2450, -3819.0455, -4194.4404, -1143.8005, -1519.1954, 375.3949
                                                       06_MeOH-MeNH2_T, -482.1844, -2244.3779, -2905.1491, -3147.5955, -660.7712, -903.2176, 242.4464
                                                    06_MeOH-MeNH2Acp_T, -236.3295, -1214.8983, -1538.7573, -1660.7477, -323.8590, -445.8494, 121.9904
                                                    06_MeOH-MeNH2Bcp_T, -243.8204, -1025.8466, -1359.9709, -1480.6564, -334.1242, -454.8097, 120.6855
                                                 51_Ethyne-Ethyne_TS_T, -363.5493, -1520.8364, -2019.0336, -2194.0054, -498.1972, -673.1690, 174.9717
                                              51_Ethyne-Ethyne_TSAcp_T, -181.4321, -760.2547, -1008.8839, -1096.3577, -248.6292, -336.1030,  87.4738
                                              51_Ethyne-Ethyne_TSBcp_T, -181.6373, -760.1695, -1009.0799, -1096.6380, -248.9103, -336.4685,  87.5582
                                             39_Benzene-Cyclopentane_T, -1070.4313, -5104.8621, -6571.7495, -7106.4581, -1466.8874, -2001.5960, 534.7086
                                          39_Benzene-CyclopentaneAcp_T, -513.3013, -2682.1549, -3385.5679, -3651.9937, -703.4129, -969.8388, 266.4258
                                          39_Benzene-CyclopentaneBcp_T, -553.2600, -2425.7106, -3183.8817, -3452.3617, -758.1711, -1026.6510, 268.4800
                                               40_Benzene-Neopentane_T, -1091.2706, -5376.0742, -6871.5191, -7422.0278, -1495.4449, -2045.9536, 550.5087
                                            40_Benzene-NeopentaneAcp_T, -535.1757, -2952.6105, -3685.9994, -3968.3085, -733.3889, -1015.6980, 282.3091
                                            40_Benzene-NeopentaneBcp_T, -553.0047, -2425.6971, -3183.5183, -3451.8497, -757.8212, -1026.1527, 268.3314
                                               35_Neopentane-Pentane_T, -1070.9117, -5902.6040, -7370.1496, -7934.6101, -1467.5456, -2032.0062, 564.4606
                                            35_Neopentane-PentaneAcp_T, -535.3694, -2952.6977, -3686.3520, -3968.8223, -733.6544, -1016.1247, 282.4703
                                            35_Neopentane-PentaneBcp_T, -532.1763, -2952.6175, -3681.8961, -3964.0083, -729.2786, -1011.3907, 282.1121
                                                   66_MeNH2-Pyridine_T, -806.2451, -3515.2577, -4620.1121, -5010.9323, -1104.8544, -1495.6746, 390.8202
                                                66_MeNH2-PyridineAcp_T, -567.5770, -2301.1541, -3078.9448, -3348.1101, -777.7907, -1046.9560, 269.1653
                                                66_MeNH2-PyridineBcp_T, -236.0696, -1214.8476, -1538.3504, -1660.1839, -323.5028, -445.3363, 121.8335
                                              56_Benzene-MeNH2_NH-pi_T, -791.3098, -3639.2494, -4723.6369, -5113.4994, -1084.3875, -1474.2500, 389.8625
                                           56_Benzene-MeNH2_NH-piAcp_T, -236.1600, -1214.8761, -1538.5028, -1660.3877, -323.6267, -445.5116, 121.8849
                                           56_Benzene-MeNH2_NH-piBcp_T, -552.6962, -2425.6518, -3183.0503, -3451.1770, -757.3985, -1025.5252, 268.1267
                                                  46_Peptide-Pentane_T, -1084.9853, -5219.1394, -6705.9711, -7252.8399, -1486.8317, -2033.7005, 546.8688
                                               46_Peptide-PentaneAcp_T, -532.2996, -2952.5659, -3682.0135, -3964.1904, -729.4477, -1011.6246, 282.1769
                                               46_Peptide-PentaneBcp_T, -548.2710, -2269.8489, -3021.1832, -3286.1408, -751.3343, -1016.2919, 264.9576
                                               47_Benzene-Benzene_TS_T, -1106.9471, -4849.6949, -6366.6224, -6902.2744, -1516.9275, -2052.5795, 535.6520
                                            47_Benzene-Benzene_TSAcp_T, -551.9060, -2425.5616, -3181.8772, -3449.6246, -756.3156, -1024.0630, 267.7474
                                            47_Benzene-Benzene_TSBcp_T, -552.5519, -2425.6415, -3182.8422, -3450.8905, -757.2007, -1025.2491, 268.0483
                                                  33_Pyridine-Ethene_T, -771.1070, -3354.3271, -4411.0293, -4784.6359, -1056.7022, -1430.3088, 373.6066
                                               33_Pyridine-EtheneAcp_T, -201.4735, -1055.7457, -1331.8391, -1436.5516, -276.0934, -380.8059, 104.7126
                                               33_Pyridine-EtheneBcp_T, -567.2595, -2301.1081, -3078.4638, -3347.4997, -777.3556, -1046.3916, 269.0359
                                             28_Benzene-Uracil_pi-pi_T, -1392.3509, -5097.2423, -7005.2788, -7648.5903, -1908.0365, -2551.3480, 643.3115
                                          28_Benzene-Uracil_pi-piAcp_T, -834.0854, -2675.1184, -3818.1243, -4193.2246, -1143.0059, -1518.1062, 375.1003
                                          28_Benzene-Uracil_pi-piBcp_T, -553.2227, -2425.6508, -3183.7707, -3452.2480, -758.1200, -1026.5972, 268.4772
                                                      10_MeNH2-MeNH2_T, -474.1616, -2430.2157, -3079.9927, -3323.4599, -649.7770, -893.2442, 243.4672
                                                   10_MeNH2-MeNH2Acp_T, -236.1674, -1214.8706, -1538.5074, -1660.3881, -323.6367, -445.5175, 121.8808
                                                   10_MeNH2-MeNH2Bcp_T, -236.0389, -1214.8219, -1538.2826, -1660.0895, -323.4607, -445.2676, 121.8069
                                                       09_MeNH2-MeOH_T, -481.0524, -2241.7863, -2901.0063, -3143.3814, -659.2200, -901.5950, 242.3750
                                                    09_MeNH2-MeOHAcp_T, -243.8073, -1026.3185, -1360.4248, -1481.1846, -334.1063, -454.8661, 120.7598
                                                    09_MeNH2-MeOHBcp_T, -235.9182, -1214.8698, -1538.1651, -1659.9168, -323.2953, -445.0469, 121.7517
                                          25_Pyridine-Pyridine_pi-pi_T, -1139.6816, -4599.0491, -6160.8349, -6699.3810, -1561.7858, -2100.3319, 538.5460
                                       25_Pyridine-Pyridine_pi-piAcp_T, -567.8301, -2301.0944, -3079.2319, -3348.5710, -778.1375, -1047.4766, 269.3391
                                       25_Pyridine-Pyridine_pi-piBcp_T, -567.8300, -2301.0916, -3079.2290, -3348.5664, -778.1374, -1047.4747, 269.3373
                                                  15_Peptide-Peptide_T, -1097.9331, -4543.0332, -6047.6081, -6576.4839, -1504.5749, -2033.4507, 528.8758
                                               15_Peptide-PeptideAcp_T, -547.9384, -2269.6523, -3020.5309, -3285.2397, -750.8786, -1015.5874, 264.7089
                                               15_Peptide-PeptideBcp_T, -547.5532, -2269.2935, -3019.6441, -3284.0486, -750.3507, -1014.7551, 264.4045
                                              26_Uracil-Uracil_pi-pi_T, -1674.8252, -5348.3809, -7643.5118, -8393.7275, -2295.1309, -3045.3466, 750.2157
                                           26_Uracil-Uracil_pi-piAcp_T, -834.5914, -2674.6109, -3818.3101, -4193.6087, -1143.6993, -1518.9978, 375.2985
                                           26_Uracil-Uracil_pi-piBcp_T, -834.5993, -2674.6108, -3818.3210, -4193.6086, -1143.7102, -1518.9978, 375.2876
                                                   30_Benzene-Ethene_T, -755.9499, -3478.6479, -4514.5792, -4887.0904, -1035.9313, -1408.4425, 372.5112
                                                30_Benzene-EtheneAcp_T, -201.4654, -1055.7641, -1331.8463, -1436.5665, -276.0822, -380.8024, 104.7202
                                                30_Benzene-EtheneBcp_T, -552.2005, -2425.6539, -3182.3730, -3450.2880, -756.7191, -1024.6342, 267.9150
                                             48_Pyridine-Pyridine_TS_T, -1137.1061, -4601.1246, -6159.3812, -6697.2392, -1558.2565, -2096.1146, 537.8580
                                          48_Pyridine-Pyridine_TSAcp_T, -566.9627, -2300.9802, -3077.9291, -3346.7825, -776.9489, -1045.8023, 268.8534
                                          48_Pyridine-Pyridine_TSBcp_T, -567.6075, -2301.1184, -3078.9508, -3348.1226, -777.8324, -1047.0042, 269.1717
                                                   45_Ethyne-Pentane_T, -715.4351, -3711.1517, -4691.5628, -5060.9802, -980.4111, -1349.8285, 369.4174
                                                45_Ethyne-PentaneAcp_T, -531.5103, -2952.5197, -3680.8857, -3962.5708, -728.3659, -1010.0511, 281.6851
                                                45_Ethyne-PentaneBcp_T, -182.1227, -760.2304, -1009.8060, -1097.6527, -249.5756, -337.4223,  87.8467
                                                        05_MeOH-MeOH_T, -488.9327, -2055.4261, -2725.4451, -2966.7199, -670.0189, -911.2937, 241.2748
                                                     05_MeOH-MeOHAcp_T, -243.9360, -1026.3114, -1360.5941, -1481.4481, -334.2827, -455.1366, 120.8540
                                                     05_MeOH-MeOHBcp_T, -243.6340, -1026.1213, -1359.9901, -1480.6180, -333.8688, -454.4967, 120.6279
                                                      01_Water-Water_T, -285.2783, -1003.0910, -1394.0280, -1526.7510, -390.9370, -523.6599, 132.7229
                                                   01_Water-WaterAcp_T, -142.4310, -500.0446, -695.2278, -761.7728, -195.1832, -261.7282,  66.5450
                                                   01_Water-WaterBcp_T, -142.1396, -499.8908, -694.6748, -761.0102, -194.7839, -261.1194,  66.3354


==> anc/text_files/absolute_energies/sossx_pbe0_results.txt <==
                                                       06_MeOH-MeNH2_Q, -3489.4261, -2138.4594, -2919.4870, -3160.2197, -781.0276, -1021.7603, 240.7327
                                                    06_MeOH-MeNH2Acp_Q, -1826.2161, -1160.4450, -1545.3439, -1667.7753, -384.8990, -507.3304, 122.4314
                                                    06_MeOH-MeNH2Bcp_Q, -1654.1199, -974.4219, -1367.3723, -1485.7649, -392.9504, -511.3430, 118.3925
                                                       09_MeNH2-MeOH_Q, -3484.0701, -2135.8796, -2915.3022, -3155.8811, -779.4226, -1020.0014, 240.5788
                                                    09_MeNH2-MeOHAcp_Q, -1654.9548, -974.9132, -1368.0623, -1486.7380, -393.1491, -511.8248, 118.6758
                                                    09_MeNH2-MeOHBcp_Q, -1824.9684, -1160.3798, -1544.5951, -1666.5997, -384.2153, -506.2200, 122.0047
                                                  34_Pentane-Pentane_Q, -8663.9416, -5645.4207, -7390.5031, -7954.1429, -1745.0824, -2308.7221, 563.6398
                                               34_Pentane-PentaneAcp_Q, -4327.8053, -2824.6625, -3693.6670, -3975.6178, -869.0044, -1150.9553, 281.9508
                                               34_Pentane-PentaneBcp_Q, -4327.8053, -2824.6618, -3693.6666, -3975.6176, -869.0048, -1150.9558, 281.9510
                                                  15_Peptide-Peptide_Q, -7372.7166, -4286.6199, -6070.7696, -6606.0428, -1784.1496, -2319.4228, 535.2732
                                               15_Peptide-PeptideAcp_Q, -3681.8703, -2141.4263, -3031.9955, -3299.9754, -890.5692, -1158.5491, 267.9800
                                               15_Peptide-PeptideBcp_Q, -3680.2631, -2141.1287, -3030.9408, -3298.4057, -889.8121, -1157.2770, 267.4649
                                               35_Neopentane-Pentane_Q, -8668.0453, -5646.6668, -7393.4012, -7957.1020, -1746.7345, -2310.4353, 563.7008
                                            35_Neopentane-PentaneAcp_Q, -4334.9087, -2824.7401, -3697.8064, -3979.8557, -873.0662, -1155.1156, 282.0494
                                            35_Neopentane-PentaneBcp_Q, -4327.5049, -2824.6824, -3693.5016, -3975.3478, -868.8193, -1150.6654, 281.8461
                                                     07_MeOH-Peptide_Q, -5345.3569, -3120.7359, -4406.8449, -4793.0929, -1286.1090, -1672.3570, 386.2480
                                                  07_MeOH-PeptideAcp_Q, -3681.2890, -2141.7221, -3031.7842, -3299.6225, -890.0621, -1157.9004, 267.8383
                                                  07_MeOH-PeptideBcp_Q, -1654.3499, -974.5272, -1367.5497, -1486.0157, -393.0225, -511.4884, 118.4660
                                                  65_Pyridine-Ethyne_Q, -5009.4349, -2865.8537, -4105.1116, -4478.3355, -1239.2579, -1612.4818, 373.2239
                                               65_Pyridine-EthyneAcp_Q, -1235.4530, -711.3112, -1014.3307, -1106.0935, -303.0195, -394.7823,  91.7628
                                               65_Pyridine-EthyneBcp_Q, -3769.1807, -2152.2930, -3087.0562, -3368.5712, -934.7632, -1216.2782, 281.5150
                                                  33_Pyridine-Ethene_Q, -5352.7682, -3155.1512, -4425.6485, -4813.0812, -1270.4974, -1657.9301, 387.4327
                                               33_Pyridine-EtheneAcp_Q, -1579.5373, -1005.5563, -1337.3891, -1443.4892, -331.8328, -437.9329, 106.1002
                                               33_Pyridine-EtheneBcp_Q, -3769.1419, -2152.2288, -3087.0067, -3368.5196, -934.7779, -1216.2909, 281.5129
                                                      01_Water-Water_Q, -1736.9871, -950.7264, -1405.2833, -1533.5833, -454.5570, -582.8570, 128.3000
                                                   01_Water-WaterAcp_Q, -866.2343, -473.8174, -700.6835, -764.9806, -226.8660, -291.1632,  64.2972
                                                   01_Water-WaterBcp_Q, -865.3820, -473.6880, -700.1361, -764.1204, -226.4480, -290.4324,  63.9843
                                                   64_Peptide-Ethene_Q, -5265.5372, -3146.3840, -4371.5195, -4745.2628, -1225.1355, -1598.8788, 373.7434
                                                64_Peptide-EtheneAcp_Q, -1579.8887, -1005.5272, -1337.5799, -1443.7981, -332.0528, -438.2710, 106.2182
                                                64_Peptide-EtheneBcp_Q, -3680.8107, -2141.6352, -3031.4710, -3299.1532, -889.8358, -1157.5181, 267.6822
                                                        20_AcOH-AcOH_Q, -5449.8763, -2916.8043, -4381.2366, -4801.9138, -1464.4323, -1885.1095, 420.6772
                                                     20_AcOH-AcOHAcp_Q, -2714.7000, -1451.4378, -2181.7613, -2392.0782, -730.3235, -940.6404, 210.3170
                                                     20_AcOH-AcOHBcp_Q, -2714.6940, -1451.4447, -2181.7607, -2392.0790, -730.3160, -940.6343, 210.3183
                                                60_Ethyne-AcOH_OH-pi_Q, -3956.2295, -2166.6505, -3201.2509, -3503.2130, -1034.6004, -1336.5625, 301.9622
                                             60_Ethyne-AcOH_OH-piAcp_Q, -2713.8965, -1453.0898, -2181.9937, -2391.8842, -728.9039, -938.7944, 209.8905
                                             60_Ethyne-AcOH_OH-piBcp_Q, -1236.0879, -711.3778, -1014.7258, -1106.7238, -303.3480, -395.3460,  91.9980
                                                      12_MeNH2-Water_Q, -2700.1617, -1637.7973, -2251.9767, -2438.3009, -614.1794, -800.5036, 186.3242
                                                   12_MeNH2-WaterAcp_Q, -865.6641, -473.4407, -700.1948, -764.2229, -226.7541, -290.7821,  64.0280
                                                   12_MeNH2-WaterBcp_Q, -1826.1249, -1160.4493, -1545.2930, -1667.6875, -384.8437, -507.2382, 122.3945
                                              26_Uracil-Uracil_pi-pi_Q, -9661.6082, -4947.6236, -7672.8960, -8448.2408, -2725.2723, -3500.6172, 775.3448
                                           26_Uracil-Uracil_pi-piAcp_Q, -4822.6821, -2474.1979, -3831.9154, -4219.7284, -1357.7174, -1745.5305, 387.8130
                                           26_Uracil-Uracil_pi-piBcp_Q, -4822.6931, -2474.1979, -3831.9217, -4219.7283, -1357.7238, -1745.5305, 387.8067
                                                    19_MeOH-Pyridine_Q, -5433.2604, -3130.3803, -4461.7329, -4861.8031, -1331.3526, -1731.4228, 400.0703
                                                 19_MeOH-PyridineAcp_Q, -3770.0483, -2152.3200, -3087.5692, -3369.3240, -935.2492, -1217.0041, 281.7549
                                                 19_MeOH-PyridineBcp_Q, -1654.1801, -974.4394, -1367.4145, -1485.8228, -392.9751, -511.3834, 118.4083
                                                      10_MeNH2-MeNH2_Q, -3656.7710, -2321.2119, -3093.3320, -3337.5140, -772.1201, -1016.3021, 244.1820
                                                   10_MeNH2-MeNH2Acp_Q, -1825.8427, -1160.4083, -1545.1126, -1667.4131, -384.7043, -507.0048, 122.3005
                                                   10_MeNH2-MeNH2Bcp_Q, -1825.4038, -1160.3492, -1544.8339, -1666.9638, -384.4847, -506.6147, 122.1300
                                                    16_Peptide-Water_Q, -4552.2258, -2618.3919, -3736.3896, -4068.0670, -1117.9977, -1449.6752, 331.6775
                                                 16_Peptide-WaterAcp_Q, -866.0786, -473.8383, -700.6022, -764.8608, -226.7639, -291.0225,  64.2586
                                                 16_Peptide-WaterBcp_Q, -3680.0303, -2141.3832, -3030.9136, -3298.3052, -889.5304, -1156.9220, 267.3917
                                                 51_Ethyne-Ethyne_TS_Q, -2472.3660, -1423.5332, -2029.8896, -2213.3324, -606.3565, -789.7992, 183.4428
                                              51_Ethyne-Ethyne_TSAcp_Q, -1235.1454, -711.5321, -1014.2460, -1105.9569, -302.7140, -394.4248,  91.7108
                                              51_Ethyne-Ethyne_TSBcp_Q, -1235.3149, -711.5585, -1014.3552, -1106.1238, -302.7967, -394.5652,  91.7686
                                                      03_Water-MeNH2_Q, -2699.5131, -1637.9428, -2251.6631, -2437.9849, -613.7204, -800.0422, 186.3218
                                                   03_Water-MeNH2Acp_Q, -1826.1729, -1160.4665, -1545.3280, -1667.7382, -384.8615, -507.2717, 122.4102
                                                   03_Water-MeNH2Bcp_Q, -865.5997, -473.4614, -700.1664, -764.1716, -226.7049, -290.7102,  64.0053
                                                     23_AcNH2-Uracil_Q, -7724.9255, -4121.4988, -6204.7299, -6806.1508, -2083.2311, -2684.6520, 601.4209
                                                  23_AcNH2-UracilAcp_Q, -4821.6438, -2473.2329, -3830.9079, -4218.3976, -1357.6751, -1745.1647, 387.4897
                                                  23_AcNH2-UracilBcp_Q, -2881.4883, -1634.0373, -2355.2199, -2568.9877, -721.1826, -934.9504, 213.7678
                                                     61_Pentane-AcOH_Q, -7047.8795, -4275.3277, -5878.2092, -6369.9787, -1602.8815, -2094.6510, 491.7695
                                                  61_Pentane-AcOHAcp_Q, -2714.9307, -1453.1669, -2182.6241, -2392.8440, -729.4571, -939.6771, 210.2199
                                                  61_Pentane-AcOHBcp_Q, -4327.1821, -2824.6486, -3693.3007, -3975.0628, -868.6522, -1150.4142, 281.7621
                                                        05_MeOH-MeOH_Q, -3316.3586, -1952.6674, -2741.0514, -2978.2170, -788.3840, -1025.5496, 237.1656
                                                     05_MeOH-MeOHAcp_Q, -1655.2124, -974.8914, -1368.2020, -1487.0431, -393.3106, -512.1517, 118.8411
                                                     05_MeOH-MeOHBcp_Q, -1654.3920, -974.7511, -1367.6685, -1486.1560, -392.9174, -511.4049, 118.4875
                                                    14_Peptide-MeNH2_Q, -5516.0483, -3304.9182, -4583.2278, -4973.0007, -1278.3096, -1668.0825, 389.7729
                                                 14_Peptide-MeNH2Acp_Q, -1826.2710, -1160.3943, -1545.3543, -1667.7950, -384.9600, -507.4007, 122.4408
                                                 14_Peptide-MeNH2Bcp_Q, -3680.3798, -2141.5957, -3031.2053, -3298.7130, -889.6096, -1157.1173, 267.5077
                                             28_Benzene-Uracil_pi-pi_Q, -8691.7196, -4750.3608, -7028.9589, -7696.1651, -2278.5980, -2945.8043, 667.2063
                                          28_Benzene-Uracil_pi-piAcp_Q, -4822.5199, -2474.7796, -3832.0669, -4219.8116, -1357.2873, -1745.0320, 387.7447
                                          28_Benzene-Uracil_pi-piBcp_Q, -3858.2054, -2279.1320, -3192.0338, -3471.8114, -912.9018, -1192.6794, 279.7776
                                                     13_Peptide-MeOH_Q, -5343.4909, -3119.5779, -4405.2776, -4791.4939, -1285.6997, -1671.9159, 386.2163
                                                  13_Peptide-MeOHAcp_Q, -1655.3776, -974.9247, -1368.3115, -1487.1218, -393.3869, -512.1971, 118.8102
                                                  13_Peptide-MeOHBcp_Q, -3680.4191, -2141.8682, -3031.3429, -3298.8738, -889.4748, -1157.0056, 267.5309
                                           58_Pyridine-Pyridine_CH-N_Q, -7544.7888, -4305.0847, -6178.0386, -6740.9704, -1872.9540, -2435.8857, 562.9317
                                        58_Pyridine-Pyridine_CH-NAcp_Q, -3769.2999, -2152.1473, -3087.0636, -3368.5648, -934.9164, -1216.4176, 281.5012
                                        58_Pyridine-Pyridine_CH-NBcp_Q, -3769.3008, -2152.1471, -3087.0641, -3368.5645, -934.9170, -1216.4174, 281.5004
                                                   18_Water-Pyridine_Q, -4643.7106, -2629.6577, -3794.0320, -4139.7340, -1164.3743, -1510.0764, 345.7020
                                                18_Water-PyridineAcp_Q, -3769.7746, -2152.3137, -3087.4083, -3369.0878, -935.0946, -1216.7741, 281.6795
                                                18_Water-PyridineBcp_Q, -865.6579, -473.4728, -700.2048, -764.2315, -226.7320, -290.7587,  64.0267
                                                43_Uracil-Neopentane_Q, -9165.1293, -5297.0850, -7533.2981, -8202.9586, -2236.2131, -2905.8735, 669.6604
                                             43_Uracil-NeopentaneAcp_Q, -4335.2558, -2824.7090, -3697.9939, -3980.1441, -873.2849, -1155.4351, 282.1503
                                             43_Uracil-NeopentaneBcp_Q, -4822.6201, -2474.7695, -3832.1206, -4219.8722, -1357.3512, -1745.1027, 387.7515
                                          37_Cyclopentane-Neopentane_Q, -8352.7267, -5378.1005, -7097.8063, -7649.0557, -1719.7057, -2270.9552, 551.2494
                                       37_Cyclopentane-NeopentaneAcp_Q, -4335.1175, -2824.7617, -3697.9362, -3980.0429, -873.1744, -1155.2812, 282.1068
                                       37_Cyclopentane-NeopentaneBcp_Q, -4012.3814, -2556.0777, -3398.0033, -3667.3787, -841.9256, -1111.3010, 269.3754
                                                    62_Pentane-AcNH2_Q, -7215.5915, -4457.2770, -6051.9276, -6547.2561, -1594.6505, -2089.9791, 495.3285
                                                 62_Pentane-AcNH2Acp_Q, -2881.8023, -1635.3116, -2355.9391, -2569.8107, -720.6274, -934.4991, 213.8716
                                                 62_Pentane-AcNH2Bcp_Q, -4327.1972, -2824.6114, -3693.2938, -3975.0538, -868.6824, -1150.4424, 281.7600
                                             48_Pyridine-Pyridine_TS_Q, -7545.6450, -4303.3791, -6177.8141, -6740.9336, -1874.4350, -2437.5546, 563.1196
                                          48_Pyridine-Pyridine_TSAcp_Q, -3769.3826, -2152.1693, -3087.1208, -3368.6391, -934.9515, -1216.4698, 281.5183
                                          48_Pyridine-Pyridine_TSBcp_Q, -3770.2617, -2152.1955, -3087.6400, -3369.4026, -935.4445, -1217.2071, 281.7625
                                               40_Benzene-Neopentane_Q, -8199.1341, -5101.6835, -6892.3971, -7454.0672, -1790.7136, -2352.3837, 561.6701
                                            40_Benzene-NeopentaneAcp_Q, -4334.6601, -2824.7119, -3697.6507, -3979.6179, -872.9388, -1154.9061, 281.9673
                                            40_Benzene-NeopentaneBcp_Q, -3858.1735, -2279.1861, -3192.0382, -3471.8002, -912.8521, -1192.6141, 279.7620
                                                   44_Ethene-Pentane_Q, -5910.9734, -3828.1624, -5032.2875, -5420.0166, -1204.1251, -1591.8542, 387.7291
                                                44_Ethene-PentaneAcp_Q, -4327.0241, -2824.6793, -3693.2223, -3974.9250, -868.5431, -1150.2457, 281.7026
                                                44_Ethene-PentaneBcp_Q, -1579.8871, -1005.5807, -1337.6016, -1443.8248, -332.0209, -438.2441, 106.2232
                                        38_Cyclopentane-Cyclopentane_Q, -8031.0140, -5108.8906, -6798.2432, -7336.7287, -1689.3526, -2227.8381, 538.4855
                                     38_Cyclopentane-CyclopentaneAcp_Q, -4012.4637, -2555.9815, -3398.0103, -3667.4367, -842.0288, -1111.4553, 269.4265
                                     38_Cyclopentane-CyclopentaneBcp_Q, -4012.4663, -2555.9761, -3398.0095, -3667.4360, -842.0334, -1111.4599, 269.4265
                                               52_Benzene-AcOH_OH-pi_Q, -6579.5937, -3732.7258, -5378.5713, -5868.2355, -1645.8455, -2135.5097, 489.6642
                                            52_Benzene-AcOH_OH-piAcp_Q, -2714.1606, -1453.1143, -2182.1567, -2392.1261, -729.0424, -939.0118, 209.9695
                                            52_Benzene-AcOH_OH-piBcp_Q, -3857.8065, -2279.0967, -3191.7883, -3471.4200, -912.6916, -1192.3233, 279.6317
                                            36_Neopentane-Neopentane_Q, -8673.3904, -5647.4565, -7396.8245, -7960.6933, -1749.3680, -2313.2368, 563.8688
                                         36_Neopentane-NeopentaneAcp_Q, -4335.3031, -2824.7749, -3698.0490, -3980.2246, -873.2741, -1155.4497, 282.1756
                                         36_Neopentane-NeopentaneBcp_Q, -4335.3031, -2824.7750, -3698.0491, -3980.2247, -873.2741, -1155.4497, 282.1756
                                                    11_MeNH2-Peptide_Q, -5514.1973, -3303.1925, -4581.4297, -4971.2410, -1278.2371, -1668.0484, 389.8113
                                                 11_MeNH2-PeptideAcp_Q, -3681.1962, -2141.8416, -3031.7810, -3299.5689, -889.9393, -1157.7273, 267.7880
                                                 11_MeNH2-PeptideBcp_Q, -1825.6554, -1160.3420, -1544.9763, -1667.2052, -384.6343, -506.8632, 122.2289
                                              42_Uracil-Cyclopentane_Q, -8843.9615, -5027.1685, -7233.7519, -7890.7239, -2206.5834, -2863.5553, 656.9719
                                           42_Uracil-CyclopentaneAcp_Q, -4011.8980, -2555.9496, -3397.6698, -3666.9403, -841.7202, -1110.9907, 269.2705
                                           42_Uracil-CyclopentaneBcp_Q, -4823.5111, -2474.8019, -3832.6494, -4220.6325, -1357.8475, -1745.8306, 387.9831
                                               55_Benzene-MeOH_OH-pi_Q, -5518.9780, -3253.7421, -4563.3316, -4961.3712, -1309.5895, -1707.6291, 398.0396
                                            55_Benzene-MeOH_OH-piAcp_Q, -1654.4187, -974.9122, -1367.7519, -1486.2603, -392.8397, -511.3480, 118.5084
                                            55_Benzene-MeOH_OH-piBcp_Q, -3858.0788, -2279.1425, -3191.9651, -3471.6620, -912.8225, -1192.5194, 279.6969
                                                 17_Uracil-Uracil_BP_Q, -9663.3438, -4958.8905, -7678.6526, -8453.7259, -2719.7621, -3494.8353, 775.0733
                                              17_Uracil-Uracil_BPAcp_Q, -4822.2065, -2473.6722, -3831.4186, -4219.0062, -1357.7464, -1745.3339, 387.5875
                                              17_Uracil-Uracil_BPBcp_Q, -4822.2866, -2473.4981, -3831.3915, -4219.0175, -1357.8933, -1745.5194, 387.6260
                                                59_Ethyne-Water_CH-O_Q, -2103.7967, -1187.3065, -1717.1524, -1872.9374, -529.8459, -685.6309, 155.7850
                                             59_Ethyne-Water_CH-OAcp_Q, -865.5231, -473.8297, -700.2774, -764.3600, -226.4477, -290.5303,  64.0826
                                             59_Ethyne-Water_CH-OBcp_Q, -1235.3088, -711.4535, -1014.3073, -1106.0533, -302.8538, -394.5998,  91.7460
                                                    04_Water-Peptide_Q, -4556.5167, -2620.1042, -3739.5926, -4071.5286, -1119.4885, -1451.4244, 331.9359
                                                 04_Water-PeptideAcp_Q, -3681.3623, -2141.3925, -3031.6875, -3299.4843, -890.2950, -1158.0918, 267.7968
                                                 04_Water-PeptideBcp_Q, -865.7438, -473.5182, -700.2736, -764.3418, -226.7554, -290.8236,  64.0681
                                            24_Benzene-Benzene_pi-pi_Q, -7721.5317, -4554.4444, -6385.4167, -6944.4119, -1830.9723, -2389.9676, 558.9952
                                         24_Benzene-Benzene_pi-piAcp_Q, -3857.5001, -2279.1611, -3191.6383, -3471.2425, -912.4773, -1192.0815, 279.6042
                                         24_Benzene-Benzene_pi-piBcp_Q, -3857.5035, -2279.1613, -3191.6404, -3471.2429, -912.4791, -1192.0816, 279.6025
                                              49_Benzene-Pyridine_TS_Q, -7632.5915, -4430.2970, -6281.6235, -6842.5632, -1851.3265, -2412.2662, 560.9397
                                           49_Benzene-Pyridine_TSAcp_Q, -3769.2949, -2152.1720, -3087.0711, -3368.5876, -934.8992, -1216.4157, 281.5165
                                           49_Benzene-Pyridine_TSBcp_Q, -3857.6603, -2279.1435, -3191.7235, -3471.3258, -912.5800, -1192.1823, 279.6023
                                                       02_Water-MeOH_Q, -2527.0216, -1451.7349, -2073.3850, -2256.0665, -621.6502, -804.3317, 182.6815
                                                    02_Water-MeOHAcp_Q, -1654.9415, -974.8672, -1368.0352, -1486.6806, -393.1680, -511.8134, 118.6455
                                                    02_Water-MeOHBcp_Q, -865.6317, -473.6474, -700.2633, -764.3155, -226.6159, -290.6681,  64.0522
                                            29_Pyridine-Uracil_pi-pi_Q, -8604.3874, -4624.4954, -6925.3704, -7594.5427, -2300.8751, -2970.0474, 669.1723
                                         29_Pyridine-Uracil_pi-piAcp_Q, -4822.0846, -2474.6400, -3831.7564, -4219.3910, -1357.1164, -1744.7511, 387.6346
                                         29_Pyridine-Uracil_pi-piBcp_Q, -3770.1524, -2152.0716, -3087.5246, -3369.2860, -935.4529, -1217.2144, 281.7614
                                                       08_MeOH-Water_Q, -2525.7605, -1451.6653, -2072.6266, -2255.2832, -620.9613, -803.6180, 182.6567
                                                    08_MeOH-WaterAcp_Q, -866.3249, -473.8247, -700.7388, -765.0646, -226.9142, -291.2399,  64.3257
                                                    08_MeOH-WaterBcp_Q, -1654.1003, -974.8043, -1367.5223, -1485.9305, -392.7180, -511.1263, 118.4082
                                                  46_Peptide-Pentane_Q, -8017.8974, -4962.8466, -6729.0478, -7278.6217, -1766.2012, -2315.7751, 549.5738
                                               46_Peptide-PentaneAcp_Q, -4327.3563, -2824.5848, -3693.3745, -3975.2004, -868.7898, -1150.6156, 281.8258
                                               46_Peptide-PentaneBcp_Q, -3681.7848, -2141.5661, -3032.0050, -3299.9807, -890.4389, -1158.4146, 267.9757
                                              54_Benzene-Water_OH-pi_Q, -4727.5534, -2753.4677, -3894.7360, -4238.2599, -1141.2683, -1484.7922, 343.5239
                                           54_Benzene-Water_OH-piAcp_Q, -865.7469, -473.6973, -700.3510, -764.4677, -226.6537, -290.7704,  64.1167
                                           54_Benzene-Water_OH-piBcp_Q, -3857.4378, -2279.1473, -3191.5965, -3471.1141, -912.4492, -1191.9668, 279.5176
                                                   30_Benzene-Ethene_Q, -5439.9448, -3281.9111, -4529.5243, -4914.8971, -1247.6132, -1632.9860, 385.3728
                                                30_Benzene-EtheneAcp_Q, -1579.4770, -1005.5758, -1337.3624, -1443.4495, -331.7866, -437.8737, 106.0871
                                                30_Benzene-EtheneBcp_Q, -3856.9246, -2279.1899, -3191.3178, -3470.7701, -912.1279, -1191.5802, 279.4523
                                             39_Benzene-Cyclopentane_Q, -7878.2096, -4832.1392, -6593.1487, -7142.0958, -1761.0095, -2309.9566, 548.9471
                                          39_Benzene-CyclopentaneAcp_Q, -4011.9616, -2555.9711, -3397.7156, -3667.1605, -841.7445, -1111.1893, 269.4448
                                          39_Benzene-CyclopentaneBcp_Q, -3858.5905, -2279.1842, -3192.2784, -3472.1567, -913.0942, -1192.9725, 279.8783
                                                   66_MeNH2-Pyridine_Q, -5602.0114, -3311.8191, -4635.8365, -5039.5400, -1324.0174, -1727.7208, 403.7035
                                                66_MeNH2-PyridineAcp_Q, -3770.3769, -2152.2384, -3087.7247, -3369.5376, -935.4863, -1217.2992, 281.8129
                                                66_MeNH2-PyridineBcp_Q, -1825.1764, -1160.3475, -1544.7017, -1666.7637, -384.3542, -506.4162, 122.0620
                                                    32_Uracil-Ethyne_Q, -6062.6928, -3185.6204, -4848.9279, -5328.0768, -1663.3075, -2142.4564, 479.1489
                                                 32_Uracil-EthyneAcp_Q, -1235.9423, -711.4552, -1014.6743, -1106.6319, -303.2191, -395.1768,  91.9576
                                                 32_Uracil-EthyneBcp_Q, -4820.9760, -2474.7040, -3831.1425, -4218.4717, -1356.4386, -1743.7678, 387.3292
                                              53_Benzene-AcNH2_NH-pi_Q, -6744.7405, -3914.9639, -5550.9285, -6043.9132, -1635.9646, -2128.9493, 492.9847
                                           53_Benzene-AcNH2_NH-piAcp_Q, -2880.9099, -1635.2196, -2355.3843, -2568.9695, -720.1647, -933.7499, 213.5852
                                           53_Benzene-AcNH2_NH-piBcp_Q, -3857.8178, -2279.1577, -3191.8206, -3471.4235, -912.6629, -1192.2657, 279.6029
                                          25_Pyridine-Pyridine_pi-pi_Q, -7547.7376, -4301.1200, -6178.0708, -6741.2230, -1876.9508, -2440.1031, 563.1522
                                       25_Pyridine-Pyridine_pi-piAcp_Q, -3769.9648, -2152.1801, -3087.4619, -3369.1600, -935.2818, -1216.9799, 281.6981
                                       25_Pyridine-Pyridine_pi-piBcp_Q, -3769.9662, -2152.1779, -3087.4618, -3369.1583, -935.2838, -1216.9804, 281.6965
                                                      21_AcNH2-AcNH2_Q, -5781.6100, -3279.4803, -4726.0240, -5153.5862, -1446.5438, -1874.1060, 427.5622
                                                   21_AcNH2-AcNH2Acp_Q, -2881.6353, -1634.1406, -2355.3485, -2569.1431, -721.2079, -935.0026, 213.7947
                                                   21_AcNH2-AcNH2Bcp_Q, -2881.6417, -1634.1361, -2355.3503, -2569.1400, -721.2141, -935.0038, 213.7897
                                                   45_Ethyne-Pentane_Q, -5566.3530, -3534.5836, -4709.2003, -5082.7247, -1174.6167, -1548.1412, 373.5245
                                                45_Ethyne-PentaneAcp_Q, -4326.6412, -2824.6229, -3692.9772, -3974.5845, -868.3543, -1149.9616, 281.6073
                                                45_Ethyne-PentaneBcp_Q, -1236.0356, -711.5501, -1014.7683, -1106.7757, -303.2182, -395.2256,  92.0074
                                               47_Benzene-Benzene_TS_Q, -7720.3280, -4556.8530, -6385.7370, -6944.6804, -1828.8840, -2387.8274, 558.9434
                                            47_Benzene-Benzene_TSAcp_Q, -3857.4766, -2279.1977, -3191.6402, -3471.1621, -912.4425, -1191.9645, 279.5220
                                            47_Benzene-Benzene_TSBcp_Q, -3857.6088, -2279.1566, -3191.6993, -3471.2905, -912.5427, -1192.1338, 279.5912
                                                   41_Uracil-Pentane_Q, -9160.7974, -5295.4316, -7530.0962, -8199.6319, -2234.6646, -2904.2003, 669.5357
                                                41_Uracil-PentaneAcp_Q, -4327.3778, -2824.5980, -3693.3926, -3975.2129, -868.7946, -1150.6149, 281.8203
                                                41_Uracil-PentaneBcp_Q, -4823.9073, -2474.7732, -3832.8664, -4220.9701, -1358.0932, -1746.1969, 388.1037
                                                      22_AcOH-Uracil_Q, -7557.6857, -3939.3049, -6031.1813, -6629.0494, -2091.8764, -2689.7446, 597.8681
                                                   22_AcOH-UracilAcp_Q, -4822.0625, -2473.4868, -3831.2572, -4218.8590, -1357.7703, -1745.3722, 387.6018
                                                   22_AcOH-UracilBcp_Q, -2714.6184, -1451.4565, -2181.7220, -2392.0294, -730.2655, -940.5729, 210.3074
                                            57_Benzene-Peptide_NH-pi_Q, -7547.7781, -4420.0700, -6228.2762, -6775.5203, -1808.2062, -2355.4504, 547.2441
                                         57_Benzene-Peptide_NH-piAcp_Q, -3680.4523, -2141.5589, -3031.2316, -3298.7933, -889.6727, -1157.2344, 267.5617
                                         57_Benzene-Peptide_NH-piBcp_Q, -3858.4002, -2279.1136, -3192.1387, -3471.9354, -913.0251, -1192.8219, 279.7968
                                                     63_Benzene-AcOH_Q, -6578.5834, -3730.8326, -5377.1885, -5866.6474, -1646.3559, -2135.8147, 489.4588
                                                  63_Benzene-AcOHAcp_Q, -2713.8769, -1453.0263, -2181.9555, -2391.8254, -728.9292, -938.7990, 209.8698
                                                  63_Benzene-AcOHBcp_Q, -3857.8306, -2279.1561, -3191.8273, -3471.4834, -912.6712, -1192.3273, 279.6561
                                             50_Benzene-Ethyne_CH-pi_Q, -5097.1677, -2990.8191, -4208.5519, -4579.8129, -1217.7328, -1588.9938, 371.2610
                                          50_Benzene-Ethyne_CH-piAcp_Q, -1235.6913, -711.4872, -1014.5427, -1106.4158, -303.0555, -394.9286,  91.8732
                                          50_Benzene-Ethyne_CH-piBcp_Q, -3857.3164, -2279.1414, -3191.5239, -3471.0157, -912.3824, -1191.8742, 279.4918
                                           27_Benzene-Pyridine_pi-pi_Q, -7634.7125, -4427.8008, -6281.7967, -6842.8571, -1853.9958, -2415.0563, 561.0605
                                        27_Benzene-Pyridine_pi-piAcp_Q, -3769.7653, -2152.1930, -3087.3520, -3369.0166, -935.1590, -1216.8236, 281.6646
                                        27_Benzene-Pyridine_pi-piBcp_Q, -3857.6326, -2279.1470, -3191.7090, -3471.3352, -912.5620, -1192.1882, 279.6262
                                                    31_Uracil-Ethene_Q, -6407.3353, -3478.7477, -5171.8374, -5665.3153, -1693.0897, -2186.5676, 493.4778
                                                 31_Uracil-EtheneAcp_Q, -1579.7072, -1005.5238, -1337.4736, -1443.6122, -331.9498, -438.0885, 106.1387
                                                 31_Uracil-EtheneBcp_Q, -4821.7460, -2474.7738, -3831.6171, -4219.1221, -1356.8433, -1744.3482, 387.5049
                                              56_Benzene-MeNH2_NH-pi_Q, -5688.7000, -3438.3165, -4739.3194, -5140.8839, -1301.0029, -1702.5675, 401.5645
                                           56_Benzene-MeNH2_NH-piAcp_Q, -1825.2328, -1160.3602, -1544.7397, -1666.8238, -384.3795, -506.4636, 122.0842
                                           56_Benzene-MeNH2_NH-piBcp_Q, -3857.9541, -2279.1715, -3191.9052, -3471.5789, -912.7337, -1192.4073, 279.6737
                                                 13_Peptide-MeOHmonA_Q, -1653.3774, -974.9164, -1367.1517, -1485.3040, -392.2353, -510.3876, 118.1523
                                                  21_AcNH2-AcNH2monA_Q, -2879.1783, -1634.1204, -2353.9195, -2566.9564, -719.7991, -932.8360, 213.0369
                                                 23_AcNH2-UracilmonA_Q, -4819.1914, -2473.1759, -3829.4661, -4216.2388, -1356.2902, -1743.0629, 386.7727
                                           52_Benzene-AcOH_OH-pimonA_Q, -2712.6089, -1453.0955, -2181.2517, -2390.7434, -728.1562, -937.6480, 209.4918
                                                   09_MeNH2-MeOHmonA_Q, -1653.3633, -974.9091, -1367.1404, -1485.3050, -392.2313, -510.3959, 118.1646
                                          42_Uracil-CyclopentanemonA_Q, -4011.0967, -2555.9865, -3397.2221, -3666.2340, -841.2356, -1110.2476, 269.0119
                                               45_Ethyne-PentanemonA_Q, -4326.0614, -2824.6434, -3692.6507, -3974.0727, -868.0072, -1149.4293, 281.4220
                                               66_MeNH2-PyridinemonA_Q, -3768.5812, -2152.2450, -3086.6894, -3367.9940, -934.4444, -1215.7490, 281.3046
                                            59_Ethyne-Water_CH-OmonA_Q, -864.4096, -473.8170, -699.6284, -763.3423, -225.8113, -289.5253,  63.7139
                                               18_Water-PyridinemonA_Q, -3768.5195, -2152.3088, -3086.6806, -3367.9967, -934.3718, -1215.6879, 281.3161
                                               44_Ethene-PentanemonA_Q, -4326.0706, -2824.6918, -3692.6764, -3974.0913, -867.9846, -1149.3995, 281.4149
                                                62_Pentane-AcNH2monA_Q, -2879.4496, -1635.3265, -2354.5852, -2567.7250, -719.2587, -932.3985, 213.1398
                                                04_Water-PeptidemonA_Q, -3680.1547, -2141.4259, -3031.0035, -3298.4165, -889.5775, -1156.9906, 267.4130
                                                31_Uracil-EthenemonA_Q, -1578.8871, -1005.5164, -1336.9963, -1442.8726, -331.4799, -437.3562, 105.8762
                                           55_Benzene-MeOH_OH-pimonA_Q, -1653.3203, -974.8666, -1367.0976, -1485.2699, -392.2310, -510.4033, 118.1723
                                               64_Peptide-EthenemonA_Q, -1578.8570, -1005.5078, -1336.9753, -1442.8493, -331.4675, -437.3414, 105.8739
                                            43_Uracil-NeopentanemonA_Q, -4334.1654, -2824.7334, -3697.3738, -3979.1526, -872.6404, -1154.4192, 281.7788
                                          56_Benzene-MeNH2_NH-pimonA_Q, -1824.6922, -1160.3651, -1544.4292, -1666.3436, -384.0641, -505.9785, 121.9144
                                           35_Neopentane-PentanemonA_Q, -4334.1564, -2824.7918, -3697.3932, -3979.1839, -872.6015, -1154.3922, 281.7907
                                       58_Pyridine-Pyridine_CH-NmonA_Q, -3768.6062, -2152.1467, -3086.6623, -3367.9437, -934.5156, -1215.7971, 281.2814
                                                   02_Water-MeOHmonA_Q, -1653.3960, -974.8678, -1367.1419, -1485.2937, -392.2741, -510.4259, 118.1517
                                                  12_MeNH2-WatermonA_Q, -864.5385, -473.4194, -699.5351, -763.1990, -226.1157, -289.7796,  63.6639
                                              46_Peptide-PentanemonA_Q, -4326.0696, -2824.6365, -3692.6525, -3974.0605, -868.0160, -1149.4240, 281.4080
                                            60_Ethyne-AcOH_OH-pimonA_Q, -2712.5924, -1453.0684, -2181.2307, -2390.7180, -728.1624, -937.6496, 209.4873
                                                  10_MeNH2-MeNH2monA_Q, -1824.7111, -1160.4125, -1544.4601, -1666.3691, -384.0476, -505.9566, 121.9090
                                                    20_AcOH-AcOHmonA_Q, -2711.7138, -1451.3929, -2180.0160, -2389.4305, -728.6230, -938.0376, 209.4146
                                          53_Benzene-AcNH2_NH-pimonA_Q, -2879.4404, -1635.2109, -2354.5311, -2567.6477, -719.3201, -932.4367, 213.1166
                                                    05_MeOH-MeOHmonA_Q, -1653.3878, -974.8845, -1367.1442, -1485.2964, -392.2597, -510.4119, 118.1522
                                              34_Pentane-PentanemonA_Q, -4326.0684, -2824.6974, -3692.6775, -3974.0905, -867.9801, -1149.3931, 281.4130
                                           40_Benzene-NeopentanemonA_Q, -4334.1776, -2824.7607, -3697.3924, -3979.1756, -872.6317, -1154.4148, 281.7832
                                        57_Benzene-Peptide_NH-pimonA_Q, -3680.1048, -2141.5967, -3031.0467, -3298.4560, -889.4500, -1156.8593, 267.4093
                                                 61_Pentane-AcOHmonA_Q, -2712.6515, -1453.1691, -2181.3074, -2390.8141, -728.1383, -937.6449, 209.5067
                                         28_Benzene-Uracil_pi-pimonA_Q, -4819.4964, -2474.7558, -3830.3089, -4217.2009, -1355.5532, -1742.4451, 386.8920
                                          54_Benzene-Water_OH-pimonA_Q, -864.4665, -473.6674, -699.5981, -763.3110, -225.9307, -289.6436,  63.7129
                                      37_Cyclopentane-NeopentanemonA_Q, -4334.1524, -2824.7987, -3697.3938, -3979.1817, -872.5951, -1154.3830, 281.7879
                                           47_Benzene-Benzene_TSmonA_Q, -3856.6194, -2279.2695, -3191.1749, -3470.4043, -911.9054, -1191.1348, 279.2294
                                      25_Pyridine-Pyridine_pi-pimonA_Q, -3768.6004, -2152.2310, -3086.6946, -3367.9950, -934.4636, -1215.7640, 281.3004
                                               30_Benzene-EthenemonA_Q, -1578.8541, -1005.5689, -1336.9994, -1442.8884, -331.4305, -437.3195, 105.8890
                                                14_Peptide-MeNH2monA_Q, -1824.7288, -1160.4029, -1544.4663, -1666.3721, -384.0634, -505.9692, 121.9058
                                                32_Uracil-EthynemonA_Q, -1234.6161, -711.4416, -1013.9019, -1105.4328, -302.4602, -393.9912,  91.5309
                                                 63_Benzene-AcOHmonA_Q, -2712.6893, -1453.0470, -2181.2777, -2390.7774, -728.2307, -937.7304, 209.4997
                                                  03_Water-MeNH2monA_Q, -1824.7077, -1160.4503, -1544.4741, -1666.3868, -384.0238, -505.9364, 121.9126
                                         48_Pyridine-Pyridine_TSmonA_Q, -3768.6102, -2152.1998, -3086.6871, -3367.9796, -934.4872, -1215.7798, 281.2925
                                        29_Pyridine-Uracil_pi-pimonA_Q, -4819.4907, -2474.6538, -3830.2627, -4217.1761, -1355.6088, -1742.5222, 386.9134
                                               41_Uracil-PentanemonA_Q, -4326.0533, -2824.6361, -3692.6429, -3974.0428, -868.0068, -1149.4067, 281.3999
                                        36_Neopentane-NeopentanemonA_Q, -4334.1549, -2824.8040, -3697.3975, -3979.1873, -872.5935, -1154.3834, 281.7899
                                             51_Ethyne-Ethyne_TSmonA_Q, -1234.6115, -711.5190, -1013.9319, -1105.4685, -302.4129, -393.9495,  91.5366
                                    38_Cyclopentane-CyclopentanemonA_Q, -4011.1065, -2555.9986, -3397.2329, -3666.2477, -841.2343, -1110.2490, 269.0148
                                                19_MeOH-PyridinemonA_Q, -3768.5131, -2152.3061, -3086.6758, -3367.9906, -934.3697, -1215.6845, 281.3148
                                          49_Benzene-Pyridine_TSmonA_Q, -3768.5996, -2152.2209, -3086.6898, -3367.9903, -934.4690, -1215.7694, 281.3005
                                             17_Uracil-Uracil_BPmonA_Q, -4819.3303, -2473.6148, -3829.7316, -4216.5319, -1356.1168, -1742.9170, 386.8003
                                                  01_Water-WatermonA_Q, -864.4257, -473.7961, -699.6288, -763.3387, -225.8327, -289.5426,  63.7099
                                                   08_MeOH-WatermonA_Q, -864.4237, -473.8024, -699.6304, -763.3394, -225.8280, -289.5369,  63.7090
                                                   06_MeOH-MeNH2monA_Q, -1824.7142, -1160.4477, -1544.4767, -1666.3857, -384.0291, -505.9380, 121.9089
                                              65_Pyridine-EthynemonA_Q, -1234.6485, -711.2960, -1013.8592, -1105.3564, -302.5631, -394.0603,  91.4972
                                         50_Benzene-Ethyne_CH-pimonA_Q, -1234.6237, -711.4732, -1013.9196, -1105.4509, -302.4464, -393.9777,  91.5313
                                              15_Peptide-PeptidemonA_Q, -3679.8335, -2141.4227, -3030.8165, -3298.1567, -889.3938, -1156.7339, 267.3402
                                          26_Uracil-Uracil_pi-pimonA_Q, -4819.3609, -2474.1922, -3829.9929, -4216.8604, -1355.8006, -1742.6681, 386.8675
                                         39_Benzene-CyclopentanemonA_Q, -4011.1431, -2555.9657, -3397.2401, -3666.2663, -841.2744, -1110.3006, 269.0262
                                              33_Pyridine-EthenemonA_Q, -1578.8634, -1005.5494, -1336.9966, -1442.8803, -331.4472, -437.3309, 105.8837
                                                11_MeNH2-PeptidemonA_Q, -3679.5653, -2141.8523, -3030.8426, -3298.1193, -888.9903, -1156.2670, 267.2767
                                                16_Peptide-WatermonA_Q, -864.4157, -473.8141, -699.6306, -763.3404, -225.8165, -289.5263,  63.7098
                                       27_Benzene-Pyridine_pi-pimonA_Q, -3768.5883, -2152.2641, -3086.7015, -3368.0113, -934.4374, -1215.7472, 281.3098
                                                  22_AcOH-UracilmonA_Q, -4819.2076, -2473.4242, -3829.5802, -4216.3775, -1356.1560, -1742.9533, 386.7973
                                                 07_MeOH-PeptidemonA_Q, -3679.6226, -2141.7338, -3030.8258, -3298.1413, -889.0920, -1156.4075, 267.3155
                                        24_Benzene-Benzene_pi-pimonA_Q, -3856.6157, -2279.2977, -3191.1846, -3470.4201, -911.8870, -1191.1225, 279.2355
                                                19_MeOH-PyridinemonB_Q, -1653.3198, -974.4168, -1366.9076, -1485.0542, -392.4908, -510.6374, 118.1466
                                                11_MeNH2-PeptidemonB_Q, -1824.6870, -1160.3390, -1544.4152, -1666.3194, -384.0762, -505.9804, 121.9042
                                               41_Uracil-PentanemonB_Q, -4819.5249, -2474.7549, -3830.3250, -4217.2170, -1355.5701, -1742.4621, 386.8920
                                                   02_Water-MeOHmonB_Q, -864.4969, -473.6275, -699.5989, -763.2889, -225.9714, -289.6614,  63.6900
                                            60_Ethyne-AcOH_OH-pimonB_Q, -1234.6160, -711.3683, -1013.8709, -1105.3932, -302.5026, -394.0249,  91.5223
                                                62_Pentane-AcNH2monB_Q, -4326.0614, -2824.6384, -3692.6486, -3974.0548, -868.0101, -1149.4163, 281.4062
                                         39_Benzene-CyclopentanemonB_Q, -3856.6264, -2279.2790, -3191.1829, -3470.4126, -911.9039, -1191.1336, 279.2296
                                      37_Cyclopentane-NeopentanemonB_Q, -4011.0625, -2556.0568, -3397.2320, -3666.2425, -841.1752, -1110.1857, 269.0105
                                           47_Benzene-Benzene_TSmonB_Q, -3856.6246, -2279.2749, -3191.1802, -3470.4095, -911.9053, -1191.1346, 279.2293
                                       58_Pyridine-Pyridine_CH-NmonB_Q, -3768.6047, -2152.1466, -3086.6614, -3367.9436, -934.5148, -1215.7971, 281.2822
                                        24_Benzene-Benzene_pi-pimonB_Q, -3856.6111, -2279.2979, -3191.1821, -3470.4204, -911.8842, -1191.1224, 279.2383
                                          56_Benzene-MeNH2_NH-pimonB_Q, -3856.6266, -2279.2701, -3191.1793, -3470.4073, -911.9092, -1191.1372, 279.2280
                                               64_Peptide-EthenemonB_Q, -3679.7606, -2141.7003, -3030.8914, -3298.2351, -889.1911, -1156.5348, 267.3437
                                               30_Benzene-EthenemonB_Q, -3856.6148, -2279.3335, -3191.1992, -3470.4457, -911.8657, -1191.1122, 279.2464
                                          54_Benzene-Water_OH-pimonB_Q, -3856.6372, -2279.2553, -3191.1792, -3470.4024, -911.9239, -1191.1471, 279.2232
                                          26_Uracil-Uracil_pi-pimonB_Q, -4819.3602, -2474.1922, -3829.9925, -4216.8603, -1355.8003, -1742.6681, 386.8679
                                                 13_Peptide-MeOHmonB_Q, -3679.4699, -2141.8571, -3030.7895, -3298.0433, -888.9324, -1156.1862, 267.2538
                                                  22_AcOH-UracilmonB_Q, -2711.6071, -1451.4130, -2179.9627, -2389.3756, -728.5497, -937.9626, 209.4128
                                            59_Ethyne-Water_CH-OmonB_Q, -1234.6321, -711.4364, -1013.9089, -1105.4305, -302.4725, -393.9941,  91.5216
                                    38_Cyclopentane-CyclopentanemonB_Q, -4011.1059, -2555.9933, -3397.2303, -3666.2462, -841.2370, -1110.2529, 269.0159
                                          49_Benzene-Pyridine_TSmonB_Q, -3856.6308, -2279.2605, -3191.1777, -3470.4026, -911.9172, -1191.1421, 279.2249
                                                14_Peptide-MeNH2monB_Q, -3679.4269, -2141.5767, -3030.6463, -3297.8720, -889.0697, -1156.2953, 267.2257
                                               18_Water-PyridinemonB_Q, -864.5434, -473.4464, -699.5493, -763.2213, -226.1029, -289.7749,  63.6720
                                                    20_AcOH-AcOHmonB_Q, -2711.7101, -1451.3999, -2180.0167, -2389.4317, -728.6169, -938.0318, 209.4149
                                              33_Pyridine-EthenemonB_Q, -3768.5629, -2152.3058, -3086.7044, -3368.0220, -934.3986, -1215.7162, 281.3175
                                                 07_MeOH-PeptidemonB_Q, -1653.3317, -974.5198, -1366.9580, -1485.1078, -392.4381, -510.5880, 118.1498
                                                 63_Benzene-AcOHmonB_Q, -3856.6281, -2279.2677, -3191.1792, -3470.4066, -911.9115, -1191.1389, 279.2275
                                               45_Ethyne-PentanemonB_Q, -1234.6033, -711.5377, -1013.9350, -1105.4781, -302.3973, -393.9405,  91.5431
                                                   09_MeNH2-MeOHmonB_Q, -1824.6806, -1160.3912, -1544.4335, -1666.3443, -384.0423, -505.9531, 121.9108
                                              46_Peptide-PentanemonB_Q, -3679.8102, -2141.6195, -3030.8860, -3298.2248, -889.2665, -1156.6053, 267.3389
                                               44_Ethene-PentanemonB_Q, -1578.8655, -1005.5648, -1337.0043, -1442.8903, -331.4395, -437.3255, 105.8860
                                                04_Water-PeptidemonB_Q, -864.5292, -473.4910, -699.5599, -763.2324, -226.0690, -289.7414,  63.6725
                                             17_Uracil-Uracil_BPmonB_Q, -4819.2562, -2473.4451, -3829.6171, -4216.4033, -1356.1721, -1742.9582, 386.7861
                                            43_Uracil-NeopentanemonB_Q, -4819.4887, -2474.7476, -3830.3011, -4217.2014, -1355.5534, -1742.4538, 386.9003
                                         48_Pyridine-Pyridine_TSmonB_Q, -3768.5983, -2152.2134, -3086.6859, -3367.9809, -934.4726, -1215.7675, 281.2949
                                                16_Peptide-WatermonB_Q, -3680.1495, -2141.4391, -3031.0060, -3298.4080, -889.5670, -1156.9689, 267.4019
                                                    05_MeOH-MeOHmonB_Q, -1653.3290, -974.7251, -1367.0430, -1485.2059, -392.3179, -510.4808, 118.1629
                                         28_Benzene-Uracil_pi-pimonB_Q, -3856.6177, -2279.2408, -3191.1618, -3470.3858, -911.9210, -1191.1450, 279.2240
                                                 23_AcNH2-UracilmonB_Q, -2879.1522, -1634.0325, -2353.8673, -2566.9165, -719.8348, -932.8840, 213.0492
                                                 61_Pentane-AcOHmonB_Q, -4326.0445, -2824.6637, -3692.6495, -3974.0594, -867.9858, -1149.3957, 281.4099
                                               66_MeNH2-PyridinemonB_Q, -1824.6980, -1160.3572, -1544.4292, -1666.3341, -384.0720, -505.9769, 121.9049
                                              34_Pentane-PentanemonB_Q, -4326.0680, -2824.6967, -3692.6770, -3974.0903, -867.9802, -1149.3936, 281.4133
                                                32_Uracil-EthynemonB_Q, -4819.4414, -2474.7120, -3830.2587, -4217.1548, -1355.5467, -1742.4428, 386.8962
                                                31_Uracil-EthenemonB_Q, -4819.4752, -2474.7704, -3830.3029, -4217.2148, -1355.5324, -1742.4444, 386.9119
                                       27_Benzene-Pyridine_pi-pimonB_Q, -3856.6236, -2279.2795, -3191.1816, -3470.4124, -911.9021, -1191.1330, 279.2309
                                        57_Benzene-Peptide_NH-pimonB_Q, -3856.6403, -2279.2206, -3191.1664, -3470.3793, -911.9457, -1191.1587, 279.2130
                                        36_Neopentane-NeopentanemonB_Q, -4334.1551, -2824.8040, -3697.3976, -3979.1873, -872.5936, -1154.3833, 281.7897
                                                   06_MeOH-MeNH2monB_Q, -1653.3096, -974.4016, -1366.8953, -1485.0380, -392.4937, -510.6364, 118.1428
                                           40_Benzene-NeopentanemonB_Q, -3856.6287, -2279.2912, -3191.1894, -3470.4223, -911.8982, -1191.1311, 279.2329
                                                  21_AcNH2-AcNH2monB_Q, -2879.1775, -1634.1160, -2353.9172, -2566.9539, -719.8012, -932.8379, 213.0367
                                                  03_Water-MeNH2monB_Q, -864.5398, -473.4372, -699.5434, -763.2101, -226.1062, -289.7729,  63.6667
                                         50_Benzene-Ethyne_CH-pimonB_Q, -3856.6336, -2279.2691, -3191.1829, -3470.4103, -911.9138, -1191.1412, 279.2274
                                           55_Benzene-MeOH_OH-pimonB_Q, -3856.6385, -2279.2432, -3191.1748, -3470.3948, -911.9317, -1191.1517, 279.2200
                                                  10_MeNH2-MeNH2monB_Q, -1824.7015, -1160.3480, -1544.4274, -1666.3285, -384.0794, -505.9805, 121.9011
                                             51_Ethyne-Ethyne_TSmonB_Q, -1234.6003, -711.5519, -1013.9392, -1105.4827, -302.3873, -393.9308,  91.5434
                                              15_Peptide-PeptidemonB_Q, -3680.1379, -2141.2076, -3030.9017, -3298.2781, -889.6941, -1157.0705, 267.3764
                                      25_Pyridine-Pyridine_pi-pimonB_Q, -3768.5983, -2152.2287, -3086.6924, -3367.9939, -934.4637, -1215.7652, 281.3015
                                        29_Pyridine-Uracil_pi-pimonB_Q, -3768.6241, -2152.1401, -3086.6699, -3367.9568, -934.5298, -1215.8167, 281.2869
                                              65_Pyridine-EthynemonB_Q, -3768.5681, -2152.3018, -3086.7057, -3368.0173, -934.4040, -1215.7155, 281.3115
                                                   08_MeOH-WatermonB_Q, -1653.3149, -974.7832, -1367.0593, -1485.2289, -392.2761, -510.4457, 118.1696
                                           35_Neopentane-PentanemonB_Q, -4326.0652, -2824.6939, -3692.6742, -3974.0865, -867.9803, -1149.3926, 281.4124
                                          42_Uracil-CyclopentanemonB_Q, -4819.5356, -2474.7674, -3830.3365, -4217.2273, -1355.5691, -1742.4598, 386.8907
                                                  01_Water-WatermonB_Q, -864.4815, -473.6679, -699.6070, -763.3040, -225.9391, -289.6361,  63.6970
                                           52_Benzene-AcOH_OH-pimonB_Q, -3856.6219, -2279.2135, -3191.1527, -3470.3708, -911.9392, -1191.1573, 279.2181
                                          53_Benzene-AcNH2_NH-pimonB_Q, -3856.6150, -2279.1929, -3191.1401, -3470.3549, -911.9472, -1191.1620, 279.2148
                                                  12_MeNH2-WatermonB_Q, -1824.7127, -1160.4447, -1544.4746, -1666.3845, -384.0299, -505.9398, 121.9099
                                                       06_MeOH-MeNH2_T, -514.0791, -2244.3780, -2948.8567, -3147.5956, -704.4788, -903.2176, 198.7388
                                                    06_MeOH-MeNH2Acp_T, -252.3320, -1214.8982, -1560.6865, -1660.7476, -345.7883, -445.8494, 100.0611
                                                    06_MeOH-MeNH2Bcp_T, -259.7871, -1025.8466, -1381.8512, -1480.6564, -356.0046, -454.8097,  98.8051
                                                       09_MeNH2-MeOH_T, -512.9703, -2241.7864, -2944.7457, -3143.3814, -702.9593, -901.5950, 198.6357
                                                    09_MeNH2-MeOHAcp_T, -259.7747, -1026.3186, -1382.3062, -1481.1847, -355.9876, -454.8661,  98.8785
                                                    09_MeNH2-MeOHBcp_T, -251.8952, -1214.8698, -1560.0595, -1659.9167, -345.1897, -445.0469,  99.8572
                                                  34_Pentane-Pentane_T, -1142.4783, -5901.3863, -7467.0048, -7931.5123, -1565.6185, -2030.1260, 464.5076
                                               34_Pentane-PentaneAcp_T, -568.8769, -2952.6452, -3732.2173, -3964.5698, -779.5721, -1011.9246, 232.3525
                                               34_Pentane-PentaneBcp_T, -568.8773, -2952.6447, -3732.2173, -3964.5700, -779.5726, -1011.9253, 232.3527
                                                  15_Peptide-Peptide_T, -1166.9422, -4543.0332, -6142.1761, -6576.4839, -1599.1430, -2033.4507, 434.3078
                                               15_Peptide-PeptideAcp_T, -582.4869, -2269.6522, -3067.8749, -3285.2397, -798.2227, -1015.5874, 217.3647
                                               15_Peptide-PeptideBcp_T, -582.0824, -2269.2936, -3066.9620, -3284.0487, -797.6685, -1014.7551, 217.0866
                                               35_Neopentane-Pentane_T, -1143.7590, -5902.6040, -7469.9775, -7934.6102, -1567.3735, -2032.0062, 464.6327
                                            35_Neopentane-PentaneAcp_T, -571.8062, -2952.6977, -3736.2839, -3968.8223, -783.5863, -1016.1247, 232.5384
                                            35_Neopentane-PentaneBcp_T, -568.5949, -2952.6176, -3731.8033, -3964.0083, -779.1857, -1011.3907, 232.2051
                                                     07_MeOH-Peptide_T, -843.7170, -3300.3202, -4456.5250, -4772.4769, -1156.2048, -1472.1566, 315.9518
                                                  07_MeOH-PeptideAcp_T, -582.0127, -2269.9095, -3067.4825, -3284.7165, -797.5730, -1014.8070, 217.2340
                                                  07_MeOH-PeptideBcp_T, -259.9273, -1025.9244, -1382.1211, -1480.9909, -356.1967, -455.0665,  98.8698
                                                  65_Pyridine-Ethyne_T, -795.8520, -3063.4529, -4154.0649, -4446.4383, -1090.6120, -1382.9854, 292.3734
                                               65_Pyridine-EthyneAcp_T, -193.4599, -760.0633, -1025.1750, -1096.5341, -265.1117, -336.4709,  71.3591
                                               65_Pyridine-EthyneBcp_T, -601.5192, -2301.0880, -3125.3920, -3346.4724, -824.3041, -1045.3844, 221.0804
                                                  33_Pyridine-Ethene_T, -819.7642, -3354.3270, -4477.7075, -4784.6359, -1123.3805, -1430.3088, 306.9283
                                               33_Pyridine-EtheneAcp_T, -215.2980, -1055.7457, -1350.7837, -1436.5516, -295.0380, -380.8059,  85.7679
                                               33_Pyridine-EtheneBcp_T, -602.0957, -2301.1081, -3126.2022, -3347.4997, -825.0941, -1046.3916, 221.2975
                                                      01_Water-Water_T, -302.9339, -1003.0910, -1418.2227, -1526.7509, -415.1317, -523.6599, 108.5282
                                                   01_Water-WaterAcp_T, -151.2947, -500.0446, -707.3744, -761.7728, -207.3297, -261.7282,  54.3985
                                                   01_Water-WaterBcp_T, -150.9859, -499.8908, -706.7974, -761.0102, -206.9066, -261.1194,  54.2128
                                                   64_Peptide-Ethene_T, -799.2255, -3324.7889, -4420.0239, -4722.8007, -1095.2350, -1398.0118, 302.7768
                                                64_Peptide-EtheneAcp_T, -215.3386, -1055.7185, -1350.8122, -1436.5990, -295.0936, -380.8805,  85.7868
                                                64_Peptide-EtheneBcp_T, -581.9515, -2269.8349, -3067.3240, -3284.4832, -797.4891, -1014.6483, 217.1592
                                                        20_AcOH-AcOH_T, -961.8105, -3116.2383, -4434.2750, -4778.0196, -1318.0367, -1661.7813, 343.7446
                                                     20_AcOH-AcOHAcp_T, -479.8103, -1551.2423, -2208.7601, -2380.6566, -657.5178, -829.4143, 171.8965
                                                     20_AcOH-AcOHBcp_T, -479.8046, -1551.2490, -2208.7590, -2380.6571, -657.5100, -829.4081, 171.8981
                                                60_Ethyne-AcOH_OH-pi_T, -673.7100, -2314.9544, -3238.1867, -3481.0902, -923.2323, -1166.1358, 242.9036
                                             60_Ethyne-AcOH_OH-piAcp_T, -478.5412, -1552.8309, -2208.6096, -2380.0068, -655.7787, -827.1759, 171.3972
                                             60_Ethyne-AcOH_OH-piBcp_T, -193.9791, -760.0405, -1025.8637, -1097.4391, -265.8232, -337.3985,  71.5753
                                                      12_MeNH2-Water_T, -405.0677, -1718.5702, -2273.6630, -2427.8067, -555.0928, -709.2365, 154.1437
                                                   12_MeNH2-WaterAcp_T, -151.3381, -499.7060, -707.0953, -761.3930, -207.3893, -261.6870,  54.2977
                                                   12_MeNH2-WaterBcp_T, -252.1250, -1214.8829, -1560.3875, -1660.3418, -345.5046, -445.4590,  99.9544
                                              26_Uracil-Uracil_pi-pi_T, -1772.7741, -5348.3808, -7777.7379, -8393.7274, -2429.3570, -3045.3466, 615.9896
                                           26_Uracil-Uracil_pi-piAcp_T, -883.5954, -2674.6108, -3885.4638, -4193.6086, -1210.8530, -1518.9978, 308.1448
                                           26_Uracil-Uracil_pi-piBcp_T, -883.6387, -2674.6108, -3885.5231, -4193.6086, -1210.9123, -1518.9978, 308.0855
                                                    19_MeOH-Pyridine_T, -863.7375, -3330.6674, -4514.3077, -4834.3247, -1183.6402, -1503.6573, 320.0171
                                                 19_MeOH-PyridineAcp_T, -602.0439, -2301.1803, -3126.2034, -3347.5736, -825.0231, -1046.3933, 221.3702
                                                 19_MeOH-PyridineBcp_T, -259.6959, -1025.8268, -1381.7064, -1480.4651, -355.8796, -454.6383,  98.7586
                                                      10_MeNH2-MeNH2_T, -506.1025, -2430.2157, -3123.7636, -3323.4600, -693.5479, -893.2442, 199.6964
                                                   10_MeNH2-MeNH2Acp_T, -252.1625, -1214.8707, -1560.4267, -1660.3882, -345.5560, -445.5175,  99.9615
                                                   10_MeNH2-MeNH2Bcp_T, -252.0227, -1214.8219, -1560.1863, -1660.0895, -345.3645, -445.2676,  99.9032
                                                    16_Peptide-Water_T, -733.7980, -2772.6540, -3778.2290, -4049.4568, -1005.5750, -1276.8028, 271.2278
                                                 16_Peptide-WaterAcp_T, -151.4111, -500.1406, -707.6299, -762.1003, -207.4892, -261.9596,  54.4704
                                                 16_Peptide-WaterBcp_T, -581.4303, -2269.4627, -3066.2375, -3283.0929, -796.7748, -1013.6302, 216.8553
                                                 51_Ethyne-Ethyne_TS_T, -387.1249, -1520.8363, -2051.3408, -2194.0053, -530.5045, -673.1690, 142.6645
                                              51_Ethyne-Ethyne_TSAcp_T, -193.2212, -760.2546, -1025.0392, -1096.3576, -264.7846, -336.1030,  71.3184
                                              51_Ethyne-Ethyne_TSBcp_T, -193.4408, -760.1696, -1025.2551, -1096.6381, -265.0855, -336.4685,  71.3830
                                                      03_Water-MeNH2_T, -404.7131, -1718.6438, -2273.2507, -2427.3753, -554.6068, -708.7315, 154.1247
                                                   03_Water-MeNH2Acp_T, -252.1571, -1214.8761, -1560.4248, -1660.4027, -345.5487, -445.5266,  99.9780
                                                   03_Water-MeNH2Bcp_T, -151.2218, -499.6726, -706.9025, -761.1427, -207.2299, -261.4702,  54.2402
                                                     23_AcNH2-Uracil_T, -1356.6786, -4424.4559, -6283.6081, -6764.0236, -1859.1521, -2339.5676, 480.4155
                                                  23_AcNH2-UracilAcp_T, -882.7824, -2673.3917, -3883.1306, -4190.7221, -1209.7389, -1517.3304, 307.5915
                                                  23_AcNH2-UracilBcp_T, -471.6199, -1736.9065, -2383.2005, -2556.1041, -646.2940, -819.1976, 172.9036
                                                     61_Pentane-AcOH_T, -1050.8558, -4503.1194, -5943.1810, -6346.9353, -1440.0616, -1843.8159, 403.7543
                                                  61_Pentane-AcOHAcp_T, -479.4755, -1552.9928, -2210.0518, -2381.9215, -657.0590, -828.9287, 171.8697
                                                  61_Pentane-AcOHBcp_T, -568.2730, -2952.5648, -3731.3093, -3963.3427, -778.7445, -1010.7779, 232.0333
                                                        05_MeOH-MeOH_T, -520.7993, -2055.4262, -2769.1141, -2966.7200, -713.6879, -911.2937, 197.6058
                                                     05_MeOH-MeOHAcp_T, -259.9084, -1026.3114, -1382.4821, -1481.4480, -356.1707, -455.1366,  98.9659
                                                     05_MeOH-MeOHBcp_T, -259.5847, -1026.1214, -1381.8485, -1480.6181, -355.7271, -454.4967,  98.7696
                                                    14_Peptide-MeNH2_T, -836.4336, -3487.5382, -4633.7620, -4950.6789, -1146.2238, -1463.1407, 316.9169
                                                 14_Peptide-MeNH2Acp_T, -252.3940, -1214.8651, -1560.7383, -1660.8178, -345.8732, -445.9527, 100.0795
                                                 14_Peptide-MeNH2Bcp_T, -581.6327, -2269.6904, -3066.7427, -3283.7316, -797.0522, -1014.0411, 216.9889
                                             28_Benzene-Uracil_pi-pi_T, -1475.7754, -5097.2425, -7119.6014, -7648.5905, -2022.3589, -2551.3480, 528.9891
                                          28_Benzene-Uracil_pi-piAcp_T, -883.0511, -2675.1184, -3885.2255, -4193.2246, -1210.1071, -1518.1062, 307.9991
                                          28_Benzene-Uracil_pi-piBcp_T, -587.6926, -2425.6509, -3231.0075, -3452.2481, -805.3566, -1026.5972, 221.2406
                                                     13_Peptide-MeOH_T, -843.1989, -3299.1370, -4454.6317, -4770.4716, -1155.4947, -1471.3347, 315.8399
                                                  13_Peptide-MeOHAcp_T, -260.0400, -1026.4073, -1382.7584, -1481.8000, -356.3512, -455.3927,  99.0415
                                                  13_Peptide-MeOHBcp_T, -581.4193, -2269.9628, -3066.7226, -3283.6735, -796.7598, -1013.7107, 216.9509
                                           58_Pyridine-Pyridine_CH-N_T, -1205.3352, -4602.8095, -6254.5652, -6696.6661, -1651.7557, -2093.8565, 442.1008
                                        58_Pyridine-Pyridine_CH-NAcp_T, -601.7067, -2300.9268, -3125.4878, -3346.5933, -824.5610, -1045.6665, 221.1055
                                        58_Pyridine-Pyridine_CH-NBcp_T, -601.7063, -2300.9267, -3125.4871, -3346.5931, -824.5604, -1045.6664, 221.1060
                                                   18_Water-Pyridine_T, -754.5276, -2804.7394, -3838.7216, -4114.1139, -1033.9822, -1309.3745, 275.3923
                                                18_Water-PyridineAcp_T, -601.7696, -2301.1337, -3125.7809, -3347.0154, -824.6473, -1045.8818, 221.2345
                                                18_Water-PyridineBcp_T, -151.2139, -499.6727, -706.8917, -761.1241, -207.2190, -261.4514,  54.2324
                                                43_Uracil-Neopentane_T, -1458.1556, -5625.3384, -7623.5516, -8163.7490, -1998.2132, -2538.4106, 540.1974
                                             43_Uracil-NeopentaneAcp_T, -571.7300, -2952.5682, -3736.0501, -3968.4963, -783.4819, -1015.9281, 232.4462
                                             43_Uracil-NeopentaneBcp_T, -882.9047, -2675.1411, -3885.0476, -4192.9625, -1209.9065, -1517.8214, 307.9149
                                          37_Cyclopentane-Neopentane_T, -1122.7016, -5632.2280, -7170.7450, -7622.4678, -1538.5170, -1990.2398, 451.7228
                                       37_Cyclopentane-NeopentaneAcp_T, -571.8073, -2952.6802, -3736.2679, -3968.7971, -783.5878, -1016.1170, 232.5292
                                       37_Cyclopentane-NeopentaneBcp_T, -547.7699, -2682.2483, -3432.8960, -3652.2374, -750.6477, -969.9891, 219.3415
                                                    62_Pentane-AcNH2_T, -1043.3294, -4688.2343, -6117.9820, -6522.8946, -1429.7477, -1834.6603, 404.9126
                                                 62_Pentane-AcNH2Acp_T, -471.4440, -1738.2729, -2384.3258, -2557.3416, -646.0529, -819.0687, 173.0159
                                                 62_Pentane-AcNH2Bcp_T, -568.4377, -2952.5466, -3731.5167, -3963.6197, -778.9702, -1011.0731, 232.1030
                                             48_Pyridine-Pyridine_TS_T, -1206.7613, -4601.1244, -6254.8344, -6697.2390, -1653.7100, -2096.1146, 442.4046
                                          48_Pyridine-Pyridine_TSAcp_T, -601.7801, -2300.9800, -3125.6417, -3346.7823, -824.6616, -1045.8023, 221.1407
                                          48_Pyridine-Pyridine_TSBcp_T, -602.4674, -2301.1184, -3126.7219, -3348.1225, -825.6035, -1047.0042, 221.4007
                                               40_Benzene-Neopentane_T, -1162.1457, -5376.0742, -6968.6443, -7422.0278, -1592.5701, -2045.9536, 453.3835
                                            40_Benzene-NeopentaneAcp_T, -571.6015, -2952.6104, -3735.9162, -3968.3085, -783.3058, -1015.6980, 232.3923
                                            40_Benzene-NeopentaneBcp_T, -587.4609, -2425.6971, -3230.7361, -3451.8498, -805.0390, -1026.1527, 221.1137
                                                   44_Ethene-Pentane_T, -785.9880, -4006.2928, -5083.3874, -5401.1056, -1077.0946, -1394.8128, 317.7182
                                                44_Ethene-PentaneAcp_T, -568.1733, -2952.5791, -3731.1869, -3963.1701, -778.6078, -1010.5910, 231.9832
                                                44_Ethene-PentaneBcp_T, -215.4834, -1055.7862, -1351.0783, -1436.9715, -295.2920, -381.1853,  85.8932
                                        38_Cyclopentane-Cyclopentane_T, -1099.3630, -5361.3779, -6867.9123, -7306.4828, -1506.5344, -1945.1049, 438.5705
                                     38_Cyclopentane-CyclopentaneAcp_T, -547.8572, -2682.1922, -3432.9594, -3652.3362, -750.7673, -970.1440, 219.3767
                                     38_Cyclopentane-CyclopentaneBcp_T, -547.8599, -2682.1874, -3432.9583, -3652.3354, -750.7709, -970.1480, 219.3771
                                               52_Benzene-AcOH_OH-pi_T, -1068.1222, -3978.7518, -5442.4748, -5834.7809, -1463.7231, -1856.0292, 392.3061
                                            52_Benzene-AcOH_OH-piAcp_T, -478.7896, -1552.8921, -2209.0112, -2380.5458, -656.1191, -827.6537, 171.5346
                                            52_Benzene-AcOH_OH-piBcp_T, -587.1132, -2425.5723, -3230.1348, -3451.0113, -804.5625, -1025.4390, 220.8765
                                            36_Neopentane-Neopentane_T, -1145.5827, -5903.3179, -7473.1905, -7937.9412, -1569.8726, -2034.6233, 464.7507
                                         36_Neopentane-NeopentaneAcp_T, -571.6107, -2952.6640, -3735.9824, -3968.4044, -783.3183, -1015.7404, 232.4221
                                         36_Neopentane-NeopentaneBcp_T, -571.6107, -2952.6641, -3735.9825, -3968.4046, -783.3184, -1015.7404, 232.4221
                                                    11_MeNH2-Peptide_T, -836.4907, -3485.8638, -4632.1659, -4949.2045, -1146.3021, -1463.3407, 317.0386
                                                 11_MeNH2-PeptideAcp_T, -582.0535, -2269.9989, -3067.6278, -3284.8752, -797.6289, -1014.8764, 217.2474
                                                 11_MeNH2-PeptideBcp_T, -252.1982, -1214.8226, -1560.4275, -1660.4157, -345.6049, -445.5931,  99.9882
                                              42_Uracil-Cyclopentane_T, -1435.5455, -5353.8530, -7321.0820, -7848.3011, -1967.2290, -2494.4481, 527.2191
                                           42_Uracil-CyclopentaneAcp_T, -547.7951, -2682.1720, -3432.8541, -3652.1941, -750.6821, -970.0221, 219.3400
                                           42_Uracil-CyclopentaneBcp_T, -883.3366, -2675.2003, -3885.6986, -4193.8012, -1210.4983, -1518.6009, 308.1026
                                               55_Benzene-MeOH_OH-pi_T, -849.3190, -3451.4983, -4615.3800, -4935.0599, -1163.8816, -1483.5616, 319.6799
                                            55_Benzene-MeOH_OH-piAcp_T, -259.7065, -1026.3288, -1382.2228, -1481.1032, -355.8940, -454.7744,  98.8804
                                            55_Benzene-MeOH_OH-piBcp_T, -587.2108, -2425.6261, -3230.3224, -3451.2710, -804.6962, -1025.6448, 220.9486
                                                 17_Uracil-Uracil_BP_T, -1768.1981, -5359.2081, -7782.2945, -8397.5187, -2423.0863, -3038.3106, 615.2242
                                              17_Uracil-Uracil_BPAcp_T, -882.6928, -2673.8412, -3883.4573, -4191.0926, -1209.6160, -1517.2514, 307.6353
                                              17_Uracil-Uracil_BPBcp_T, -882.8504, -2673.7019, -3883.5340, -4191.2022, -1209.8320, -1517.5003, 307.6682
                                                59_Ethyne-Water_CH-O_T, -344.6125, -1262.1936, -1734.4403, -1860.0067, -472.2467, -597.8131, 125.5664
                                             59_Ethyne-Water_CH-OAcp_T, -151.0496, -500.1213, -707.1151, -761.4188, -206.9938, -261.2975,  54.3037
                                             59_Ethyne-Water_CH-OBcp_T, -193.2527, -760.1287, -1024.9564, -1096.2713, -264.8277, -336.1426,  71.3149
                                                    04_Water-Peptide_T, -734.7955, -2774.5144, -3781.4563, -4052.8851, -1006.9419, -1278.3707, 271.4288
                                                 04_Water-PeptideAcp_T, -582.1079, -2269.5516, -3067.2549, -3284.4288, -797.7034, -1014.8773, 217.1739
                                                 04_Water-PeptideBcp_T, -151.3833, -499.8054, -707.2566, -761.6071, -207.4512, -261.8017,  54.3505
                                            24_Benzene-Benzene_pi-pi_T, -1178.1426, -4847.5284, -6462.0201, -6903.9156, -1614.4917, -2056.3872, 441.8955
                                         24_Benzene-Benzene_pi-piAcp_T, -587.1720, -2425.6670, -3230.3101, -3451.3311, -804.6432, -1025.6641, 221.0210
                                         24_Benzene-Benzene_pi-piBcp_T, -587.1721, -2425.6671, -3230.3104, -3451.3317, -804.6433, -1025.6647, 221.0214
                                              49_Benzene-Pyridine_TS_T, -1191.3475, -4725.6021, -6358.1895, -6799.9973, -1632.5874, -2074.3952, 441.8078
                                           49_Benzene-Pyridine_TSAcp_T, -601.7985, -2301.0132, -3125.7000, -3346.8587, -824.6868, -1045.8455, 221.1587
                                           49_Benzene-Pyridine_TSBcp_T, -587.0255, -2425.6307, -3230.0730, -3450.9456, -804.4423, -1025.3149, 220.8725
                                                       02_Water-MeOH_T, -412.0955, -1529.3666, -2094.0900, -2247.1750, -564.7234, -717.8084, 153.0849
                                                    02_Water-MeOHAcp_T, -259.8309, -1026.2705, -1382.3351, -1481.2367, -356.0646, -454.9662,  98.9016
                                                    02_Water-MeOHBcp_T, -151.1704, -499.8806, -707.0401, -761.3190, -207.1594, -261.4384,  54.2789
                                            29_Pyridine-Uracil_pi-pi_T, -1491.0785, -4973.8627, -7017.1925, -7546.5767, -2043.3298, -2572.7140, 529.3842
                                         29_Pyridine-Uracil_pi-piAcp_T, -883.0310, -2674.9917, -3885.0712, -4193.0354, -1210.0795, -1518.0437, 307.9642
                                         29_Pyridine-Uracil_pi-piBcp_T, -603.0978, -2301.0576, -3127.5250, -3349.2366, -826.4674, -1048.1790, 221.7115
                                                       08_MeOH-Water_T, -411.5667, -1529.1993, -2093.1981, -2246.2463, -563.9988, -717.0470, 153.0482
                                                    08_MeOH-WaterAcp_T, -151.3629, -500.0733, -707.4965, -761.9360, -207.4232, -261.8626,  54.4394
                                                    08_MeOH-WaterBcp_T, -259.3626, -1026.1743, -1381.5971, -1480.2909, -355.4228, -454.1166,  98.6938
                                                  46_Peptide-Pentane_T, -1155.9604, -5219.1393, -6803.2331, -7252.8398, -1584.0938, -2033.7005, 449.6067
                                               46_Peptide-PentaneAcp_T, -568.7286, -2952.5658, -3731.9346, -3964.1904, -779.3688, -1011.6246, 232.2557
                                               46_Peptide-PentaneBcp_T, -582.8440, -2269.8488, -3068.5610, -3286.1407, -798.7122, -1016.2919, 217.5797
                                              54_Benzene-Water_OH-pi_T, -739.0811, -2925.9752, -3938.7900, -4213.6635, -1012.8148, -1287.6883, 274.8735
                                           54_Benzene-Water_OH-piAcp_T, -151.1419, -499.8941, -707.0145, -761.2906, -207.1204, -261.3965,  54.2760
                                           54_Benzene-Water_OH-piBcp_T, -586.5922, -2425.5691, -3229.4176, -3450.0872, -803.8485, -1024.5181, 220.6696
                                                   30_Benzene-Ethene_T, -804.1826, -3478.6479, -4580.6760, -4887.0905, -1102.0280, -1408.4425, 306.4145
                                                30_Benzene-EtheneAcp_T, -215.2895, -1055.7642, -1350.7905, -1436.5666, -295.0263, -380.8024,  85.7761
                                                30_Benzene-EtheneBcp_T, -586.6082, -2425.6539, -3229.5245, -3450.2881, -803.8705, -1024.6342, 220.7636
                                             39_Benzene-Cyclopentane_T, -1139.2956, -5104.8620, -6666.1189, -7106.4580, -1561.2569, -2001.5960, 440.3391
                                          39_Benzene-CyclopentaneAcp_T, -547.7022, -2682.1549, -3432.7098, -3651.9937, -750.5549, -969.8388, 219.2838
                                          39_Benzene-CyclopentaneBcp_T, -587.7311, -2425.7105, -3231.1198, -3452.3616, -805.4093, -1026.6510, 221.2417
                                                   66_MeNH2-Pyridine_T, -857.0588, -3515.2579, -4689.7459, -5010.9325, -1174.4880, -1495.6746, 321.1866
                                                66_MeNH2-PyridineAcp_T, -602.3700, -2301.1541, -3126.6241, -3348.1101, -825.4700, -1046.9560, 221.4860
                                                66_MeNH2-PyridineBcp_T, -252.0582, -1214.8477, -1560.2609, -1660.1841, -345.4131, -445.3363,  99.9232
                                                    32_Uracil-Ethyne_T, -1077.9106, -3434.4936, -4911.6303, -5290.5483, -1477.1367, -1856.0547, 378.9180
                                                 32_Uracil-EthyneAcp_T, -193.9445, -760.1193, -1025.8952, -1097.4861, -265.7759, -337.3668,  71.5909
                                                 32_Uracil-EthyneBcp_T, -881.9821, -2674.8713, -3883.5135, -4190.9801, -1208.6422, -1516.1088, 307.4667
                                              53_Benzene-AcNH2_NH-pi_T, -1059.2297, -4164.1171, -5615.6541, -6008.7995, -1451.5371, -1844.6825, 393.1454
                                           53_Benzene-AcNH2_NH-piAcp_T, -470.5686, -1738.0337, -2382.8870, -2555.4160, -644.8533, -817.3823, 172.5291
                                           53_Benzene-AcNH2_NH-piBcp_T, -586.7292, -2425.5216, -3229.5580, -3450.3067, -804.0363, -1024.7851, 220.7488
                                          25_Pyridine-Pyridine_pi-pi_T, -1209.4293, -4599.0494, -6256.4155, -6699.3813, -1657.3661, -2100.3319, 442.9658
                                       25_Pyridine-Pyridine_pi-piAcp_T, -602.7019, -2301.0945, -3127.0193, -3348.5711, -825.9248, -1047.4766, 221.5518
                                       25_Pyridine-Pyridine_pi-piBcp_T, -602.7013, -2301.0918, -3127.0158, -3348.5666, -825.9240, -1047.4747, 221.5507
                                                      21_AcNH2-AcNH2_T, -945.3989, -3485.0335, -4780.5801, -5126.1090, -1295.5467, -1641.0755, 345.5289
                                                   21_AcNH2-AcNH2Acp_T, -471.4657, -1736.9768, -2383.0595, -2555.8704, -646.0827, -818.8936, 172.8109
                                                   21_AcNH2-AcNH2Bcp_T, -471.4680, -1736.9724, -2383.0581, -2555.8681, -646.0857, -818.8957, 172.8099
                                                   45_Ethyne-Pentane_T, -763.6428, -3711.1516, -4757.6251, -5060.9801, -1046.4735, -1349.8285, 303.3550
                                                45_Ethyne-PentaneAcp_T, -567.8893, -2952.5196, -3730.7383, -3962.5707, -778.2187, -1010.0511, 231.8324
                                                45_Ethyne-PentaneBcp_T, -193.9557, -760.2304, -1026.0216, -1097.6527, -265.7912, -337.4223,  71.6311
                                               47_Benzene-Benzene_TS_T, -1175.7518, -4849.6949, -6460.9103, -6902.2744, -1611.2154, -2052.5795, 441.3641
                                            47_Benzene-Benzene_TSAcp_T, -586.2909, -2425.5616, -3228.9973, -3449.6246, -803.4357, -1024.0630, 220.6272
                                            47_Benzene-Benzene_TSBcp_T, -586.9822, -2425.6415, -3230.0245, -3450.8905, -804.3831, -1025.2491, 220.8660
                                                   41_Uracil-Pentane_T, -1457.3870, -5623.9267, -7621.0866, -8161.3631, -1997.1599, -2537.4364, 540.2765
                                                41_Uracil-PentaneAcp_T, -568.7239, -2952.5779, -3731.9403, -3964.1924, -779.3623, -1011.6144, 232.2521
                                                41_Uracil-PentaneBcp_T, -883.6577, -2675.2450, -3886.1833, -4194.4404, -1210.9383, -1519.1954, 308.2571
                                                      22_AcOH-Uracil_T, -1364.7826, -4239.1769, -6109.4345, -6588.9288, -1870.2576, -2349.7519, 479.4943
                                                   22_AcOH-UracilAcp_T, -882.8762, -2673.6507, -3883.5181, -4191.2537, -1209.8673, -1517.6029, 307.7356
                                                   22_AcOH-UracilBcp_T, -479.7625, -1551.2583, -2208.7106, -2380.3824, -657.4523, -829.1240, 171.6717
                                            57_Benzene-Peptide_NH-pi_T, -1172.9508, -4694.6181, -6301.9951, -6740.1421, -1607.3770, -2045.5240, 438.1471
                                         57_Benzene-Peptide_NH-piAcp_T, -581.9123, -2269.7182, -3067.1536, -3284.2749, -797.4354, -1014.5566, 217.1212
                                         57_Benzene-Peptide_NH-piBcp_T, -587.6936, -2425.6380, -3230.9959, -3452.1654, -805.3579, -1026.5273, 221.1694
                                                     63_Benzene-AcOH_T, -1069.1237, -3977.0576, -5442.1531, -5834.6592, -1465.0955, -1857.6016, 392.5061
                                                  63_Benzene-AcOHAcp_T, -479.1153, -1552.8137, -2209.3791, -2381.0403, -656.5654, -828.2266, 171.6613
                                                  63_Benzene-AcOHBcp_T, -587.2290, -2425.6550, -3230.3762, -3451.3692, -804.7212, -1025.7142, 220.9930
                                             50_Benzene-Ethyne_CH-pi_T, -781.6060, -3185.9447, -4257.0344, -4549.1236, -1071.0897, -1363.1790, 292.0893
                                          50_Benzene-Ethyne_CH-piAcp_T, -193.6044, -760.2787, -1025.5885, -1097.0923, -265.3098, -336.8136,  71.5039
                                          50_Benzene-Ethyne_CH-piBcp_T, -586.6387, -2425.6029, -3229.5152, -3450.2007, -803.9123, -1024.5978, 220.6855
                                           27_Benzene-Pyridine_pi-pi_T, -1193.8314, -4723.3247, -6359.3159, -6801.7494, -1635.9912, -2078.4247, 442.4335
                                        27_Benzene-Pyridine_pi-piAcp_T, -602.6845, -2301.1275, -3127.0285, -3348.5911, -825.9010, -1047.4636, 221.5626
                                        27_Benzene-Pyridine_pi-piBcp_T, -587.2047, -2425.6508, -3230.3387, -3451.3587, -804.6880, -1025.7079, 221.0199
                                                    31_Uracil-Ethene_T, -1100.2460, -3729.2092, -5236.9537, -5630.2377, -1507.7445, -1901.0285, 393.2840
                                                 31_Uracil-EtheneAcp_T, -215.4247, -1055.7295, -1350.9411, -1436.7551, -295.2116, -381.0256,  85.8140
                                                 31_Uracil-EtheneBcp_T, -882.3177, -2674.9679, -3884.0699, -4191.7004, -1209.1020, -1516.7325, 307.6305
                                              56_Benzene-MeNH2_NH-pi_T, -841.7269, -3639.2494, -4792.7269, -5113.4994, -1153.4775, -1474.2500, 320.7725
                                           56_Benzene-MeNH2_NH-piAcp_T, -252.1526, -1214.8762, -1560.4186, -1660.3878, -345.5424, -445.5116,  99.9692
                                           56_Benzene-MeNH2_NH-piBcp_T, -587.1354, -2425.6518, -3230.2447, -3451.1770, -804.5929, -1025.5252, 220.9323
                                                 13_Peptide-MeOHmonA_T, -258.9613, -1026.2313, -1381.1042, -1479.5826, -354.8730, -453.3514,  98.4784
                                                  21_AcNH2-AcNH2monA_T, -470.0626, -1736.7993, -2380.9591, -2553.0031, -644.1599, -816.2039, 172.0440
                                                 23_AcNH2-UracilmonA_T, -881.3325, -2673.1177, -3880.8697, -4187.6431, -1207.7520, -1514.5253, 306.7734
                                           52_Benzene-AcOH_OH-pimonA_T, -477.8482, -1552.6651, -2207.4941, -2378.5358, -654.8290, -825.8707, 171.0417
                                                   09_MeNH2-MeOHmonA_T, -258.9605, -1026.2201, -1381.0919, -1479.5809, -354.8718, -453.3608,  98.4890
                                          42_Uracil-CyclopentanemonA_T, -546.4782, -2682.0558, -3430.9333, -3649.6014, -748.8775, -967.5456, 218.6681
                                               45_Ethyne-PentanemonA_T, -567.3086, -2952.4636, -3729.8865, -3961.4326, -777.4229, -1008.9689, 231.5460
                                               66_MeNH2-PyridinemonA_T, -600.7728, -2300.8481, -3124.1293, -3344.8026, -823.2812, -1043.9544, 220.6732
                                            59_Ethyne-Water_CH-OmonA_T, -150.5590, -499.9907, -706.3123, -760.3550, -206.3217, -260.3643,  54.0427
                                               18_Water-PyridinemonA_T, -600.7153, -2300.9147, -3124.1172, -3344.8006, -823.2024, -1043.8858, 220.6834
                                               44_Ethene-PentanemonA_T, -567.2942, -2952.5113, -3729.9145, -3961.4522, -777.4032, -1008.9409, 231.5377
                                                62_Pentane-AcNH2monA_T, -469.6291, -1738.0146, -2381.5803, -2553.6869, -643.5657, -815.6723, 172.1065
                                                04_Water-PeptidemonA_T, -580.9815, -2269.3756, -3065.5355, -3282.1287, -796.1599, -1012.7531, 216.5932
                                                31_Uracil-EthenemonA_T, -214.6022, -1055.6143, -1349.6987, -1435.1029, -294.0844, -379.4887,  85.4042
                                           55_Benzene-MeOH_OH-pimonA_T, -258.9638, -1026.1732, -1381.0495, -1479.5461, -354.8763, -453.3729,  98.4965
                                               64_Peptide-EthenemonA_T, -214.6013, -1055.6094, -1349.6926, -1435.0995, -294.0832, -379.4901,  85.4069
                                            43_Uracil-NeopentanemonA_T, -570.7067, -2952.4642, -3734.5438, -3966.4419, -782.0795, -1013.9776, 231.8981
                                          56_Benzene-MeNH2_NH-pimonA_T, -251.4355, -1214.7656, -1559.3253, -1658.9257, -344.5597, -444.1601,  99.6004
                                           35_Neopentane-PentanemonA_T, -570.6723, -2952.5219, -3734.5543, -3966.4671, -782.0324, -1013.9452, 231.9128
                                       58_Pyridine-Pyridine_CH-NmonA_T, -600.8294, -2300.7499, -3124.1087, -3344.7621, -823.3588, -1044.0122, 220.6535
                                                   02_Water-MeOHmonA_T, -258.9919, -1026.1814, -1381.0961, -1479.5760, -354.9148, -453.3946,  98.4798
                                                  12_MeNH2-WatermonA_T, -150.7945, -499.5891, -706.2334, -760.2396, -206.6443, -260.6505,  54.0062
                                              46_Peptide-PentanemonA_T, -567.3164, -2952.4562, -3729.8898, -3961.4214, -777.4336, -1008.9652, 231.5317
                                            60_Ethyne-AcOH_OH-pimonA_T, -477.8516, -1552.6387, -2207.4724, -2378.5099, -654.8337, -825.8712, 171.0375
                                                  10_MeNH2-MeNH2monA_T, -251.4049, -1214.8126, -1559.3304, -1658.9201, -344.5178, -444.1074,  99.5897
                                                    20_AcOH-AcOHmonA_T, -478.1840, -1550.9460, -2206.2351, -2377.2094, -655.2891, -826.2634, 170.9743
                                          53_Benzene-AcNH2_NH-pimonA_T, -469.6780, -1737.8900, -2381.5228, -2553.6126, -643.6329, -815.7227, 172.0898
                                                    05_MeOH-MeOHmonA_T, -258.9803, -1026.1983, -1381.0973, -1479.5769, -354.8990, -453.3786,  98.4796
                                              34_Pentane-PentanemonA_T, -567.2909, -2952.5167, -3729.9154, -3961.4514, -777.3987, -1008.9348, 231.5361
                                           40_Benzene-NeopentanemonA_T, -570.6955, -2952.4905, -3734.5547, -3966.4630, -782.0642, -1013.9724, 231.9082
                                        57_Benzene-Peptide_NH-pimonA_T, -580.8827, -2269.5478, -3065.5723, -3282.1579, -796.0245, -1012.6101, 216.5856
                                                 61_Pentane-AcOHmonA_T, -477.8399, -1552.7413, -2207.5590, -2378.6146, -654.8177, -825.8732, 171.0555
                                         28_Benzene-Uracil_pi-pimonA_T, -880.7553, -2674.7063, -3881.6673, -4188.5481, -1206.9609, -1513.8418, 306.8808
                                          54_Benzene-Water_OH-pimonA_T, -150.6517, -499.8364, -706.2850, -760.3281, -206.4486, -260.4917,  54.0431
                                      37_Cyclopentane-NeopentanemonA_T, -570.6671, -2952.5281, -3734.5534, -3966.4609, -782.0252, -1013.9327, 231.9075
                                           47_Benzene-Benzene_TSmonA_T, -585.2760, -2425.3985, -3227.4433, -3447.5788, -802.0449, -1022.1804, 220.1355
                                      25_Pyridine-Pyridine_pi-pimonA_T, -600.7846, -2300.8332, -3124.1307, -3344.8068, -823.2975, -1043.9736, 220.6761
                                               30_Benzene-EthenemonA_T, -214.5682, -1055.6683, -1349.7062, -1435.1241, -294.0379, -379.4557,  85.4178
                                                14_Peptide-MeNH2monA_T, -251.4166, -1214.8023, -1559.3362, -1658.9225, -344.5339, -444.1202,  99.5863
                                                32_Uracil-EthynemonA_T, -192.9748, -760.0149, -1024.4619, -1095.6188, -264.4470, -335.6039,  71.1569
                                                 63_Benzene-AcOHmonA_T, -477.9103, -1552.6180, -2207.5321, -2378.5825, -654.9142, -825.9646, 171.0504
                                                  03_Water-MeNH2monA_T, -251.3837, -1214.8510, -1559.3398, -1658.9310, -344.4888, -444.0800,  99.5912
                                         48_Pyridine-Pyridine_TSmonA_T, -600.8069, -2300.8011, -3124.1291, -3344.7923, -823.3280, -1043.9912, 220.6631
                                        29_Pyridine-Uracil_pi-pimonA_T, -880.7999, -2674.6037, -3881.6258, -4188.5094, -1207.0221, -1513.9058, 306.8836
                                               41_Uracil-PentanemonA_T, -567.3134, -2952.4550, -3729.8844, -3961.4089, -777.4295, -1008.9539, 231.5244
                                        36_Neopentane-NeopentanemonA_T, -570.6646, -2952.5335, -3734.5554, -3966.4675, -782.0219, -1013.9340, 231.9121
                                             51_Ethyne-Ethyne_TSmonA_T, -192.9398, -760.0931, -1024.4920, -1095.6544, -264.3990, -335.5613,  71.1624
                                    38_Cyclopentane-CyclopentanemonA_T, -546.4803, -2682.0690, -3430.9494, -3649.6243, -748.8804, -967.5553, 218.6749
                                                19_MeOH-PyridinemonA_T, -600.7135, -2300.9122, -3124.1122, -3344.7941, -823.2000, -1043.8820, 220.6819
                                          49_Benzene-Pyridine_TSmonA_T, -600.7899, -2300.8237, -3124.1283, -3344.8039, -823.3047, -1043.9802, 220.6755
                                             17_Uracil-Uracil_BPmonA_T, -881.1953, -2673.5584, -3881.1223, -4187.9219, -1207.5639, -1514.3636, 306.7996
                                                  01_Water-WatermonA_T, -150.5757, -499.9696, -706.3141, -760.3537, -206.3445, -260.3841,  54.0396
                                                   08_MeOH-WatermonA_T, -150.5719, -499.9763, -706.3156, -760.3545, -206.3393, -260.3782,  54.0388
                                                   06_MeOH-MeNH2monA_T, -251.3845, -1214.8482, -1559.3381, -1658.9256, -344.4899, -444.0774,  99.5876
                                              65_Pyridine-EthynemonA_T, -193.0509, -759.8709, -1024.4222, -1095.5491, -264.5513, -335.6782,  71.1269
                                         50_Benzene-Ethyne_CH-pimonA_T, -192.9643, -760.0468, -1024.4794, -1095.6367, -264.4325, -335.5898,  71.1573
                                              15_Peptide-PeptidemonA_T, -580.9489, -2269.4078, -3065.5231, -3282.1121, -796.1152, -1012.7042, 216.5890
                                          26_Uracil-Uracil_pi-pimonA_T, -880.9443, -2674.1502, -3881.3702, -4188.2120, -1207.2200, -1514.0618, 306.8418
                                         39_Benzene-CyclopentanemonA_T, -546.4984, -2682.0370, -3430.9422, -3649.6178, -748.9052, -967.5807, 218.6756
                                              33_Pyridine-EthenemonA_T, -214.5819, -1055.6492, -1349.7059, -1435.1196, -294.0567, -379.4704,  85.4137
                                                11_MeNH2-PeptidemonA_T, -580.7274, -2269.8370, -3065.6486, -3282.2259, -795.8117, -1012.3889, 216.5773
                                                16_Peptide-WatermonA_T, -150.5630, -499.9885, -706.3155, -760.3549, -206.3271, -260.3664,  54.0394
                                       27_Benzene-Pyridine_pi-pimonA_T, -600.7697, -2300.8666, -3124.1435, -3344.8218, -823.2770, -1043.9553, 220.6783
                                                  22_AcOH-UracilmonA_T, -881.2227, -2673.3678, -3880.9694, -4187.7665, -1207.6015, -1514.3987, 306.7972
                                                 07_MeOH-PeptidemonA_T, -580.7465, -2269.7204, -3065.5582, -3282.1405, -795.8378, -1012.4201, 216.5823
                                        24_Benzene-Benzene_pi-pimonA_T, -585.2594, -2425.4274, -3227.4496, -3447.5935, -802.0222, -1022.1661, 220.1439
                                                19_MeOH-PyridinemonB_T, -259.1632, -1025.7142, -1380.8638, -1479.3398, -355.1496, -453.6256,  98.4760
                                                11_MeNH2-PeptidemonB_T, -251.4363, -1214.7386, -1559.2994, -1658.8890, -344.5608, -444.1505,  99.5897
                                               41_Uracil-PentanemonB_T, -880.7846, -2674.7036, -3881.7048, -4188.5696, -1207.0012, -1513.8659, 306.8648
                                                   02_Water-MeOHmonB_T, -150.6831, -499.7984, -706.2901, -760.3156, -206.4917, -260.5172,  54.0255
                                            60_Ethyne-AcOH_OH-pimonB_T, -193.0073, -759.9421, -1024.4336, -1095.5831, -264.4914, -335.6410,  71.1495
                                                62_Pentane-AcNH2monB_T, -567.3121, -2952.4579, -3729.8856, -3961.4154, -777.4277, -1008.9575, 231.5298
                                         39_Benzene-CyclopentanemonB_T, -585.2707, -2425.4077, -3227.4454, -3447.5869, -802.0376, -1022.1792, 220.1415
                                      37_Cyclopentane-NeopentanemonB_T, -546.4407, -2682.1263, -3430.9524, -3649.6230, -748.8262, -967.4967, 218.6705
                                           47_Benzene-Benzene_TSmonB_T, -585.2753, -2425.4034, -3227.4473, -3447.5830, -802.0439, -1022.1795, 220.1356
                                       58_Pyridine-Pyridine_CH-NmonB_T, -600.8290, -2300.7498, -3124.1081, -3344.7621, -823.3583, -1044.0123, 220.6540
                                        24_Benzene-Benzene_pi-pimonB_T, -585.2584, -2425.4275, -3227.4482, -3447.5936, -802.0208, -1022.1661, 220.1454
                                          56_Benzene-MeNH2_NH-pimonB_T, -585.2794, -2425.3984, -3227.4479, -3447.5801, -802.0495, -1022.1817, 220.1322
                                               64_Peptide-EthenemonB_T, -580.7929, -2269.6816, -3065.5831, -3282.1692, -795.9014, -1012.4875, 216.5861
                                               30_Benzene-EthenemonB_T, -585.2459, -2425.4640, -3227.4677, -3447.6176, -802.0037, -1022.1536, 220.1499
                                          54_Benzene-Water_OH-pimonB_T, -585.3156, -2425.3842, -3227.4833, -3447.5750, -802.0991, -1022.1908, 220.0917
                                          26_Uracil-Uracil_pi-pimonB_T, -880.9470, -2674.1501, -3881.3738, -4188.2120, -1207.2237, -1514.0618, 306.8382
                                                 13_Peptide-MeOHmonB_T, -580.7026, -2269.8500, -3065.6277, -3282.2007, -795.7776, -1012.3507, 216.5730
                                                  22_AcOH-UracilmonB_T, -478.1242, -1550.9698, -2206.1770, -2377.1458, -655.2072, -826.1760, 170.9688
                                            59_Ethyne-Water_CH-OmonB_T, -192.9838, -760.0107, -1024.4700, -1095.6189, -264.4593, -335.6081,  71.1488
                                    38_Cyclopentane-CyclopentanemonB_T, -546.4830, -2682.0640, -3430.9481, -3649.6232, -748.8841, -967.5592, 218.6751
                                          49_Benzene-Pyridine_TSmonB_T, -585.2827, -2425.3895, -3227.4436, -3447.5766, -802.0541, -1022.1871, 220.1330
                                                14_Peptide-MeNH2monB_T, -580.8073, -2269.5744, -3065.4955, -3282.0482, -795.9211, -1012.4737, 216.5526
                                               18_Water-PyridinemonB_T, -150.7848, -499.6148, -706.2459, -760.2584, -206.6311, -260.6436,  54.0125
                                                    20_AcOH-AcOHmonB_T, -478.1781, -1550.9527, -2206.2338, -2377.2099, -655.2811, -826.2572, 170.9761
                                              33_Pyridine-EthenemonB_T, -600.7400, -2300.9095, -3124.1458, -3344.8317, -823.2363, -1043.9221, 220.6859
                                                 07_MeOH-PeptidemonB_T, -259.1229, -1025.8196, -1380.9139, -1479.3928, -355.0943, -453.5731,  98.4788
                                                 63_Benzene-AcOHmonB_T, -585.2777, -2425.3967, -3227.4439, -3447.5794, -802.0473, -1022.1827, 220.1355
                                               45_Ethyne-PentanemonB_T, -192.9283, -760.1111, -1024.4943, -1095.6622, -264.3832, -335.5512,  71.1680
                                                   09_MeNH2-MeOHmonB_T, -251.4104, -1214.7914, -1559.3167, -1658.9116, -344.5254, -444.1202,  99.5949
                                              46_Peptide-PentanemonB_T, -580.8493, -2269.6028, -3065.5815, -3282.1665, -795.9787, -1012.5637, 216.5850
                                               44_Ethene-PentanemonB_T, -214.5748, -1055.6641, -1349.7111, -1435.1261, -294.0469, -379.4620,  85.4150
                                                04_Water-PeptidemonB_T, -150.7585, -499.6608, -706.2557, -760.2682, -206.5949, -260.6074,  54.0125
                                             17_Uracil-Uracil_BPmonB_T, -881.2479, -2673.3786, -3881.0146, -4187.8059, -1207.6360, -1514.4273, 306.7913
                                            43_Uracil-NeopentanemonB_T, -880.7686, -2674.6979, -3881.6771, -4188.5476, -1206.9792, -1513.8497, 306.8705
                                         48_Pyridine-Pyridine_TSmonB_T, -600.7959, -2300.8153, -3124.1281, -3344.7918, -823.3129, -1043.9765, 220.6636
                                                16_Peptide-WatermonB_T, -580.9807, -2269.3911, -3065.5498, -3282.1276, -796.1587, -1012.7365, 216.5778
                                                    05_MeOH-MeOHmonB_T, -259.0292, -1026.0288, -1380.9948, -1479.4822, -354.9659, -453.4534,  98.4874
                                         28_Benzene-Uracil_pi-pimonB_T, -585.2877, -2425.3690, -3227.4300, -3447.5602, -802.0610, -1022.1912, 220.1302
                                                 23_AcNH2-UracilmonB_T, -470.0883, -1736.7142, -2380.9092, -2552.9658, -644.1951, -816.2516, 172.0566
                                                 61_Pentane-AcOHmonB_T, -567.2946, -2952.4825, -3729.8862, -3961.4181, -777.4037, -1008.9356, 231.5319
                                               66_MeNH2-PyridinemonB_T, -251.4339, -1214.7573, -1559.3149, -1658.9054, -344.5576, -444.1481,  99.5905
                                              34_Pentane-PentanemonB_T, -567.2913, -2952.5161, -3729.9153, -3961.4514, -777.3992, -1008.9353, 231.5361
                                                32_Uracil-EthynemonB_T, -880.7429, -2674.6662, -3881.6102, -4188.4896, -1206.9440, -1513.8234, 306.8794
                                                31_Uracil-EthenemonB_T, -880.7507, -2674.7208, -3881.6755, -4188.5570, -1206.9546, -1513.8361, 306.8815
                                       27_Benzene-Pyridine_pi-pimonB_T, -585.2724, -2425.4090, -3227.4489, -3447.5870, -802.0399, -1022.1779, 220.1380
                                        57_Benzene-Peptide_NH-pimonB_T, -585.2979, -2425.3481, -3227.4229, -3447.5546, -802.0749, -1022.2066, 220.1317
                                        36_Neopentane-NeopentanemonB_T, -570.6661, -2952.5336, -3734.5574, -3966.4676, -782.0239, -1013.9340, 231.9102
                                                   06_MeOH-MeNH2monB_T, -259.1642, -1025.6991, -1380.8501, -1479.3216, -355.1510, -453.6225,  98.4715
                                           40_Benzene-NeopentanemonB_T, -585.2707, -2425.4208, -3227.4584, -3447.5954, -802.0376, -1022.1746, 220.1369
                                                  21_AcNH2-AcNH2monB_T, -470.0644, -1736.7949, -2380.9572, -2553.0010, -644.1623, -816.2061, 172.0438
                                                  03_Water-MeNH2monB_T, -150.7869, -499.6061, -706.2400, -760.2483, -206.6339, -260.6423,  54.0083
                                         50_Benzene-Ethyne_CH-pimonB_T, -585.2832, -2425.3981, -3227.4528, -3447.5819, -802.0548, -1022.1838, 220.1290
                                           55_Benzene-MeOH_OH-pimonB_T, -585.2957, -2425.3717, -3227.4436, -3447.5677, -802.0718, -1022.1960, 220.1242
                                                  10_MeNH2-MeNH2monB_T, -251.4360, -1214.7472, -1559.3076, -1658.8933, -344.5604, -444.1462,  99.5858
                                             51_Ethyne-Ethyne_TSmonB_T, -192.9209, -760.1260, -1024.4991, -1095.6677, -264.3731, -335.5417,  71.1686
                                              15_Peptide-PeptidemonB_T, -581.0710, -2269.1615, -3065.4440, -3282.0068, -796.2825, -1012.8453, 216.5628
                                      25_Pyridine-Pyridine_pi-pimonB_T, -600.7894, -2300.8311, -3124.1350, -3344.8059, -823.3040, -1043.9748, 220.6708
                                        29_Pyridine-Uracil_pi-pimonB_T, -600.8385, -2300.7402, -3124.1115, -3344.7694, -823.3712, -1044.0292, 220.6579
                                              65_Pyridine-EthynemonB_T, -600.7411, -2300.9069, -3124.1447, -3344.8247, -823.2378, -1043.9178, 220.6800
                                                   08_MeOH-WatermonB_T, -258.9974, -1026.0877, -1381.0100, -1479.5028, -354.9223, -453.4151,  98.4928
                                           35_Neopentane-PentanemonB_T, -567.2926, -2952.5134, -3729.9143, -3961.4498, -777.4009, -1008.9364, 231.5355
                                          42_Uracil-CyclopentanemonB_T, -880.7835, -2674.7168, -3881.7164, -4188.5792, -1206.9996, -1513.8624, 306.8628
                                                  01_Water-WatermonB_T, -150.6582, -499.8389, -706.2964, -760.3271, -206.4575, -260.4881,  54.0306
                                           52_Benzene-AcOH_OH-pimonB_T, -585.3067, -2425.3411, -3227.4281, -3447.5426, -802.0870, -1022.2015, 220.1145
                                          53_Benzene-AcNH2_NH-pimonB_T, -585.3076, -2425.3210, -3227.4093, -3447.5301, -802.0882, -1022.2090, 220.1208
                                                  12_MeNH2-WatermonB_T, -251.3826, -1214.8452, -1559.3325, -1658.9187, -344.4872, -444.0735,  99.5863


==> anc/text_files/absolute_energies/sossx_pbe50_results.txt <==
                     06_MeOH-MeNH2_Q, -3396.9569, -2150.3471, -2871.0434, -3106.6221, -720.6963, -956.2750, 235.5787
                  06_MeOH-MeNH2Acp_Q, -1778.2001, -1164.1234, -1519.1365, -1638.8933, -355.0131, -474.7699, 119.7568
                  06_MeOH-MeNH2Bcp_Q, -1609.7701, -982.2205, -1345.0226, -1460.9689, -362.8021, -478.7484, 115.9463
                     09_MeNH2-MeOH_Q, -3391.6517, -2147.5840, -2866.8106, -3102.2673, -719.2266, -954.6833, 235.4567
                  09_MeNH2-MeOHAcp_Q, -1610.6461, -982.7051, -1345.7335, -1461.9605, -363.0284, -479.2554, 116.2270
                  09_MeNH2-MeOHBcp_Q, -1777.0074, -1164.0858, -1518.4311, -1637.7626, -354.3453, -473.6769, 119.3316
                34_Pentane-Pentane_Q, -8432.1924, -5651.3541, -7259.0262, -7809.2926, -1607.6722, -2157.9385, 550.2664
             34_Pentane-PentaneAcp_Q, -4212.3144, -2827.4375, -3628.0695, -3903.3249, -800.6319, -1075.8873, 275.2554
             34_Pentane-PentaneBcp_Q, -4212.3146, -2827.4369, -3628.0693, -3903.3247, -800.6325, -1075.8878, 275.2553
                15_Peptide-Peptide_Q, -7162.6771, -4317.1772, -5962.2319, -6486.5068, -1645.0546, -2169.3295, 524.2749
             15_Peptide-PeptideAcp_Q, -3576.7236, -2156.5113, -2977.5716, -3240.0135, -821.0602, -1083.5021, 262.4419
             15_Peptide-PeptideBcp_Q, -3575.0855, -2156.2275, -2976.5048, -3238.4310, -820.2773, -1082.2035, 261.9262
             35_Neopentane-Pentane_Q, -8436.5689, -5652.5755, -7262.0717, -7812.4926, -1609.4962, -2159.9171, 550.4210
          35_Neopentane-PentaneAcp_Q, -4219.0792, -2827.5514, -3632.0284, -3907.3796, -804.4770, -1079.8282, 275.3513
          35_Neopentane-PentaneBcp_Q, -4212.0506, -2827.4666, -3627.9292, -3903.0883, -800.4626, -1075.6217, 275.1591
                   07_MeOH-Peptide_Q, -5195.9111, -3144.0055, -4330.2634, -4708.4931, -1186.2579, -1564.4875, 378.2297
                07_MeOH-PeptideAcp_Q, -3576.1896, -2156.7456, -2977.3617, -3239.6638, -820.6161, -1082.9182, 262.3021
                07_MeOH-PeptideBcp_Q, -1610.1795, -982.3351, -1345.3077, -1461.3792, -362.9725, -479.0440, 116.0715
                65_Pyridine-Ethyne_Q, -4850.0137, -2876.2600, -4017.3364, -4382.8351, -1141.0763, -1506.5750, 365.4987
             65_Pyridine-EthyneAcp_Q, -1193.4859, -712.9052, -990.7409, -1080.6583, -277.8357, -367.7531,  89.9174
             65_Pyridine-EthyneBcp_Q, -3651.7128, -2160.9181, -3022.7838, -3298.4342, -861.8657, -1137.5162, 275.6505
                33_Pyridine-Ethene_Q, -5189.3368, -3165.1840, -4335.3974, -4714.6591, -1170.2134, -1549.4751, 379.2618
             33_Pyridine-EtheneAcp_Q, -1533.8785, -1006.8306, -1311.5301, -1415.3073, -304.6996, -408.4768, 103.7772
             33_Pyridine-EtheneBcp_Q, -3651.6950, -2160.8590, -3022.7486, -3298.3954, -861.8896, -1137.5364, 275.6468
                    01_Water-Water_Q, -1692.7922, -964.3227, -1385.4691, -1511.3622, -421.1464, -547.0395, 125.8931
                 01_Water-WaterAcp_Q, -844.0870, -480.4788, -690.6898, -753.7959, -210.2110, -273.3171,  63.1061
                 01_Water-WaterBcp_Q, -843.2297, -480.3662, -690.1466, -752.9400, -209.7805, -272.5739,  62.7934
                 64_Peptide-Ethene_Q, -5114.8232, -3162.9362, -4291.3708, -4657.3601, -1128.4347, -1494.4239, 365.9892
              64_Peptide-EtheneAcp_Q, -1534.2063, -1006.7979, -1311.7059, -1415.5994, -304.9080, -408.8015, 103.8935
              64_Peptide-EtheneBcp_Q, -3576.0597, -2156.7308, -2977.2803, -3239.5263, -820.5495, -1082.7955, 262.2459
                      20_AcOH-AcOH_Q, -5291.2314, -2954.0931, -4305.2512, -4717.6557, -1351.1581, -1763.5625, 412.4045
                   20_AcOH-AcOHAcp_Q, -2635.1469, -1469.6495, -2143.4527, -2349.7073, -673.8032, -880.0579, 206.2547
                   20_AcOH-AcOHBcp_Q, -2635.1421, -1469.6558, -2143.4526, -2349.7090, -673.7968, -880.0532, 206.2564
              60_Ethyne-AcOH_OH-pi_Q, -3834.8975, -2186.7182, -3139.5719, -3435.5887, -952.8537, -1248.8705, 296.0168
           60_Ethyne-AcOH_OH-piAcp_Q, -2634.4986, -1471.2823, -2143.7667, -2349.5861, -672.4845, -878.3038, 205.8194
           60_Ethyne-AcOH_OH-piBcp_Q, -1194.1287, -712.9663, -991.1383, -1081.2879, -278.1720, -368.3216,  90.1496
                    12_MeNH2-Water_Q, -2629.8884, -1648.5327, -2215.8790, -2398.3103, -567.3463, -749.7775, 182.4313
                 12_MeNH2-WaterAcp_Q, -843.4439, -480.1325, -690.1719, -753.0122, -210.0394, -272.8796,  62.8402
                 12_MeNH2-WaterBcp_Q, -1778.0965, -1164.1230, -1519.0764, -1638.7948, -354.9534, -474.6717, 119.7183
            26_Uracil-Uracil_pi-pi_Q, -9358.3646, -5009.7971, -7523.8127, -8284.4866, -2514.0156, -3274.6895, 760.6739
         26_Uracil-Uracil_pi-piAcp_Q, -4671.4789, -2505.1069, -3757.5407, -4138.0301, -1252.4338, -1632.9232, 380.4894
         26_Uracil-Uracil_pi-piBcp_Q, -4671.4900, -2505.1069, -3757.5471, -4138.0301, -1252.4402, -1632.9232, 380.4830
                  19_MeOH-Pyridine_Q, -5271.3377, -3147.1877, -4375.2119, -4766.9451, -1228.0242, -1619.7574, 391.7332
               19_MeOH-PyridineAcp_Q, -3652.5767, -2160.9354, -3023.2905, -3299.1780, -862.3551, -1138.2426, 275.8875
               19_MeOH-PyridineBcp_Q, -1609.8315, -982.2363, -1345.0648, -1461.0265, -362.8285, -478.7902, 115.9617
                    10_MeNH2-MeNH2_Q, -3560.5326, -2328.8823, -3040.9301, -3279.7665, -712.0478, -950.8842, 238.8364
                 10_MeNH2-MeNH2Acp_Q, -1777.8407, -1164.0929, -1518.9158, -1638.5456, -354.8229, -474.4526, 119.6297
                 10_MeNH2-MeNH2Bcp_Q, -1777.4120, -1164.0495, -1518.6497, -1638.1088, -354.6002, -474.0593, 119.4591
                  16_Peptide-Water_Q, -4424.9972, -2640.3290, -3672.0903, -3997.0152, -1031.7613, -1356.6862, 324.9249
               16_Peptide-WaterAcp_Q, -843.9584, -480.5120, -690.6294, -753.6932, -210.1175, -273.1813,  63.0638
               16_Peptide-WaterBcp_Q, -3574.9212, -2156.4780, -2976.5155, -3238.3710, -820.0375, -1081.8930, 261.8555
               51_Ethyne-Ethyne_TS_Q, -2388.5618, -1426.7804, -1982.8103, -2162.5546, -556.0299, -735.7742, 179.7443
            51_Ethyne-Ethyne_TSAcp_Q, -1193.2497, -713.1173, -990.6938, -1080.5563, -277.5766, -367.4390,  89.8624
            51_Ethyne-Ethyne_TSBcp_Q, -1193.4244, -713.1410, -990.8049, -1080.7255, -277.6638, -367.5845,  89.9206
                    03_Water-MeNH2_Q, -2629.2950, -1648.6847, -2215.6000, -2398.0301, -566.9153, -749.3454, 182.4301
                 03_Water-MeNH2Acp_Q, -1778.1524, -1164.1432, -1519.1173, -1638.8506, -354.9741, -474.7074, 119.7333
                 03_Water-MeNH2Bcp_Q, -843.3867, -480.1553, -690.1484, -752.9657, -209.9931, -272.8104,  62.8172
                   23_AcNH2-Uracil_Q, -7490.8972, -4167.0539, -6088.6508, -6678.3536, -1921.5969, -2511.2997, 589.7028
                23_AcNH2-UracilAcp_Q, -4670.3019, -2504.1367, -3756.4509, -4136.6283, -1252.3142, -1632.4915, 380.1773
                23_AcNH2-UracilBcp_Q, -2798.5070, -1648.0771, -2313.1694, -2522.6578, -665.0923, -874.5808, 209.4884
                   61_Pentane-AcOH_Q, -6852.4458, -4296.5730, -5774.1869, -6255.2011, -1477.6140, -1958.6281, 481.0141
                61_Pentane-AcOHAcp_Q, -2635.5198, -1471.3651, -2144.3920, -2350.5355, -673.0269, -879.1703, 206.1434
                61_Pentane-AcOHBcp_Q, -4211.8113, -2827.4446, -3627.7816, -3902.8777, -800.3370, -1075.4331, 275.0961
                      05_MeOH-MeOH_Q, -3227.6977, -1968.5356, -2696.4887, -2928.7364, -727.9531, -960.2008, 232.2477
                   05_MeOH-MeOHAcp_Q, -1610.8717, -982.6789, -1345.8529, -1462.2500, -363.1739, -479.5711, 116.3972
                   05_MeOH-MeOHBcp_Q, -1610.0706, -982.5299, -1345.3269, -1461.3644, -362.7970, -478.8345, 116.0375
                  14_Peptide-MeNH2_Q, -5362.9082, -3323.9640, -4502.7286, -4884.3402, -1178.7646, -1560.3762, 381.6116
               14_Peptide-MeNH2Acp_Q, -1778.2277, -1164.0707, -1519.1302, -1638.8943, -355.0595, -474.8236, 119.7641
               14_Peptide-MeNH2Bcp_Q, -3575.2392, -2156.6024, -2976.7518, -3238.7272, -820.1494, -1082.1248, 261.9753
           28_Benzene-Uracil_pi-pi_Q, -8421.6948, -4786.6234, -6888.1491, -7541.8951, -2101.5257, -2755.2717, 653.7460
        28_Benzene-Uracil_pi-piAcp_Q, -4671.4012, -2505.6573, -3757.7280, -4138.1370, -1252.0707, -1632.4797, 380.4091
        28_Benzene-Uracil_pi-piBcp_Q, -3740.0349, -2284.2479, -3125.8748, -3399.5093, -841.6269, -1115.2613, 273.6345
                   13_Peptide-MeOH_Q, -5193.9639, -3142.5812, -4328.5369, -4706.7559, -1185.9556, -1564.1747, 378.2191
                13_Peptide-MeOHAcp_Q, -1611.0470, -982.7085, -1345.9667, -1462.3299, -363.2582, -479.6214, 116.3632
                13_Peptide-MeOHBcp_Q, -3575.3245, -2156.8664, -2976.9125, -3238.9086, -820.0461, -1082.0422, 261.9961
         58_Pyridine-Pyridine_CH-N_Q, -7309.5010, -4322.5904, -6049.3981, -6600.6026, -1726.8077, -2278.0122, 551.2045
      58_Pyridine-Pyridine_CH-NAcp_Q, -3651.7895, -2160.7778, -3022.7689, -3298.4128, -861.9911, -1137.6350, 275.6439
      58_Pyridine-Pyridine_CH-NBcp_Q, -3651.7906, -2160.7777, -3022.7695, -3298.4125, -861.9918, -1137.6348, 275.6430
                 18_Water-Pyridine_Q, -4503.9882, -2645.3251, -3719.8647, -4058.4897, -1074.5396, -1413.1646, 338.6250
              18_Water-PyridineAcp_Q, -3652.3061, -2160.9292, -3023.1314, -3298.9454, -862.2023, -1138.0162, 275.8139
              18_Water-PyridineBcp_Q, -843.4531, -480.1656, -690.1912, -753.0320, -210.0256, -272.8664,  62.8408
              43_Uracil-Neopentane_Q, -8897.5365, -5331.0105, -7392.9083, -8048.5386, -2061.8979, -2717.5282, 655.6303
           43_Uracil-NeopentaneAcp_Q, -4219.3940, -2827.5238, -3632.1988, -3907.6502, -804.6750, -1080.1264, 275.4514
           43_Uracil-NeopentaneBcp_Q, -4671.4655, -2505.6442, -3757.7596, -4138.1735, -1252.1154, -1632.5293, 380.4138
        37_Cyclopentane-Neopentane_Q, -8125.8628, -5384.4846, -6969.3439, -7507.5998, -1584.8593, -2123.1152, 538.2559
     37_Cyclopentane-NeopentaneAcp_Q, -4219.2854, -2827.5769, -3632.1584, -3907.5666, -804.5815, -1079.9897, 275.4082
     37_Cyclopentane-NeopentaneBcp_Q, -3901.8875, -2559.3707, -3335.5132, -3598.5833, -776.1425, -1039.2126, 263.0701
                  62_Pentane-AcNH2_Q, -7017.0195, -4474.4469, -5944.3717, -6428.8089, -1469.9248, -1954.3620, 484.4373
               62_Pentane-AcNH2Acp_Q, -2798.9508, -1649.3314, -2313.9552, -2523.5310, -664.6237, -874.1996, 209.5759
               62_Pentane-AcNH2Bcp_Q, -4211.7318, -2827.3961, -3627.7152, -3902.7885, -800.3191, -1075.3924, 275.0734
           48_Pyridine-Pyridine_TS_Q, -7310.2960, -4320.8074, -6049.1055, -6600.4954, -1728.2981, -2279.6880, 551.3899
        48_Pyridine-Pyridine_TSAcp_Q, -3651.9089, -2160.8146, -3022.8535, -3298.5156, -862.0389, -1137.7011, 275.6622
        48_Pyridine-Pyridine_TSBcp_Q, -3652.7654, -2160.8276, -3023.3542, -3299.2587, -862.5265, -1138.4311, 275.9045
             40_Benzene-Neopentane_Q, -7964.6890, -5109.7820, -6760.2751, -7309.1062, -1650.4931, -2199.3242, 548.8311
          40_Benzene-NeopentaneAcp_Q, -4218.8259, -2827.5272, -3631.8717, -3907.1423, -804.3446, -1079.6151, 275.2706
          40_Benzene-NeopentaneBcp_Q, -3740.0141, -2284.2971, -3125.8835, -3399.5009, -841.5864, -1115.2038, 273.6174
                 44_Ethene-Pentane_Q, -5749.7014, -3832.4439, -4940.8584, -5319.6496, -1108.4145, -1487.2057, 378.7912
              44_Ethene-PentaneAcp_Q, -4211.5465, -2827.4588, -3627.6345, -3902.6449, -800.1757, -1075.1861, 275.0104
              44_Ethene-PentaneBcp_Q, -1534.2129, -1006.8500, -1311.7317, -1415.6293, -304.8816, -408.7792, 103.8976
      38_Cyclopentane-Cyclopentane_Q, -7809.9497, -5115.8281, -6673.3671, -7199.3815, -1557.5391, -2083.5534, 526.0143
   38_Cyclopentane-CyclopentaneAcp_Q, -3901.9831, -2559.2771, -3335.5290, -3598.6477, -776.2519, -1039.3706, 263.1187
   38_Cyclopentane-CyclopentaneBcp_Q, -3901.9869, -2559.2726, -3335.5293, -3598.6476, -776.2567, -1039.3749, 263.1183
             52_Benzene-AcOH_OH-pi_Q, -6381.7517, -3756.2405, -5274.1142, -5753.5432, -1517.8737, -1997.3027, 479.4290
          52_Benzene-AcOH_OH-piAcp_Q, -2634.7612, -1471.3064, -2143.9287, -2349.8251, -672.6223, -878.5187, 205.8964
          52_Benzene-AcOH_OH-piBcp_Q, -3739.6403, -2284.2187, -3125.6343, -3399.1258, -841.4156, -1114.9071, 273.4915
          36_Neopentane-Neopentane_Q, -8441.3400, -5653.3240, -7265.1457, -7815.6344, -1611.8217, -2162.3104, 550.4887
       36_Neopentane-NeopentaneAcp_Q, -4219.4732, -2827.5909, -3632.2729, -3907.7508, -804.6820, -1080.1599, 275.4779
       36_Neopentane-NeopentaneBcp_Q, -4219.4734, -2827.5910, -3632.2730, -3907.7507, -804.6820, -1080.1597, 275.4777
                  11_MeNH2-Peptide_Q, -5360.8362, -3322.2202, -4500.7951, -4882.3908, -1178.5749, -1560.1706, 381.5957
               11_MeNH2-PeptideAcp_Q, -3576.0894, -2156.8590, -2977.3515, -3239.6058, -820.4926, -1082.7469, 262.2543
               11_MeNH2-PeptideBcp_Q, -1777.6481, -1164.0360, -1518.7805, -1638.3354, -354.7444, -474.2994, 119.5549
            42_Uracil-Cyclopentane_Q, -8581.5607, -5061.6445, -7096.5960, -7739.9328, -2034.9515, -2678.2883, 643.3368
         42_Uracil-CyclopentaneAcp_Q, -3901.8509, -2559.2719, -3335.4504, -3598.5339, -776.1785, -1039.2621, 263.0836
         42_Uracil-CyclopentaneBcp_Q, -4672.3391, -2505.6834, -3758.2812, -4138.9274, -1252.5978, -1633.2440, 380.6462
             55_Benzene-MeOH_OH-pi_Q, -5356.2005, -3266.8530, -4474.7570, -4864.2048, -1207.9040, -1597.3518, 389.4478
          55_Benzene-MeOH_OH-piAcp_Q, -1610.1211, -982.6906, -1345.4238, -1461.4805, -362.7333, -478.7900, 116.0567
          55_Benzene-MeOH_OH-piBcp_Q, -3739.8966, -2284.2561, -3125.7983, -3399.3527, -841.5422, -1115.0966, 273.5544
               17_Uracil-Uracil_BP_Q, -9360.9852, -5021.2936, -7530.1778, -8290.5036, -2508.8842, -3269.2100, 760.3258
            17_Uracil-Uracil_BPAcp_Q, -4670.9299, -2504.5671, -3756.9956, -4137.2636, -1252.4285, -1632.6965, 380.2680
            17_Uracil-Uracil_BPBcp_Q, -4670.9803, -2504.3953, -3756.9523, -4137.2599, -1252.5569, -1632.8645, 380.3076
              59_Ethyne-Water_CH-O_Q, -2039.8495, -1195.6783, -1683.7148, -1836.4461, -488.0365, -640.7678, 152.7313
           59_Ethyne-Water_CH-OAcp_Q, -843.4142, -480.5013, -690.3103, -753.1985, -209.8091, -272.6972,  62.8882
           59_Ethyne-Water_CH-OBcp_Q, -1193.3848, -713.0425, -990.7404, -1080.6390, -277.6979, -367.5966,  89.8986
                  04_Water-Peptide_Q, -4429.2511, -2642.2658, -3675.3667, -4000.5384, -1033.1009, -1358.2726, 325.1717
               04_Water-PeptideAcp_Q, -3576.8043, -2156.5423, -2977.6313, -3240.0593, -821.0889, -1083.5170, 262.4281
               04_Water-PeptideBcp_Q, -843.5441, -480.2038, -690.2599, -753.1415, -210.0562, -272.9378,  62.8816
          24_Benzene-Benzene_pi-pi_Q, -7484.7694, -4564.8210, -6252.9161, -6799.6479, -1688.0951, -2234.8269, 546.7317
       24_Benzene-Benzene_pi-piAcp_Q, -3739.3719, -2284.2744, -3125.5027, -3398.9635, -841.2282, -1114.6890, 273.4608
       24_Benzene-Benzene_pi-piBcp_Q, -3739.3754, -2284.2747, -3125.5048, -3398.9639, -841.2301, -1114.6892, 273.4591
            49_Benzene-Pyridine_TS_Q, -7397.0808, -4444.2259, -6151.3452, -6700.3863, -1707.1192, -2256.1604, 549.0411
         49_Benzene-Pyridine_TSAcp_Q, -3651.8098, -2160.8059, -3022.7926, -3298.4477, -861.9866, -1137.6418, 275.6551
         49_Benzene-Pyridine_TSBcp_Q, -3739.5010, -2284.2547, -3125.5690, -3399.0294, -841.3143, -1114.7747, 273.4604
                     02_Water-MeOH_Q, -2460.5570, -1466.5006, -2041.1894, -2220.2156, -574.6889, -753.7150, 179.0262
                  02_Water-MeOHAcp_Q, -1610.6063, -982.6602, -1345.6916, -1461.8902, -363.0313, -479.2300, 116.1987
                  02_Water-MeOHBcp_Q, -843.4628, -480.3310, -690.2666, -753.1283, -209.9356, -272.7973,  62.8617
          29_Pyridine-Uracil_pi-pi_Q, -8335.0484, -4664.2897, -6786.4471, -7442.4299, -2122.1574, -2778.1402, 655.9828
       29_Pyridine-Uracil_pi-piAcp_Q, -4670.9755, -2505.5166, -3757.4225, -4137.7217, -1251.9059, -1632.2050, 380.2992
       29_Pyridine-Uracil_pi-piBcp_Q, -3652.6247, -2160.7115, -3023.2238, -3299.1244, -862.5123, -1138.4129, 275.9006
                     08_MeOH-Water_Q, -2459.4110, -1466.3751, -2040.4740, -2219.4647, -574.0989, -753.0896, 178.9907
                  08_MeOH-WaterAcp_Q, -844.1789, -480.4893, -690.7473, -753.8812, -210.2580, -273.3919,  63.1339
                  08_MeOH-WaterBcp_Q, -1609.8038, -982.5842, -1345.1955, -1461.1519, -362.6113, -478.5677, 115.9564
                46_Peptide-Pentane_Q, -7796.5302, -4981.0666, -6608.7565, -7146.1054, -1627.6899, -2165.0388, 537.3488
             46_Peptide-PentaneAcp_Q, -4212.0735, -2827.3959, -3627.9126, -3903.0949, -800.5167, -1075.6990, 275.1823
             46_Peptide-PentaneBcp_Q, -3576.6509, -2156.6426, -2977.5849, -3240.0168, -820.9423, -1083.3742, 262.4319
            54_Benzene-Water_OH-pi_Q, -4587.1218, -2765.4111, -3818.5876, -4154.7716, -1053.1765, -1389.3604, 336.1839
         54_Benzene-Water_OH-piAcp_Q, -843.5860, -480.3719, -690.3551, -753.2778, -209.9832, -272.9059,  62.9227
         54_Benzene-Water_OH-piBcp_Q, -3739.2833, -2284.2587, -3125.4448, -3398.8222, -841.1861, -1114.5635, 273.3775
                 30_Benzene-Ethene_Q, -5275.8644, -3288.4190, -4437.4109, -4814.3382, -1148.9919, -1525.9192, 376.9273
              30_Benzene-EtheneAcp_Q, -1533.8268, -1006.8490, -1311.5080, -1415.2720, -304.6590, -408.4230, 103.7640
              30_Benzene-EtheneBcp_Q, -3738.8279, -2284.3028, -3125.2002, -3398.5101, -840.8973, -1114.2073, 273.3099
           39_Benzene-Cyclopentane_Q, -7648.9815, -4840.7541, -6464.2605, -7000.7646, -1623.5065, -2160.0105, 536.5040
        39_Benzene-CyclopentaneAcp_Q, -3901.4551, -2559.2671, -3335.2195, -3598.3676, -775.9525, -1039.1005, 263.1480
        39_Benzene-CyclopentaneBcp_Q, -3740.4096, -2284.2935, -3126.1106, -3399.8430, -841.8171, -1115.5495, 273.7324
                 66_MeNH2-Pyridine_Q, -5436.1640, -3324.4129, -4545.2690, -4940.4448, -1220.8561, -1616.0319, 395.1758
              66_MeNH2-PyridineAcp_Q, -3652.8723, -2160.8668, -3023.4325, -3299.3809, -862.5657, -1138.5141, 275.9484
              66_MeNH2-PyridineBcp_Q, -1777.1924, -1164.0522, -1518.5239, -1637.9137, -354.4717, -473.8615, 119.3898
                  32_Uracil-Ethyne_Q, -5869.4099, -3218.2724, -4750.9613, -5220.9347, -1532.6889, -2002.6623, 469.9734
               32_Uracil-EthyneAcp_Q, -1194.0124, -713.0463, -991.1048, -1081.2146, -278.0585, -368.1683,  90.1098
               32_Uracil-EthyneBcp_Q, -4669.9068, -2505.5886, -3756.8351, -4136.8310, -1251.2465, -1631.2424, 379.9959
            53_Benzene-AcNH2_NH-pi_Q, -6543.5063, -3934.2908, -5442.7435, -5925.2861, -1508.4527, -1990.9954, 482.5427
         53_Benzene-AcNH2_NH-piAcp_Q, -2798.0588, -1649.2355, -2313.3990, -2522.6959, -664.1634, -873.4604, 209.2970
         53_Benzene-AcNH2_NH-piBcp_Q, -3739.6307, -2284.2751, -3125.6526, -3399.1157, -841.3774, -1114.8406, 273.4632
        25_Pyridine-Pyridine_pi-pi_Q, -7312.2547, -4318.5421, -6049.2822, -6600.7227, -1730.7401, -2282.1806, 551.4405
     25_Pyridine-Pyridine_pi-piAcp_Q, -3652.4569, -2160.8158, -3023.1708, -3299.0030, -862.3550, -1138.1872, 275.8322
     25_Pyridine-Pyridine_pi-piBcp_Q, -3652.4590, -2160.8144, -3023.1715, -3299.0022, -862.3571, -1138.1878, 275.8307
                    21_AcNH2-AcNH2_Q, -5615.7384, -3308.1711, -4642.2335, -5061.1367, -1334.0624, -1752.9657, 418.9033
                 21_AcNH2-AcNH2Acp_Q, -2798.6293, -1648.1772, -2313.2823, -2522.7975, -665.1051, -874.6203, 209.5152
                 21_AcNH2-AcNH2Bcp_Q, -2798.6385, -1648.1731, -2313.2859, -2522.7944, -665.1128, -874.6213, 209.5085
                 45_Ethyne-Pentane_Q, -5408.6817, -3539.1003, -4619.9521, -4984.9459, -1080.8518, -1445.8456, 364.9939
              45_Ethyne-PentaneAcp_Q, -4211.3823, -2827.4338, -3627.5290, -3902.4910, -800.0952, -1075.0571, 274.9619
              45_Ethyne-PentaneBcp_Q, -1194.1228, -713.1363, -991.2066, -1081.3642, -278.0704, -368.2280,  90.1576
             47_Benzene-Benzene_TS_Q, -7483.6982, -4567.2108, -6253.3051, -6799.9673, -1686.0943, -2232.7565, 546.6622
          47_Benzene-Benzene_TSAcp_Q, -3739.3105, -2284.3125, -3125.4832, -3398.8609, -841.1707, -1114.5484, 273.3777
          47_Benzene-Benzene_TSBcp_Q, -3739.4604, -2284.2682, -3125.5512, -3399.0001, -841.2830, -1114.7320, 273.4490
                 41_Uracil-Pentane_Q, -8893.7104, -5329.4695, -7390.0463, -8045.6513, -2060.5767, -2716.1818, 655.6050
              41_Uracil-PentaneAcp_Q, -4211.8880, -2827.3782, -3627.7980, -3902.9282, -800.4197, -1075.5500, 275.1303
              41_Uracil-PentaneBcp_Q, -4672.7111, -2505.6532, -3758.4836, -4139.2490, -1252.8304, -1633.5958, 380.7654
                    22_AcOH-Uracil_Q, -7327.2863, -3989.1285, -5919.0010, -6505.3534, -1929.8725, -2516.2249, 586.3524
                 22_AcOH-UracilAcp_Q, -4670.7809, -2504.3876, -3756.8337, -4137.1181, -1252.4461, -1632.7305, 380.2843
                 22_AcOH-UracilBcp_Q, -2635.0735, -1469.6628, -2143.4158, -2349.6611, -673.7530, -879.9983, 206.2452
          57_Benzene-Peptide_NH-pi_Q, -7324.0479, -4440.4698, -6107.5384, -6643.0970, -1667.0686, -2202.6273, 535.5587
       57_Benzene-Peptide_NH-piAcp_Q, -3575.3471, -2156.6436, -2976.8316, -3238.8554, -820.1879, -1082.2117, 262.0238
       57_Benzene-Peptide_NH-piBcp_Q, -3740.2034, -2284.2317, -3125.9653, -3399.6194, -841.7336, -1115.3877, 273.6541
                   63_Benzene-AcOH_Q, -6380.6107, -3754.3491, -5272.6566, -5751.9014, -1518.3075, -1997.5523, 479.2448
                63_Benzene-AcOHAcp_Q, -2634.4792, -1471.2327, -2143.7346, -2349.5356, -672.5019, -878.3028, 205.8010
                63_Benzene-AcOHBcp_Q, -3739.6739, -2284.2704, -3125.6755, -3399.1889, -841.4052, -1114.9185, 273.5134
           50_Benzene-Ethyne_CH-pi_Q, -4936.9961, -2997.6287, -4118.8255, -4482.0929, -1121.1967, -1484.4641, 363.2674
        50_Benzene-Ethyne_CH-piAcp_Q, -1193.7644, -713.0747, -990.9734, -1080.9975, -277.8987, -367.9228,  90.0240
        50_Benzene-Ethyne_CH-piBcp_Q, -3739.1840, -2284.2561, -3125.3863, -3398.7383, -841.1302, -1114.4821, 273.3520
         27_Benzene-Pyridine_pi-pi_Q, -7398.5880, -4441.7113, -6151.1556, -6700.2280, -1709.4444, -2258.5168, 549.0724
      27_Benzene-Pyridine_pi-piAcp_Q, -3652.2807, -2160.8271, -3023.0737, -3298.8717, -862.2466, -1138.0446, 275.7980
      27_Benzene-Pyridine_pi-piBcp_Q, -3739.4892, -2284.2630, -3125.5656, -3399.0484, -841.3026, -1114.7853, 273.4827
                  31_Uracil-Ethene_Q, -6210.1866, -3511.0855, -5071.5033, -5555.3313, -1560.4178, -2044.2458, 483.8280
               31_Uracil-EtheneAcp_Q, -1534.0256, -1006.8008, -1311.6026, -1415.4190, -304.8019, -408.6182, 103.8164
               31_Uracil-EtheneBcp_Q, -4670.6452, -2505.6518, -3757.2886, -4137.4568, -1251.6368, -1631.8050, 380.1682
            56_Benzene-MeNH2_NH-pi_Q, -5522.2348, -3447.3108, -4646.8762, -5039.6327, -1199.5655, -1592.3220, 392.7565
         56_Benzene-MeNH2_NH-piAcp_Q, -1777.2566, -1164.0648, -1518.5663, -1637.9781, -354.5015, -473.9133, 119.4118
         56_Benzene-MeNH2_NH-piBcp_Q, -3739.7939, -2284.2841, -3125.7507, -3399.2826, -841.4666, -1114.9985, 273.5319
                     06_MeOH-MeNH2_T, -472.1305, -2253.1340, -2900.1276, -3094.3533, -646.9937, -841.2194, 194.2257
                  06_MeOH-MeNH2Acp_T, -231.5444, -1217.0833, -1534.3848, -1632.1241, -317.3016, -415.0408,  97.7392
                  06_MeOH-MeNH2Bcp_T, -238.7947, -1032.0191, -1359.2563, -1455.8973, -327.2372, -423.8782,  96.6410
                     09_MeNH2-MeOH_T, -471.1339, -2250.3668, -2895.9947, -3090.1430, -645.6279, -839.7762, 194.1484
                  09_MeNH2-MeOHAcp_T, -238.7963, -1032.5262, -1359.7656, -1456.4834, -327.2394, -423.9572,  96.7178
                  09_MeNH2-MeOHBcp_T, -231.1637, -1217.0395, -1533.8194, -1631.3486, -316.7799, -414.3091,  97.5292
                34_Pentane-Pentane_T, -1046.9004, -5900.5814, -7335.2226, -7788.1120, -1434.6412, -1887.5306, 452.8894
             34_Pentane-PentaneAcp_T, -521.3135, -2952.0616, -3666.4542, -3892.9857, -714.3926, -940.9241, 226.5315
             34_Pentane-PentaneBcp_T, -521.3140, -2952.0611, -3666.4543, -3892.9858, -714.3932, -940.9247, 226.5315
                15_Peptide-Peptide_T, -1070.0704, -4566.4318, -6032.8245, -6457.6086, -1466.3927, -1891.1768, 424.7841
             15_Peptide-PeptideAcp_T, -534.1409, -2281.1677, -3013.1386, -3225.7519, -731.9709, -944.5843, 212.6134
             15_Peptide-PeptideBcp_T, -533.7412, -2280.8608, -3012.2839, -3224.6203, -731.4231, -943.7595, 212.3364
             35_Neopentane-Pentane_T, -1048.1355, -5901.7878, -7338.1216, -7791.1297, -1436.3338, -1889.3419, 453.0081
          35_Neopentane-PentaneAcp_T, -524.0745, -2952.1909, -3670.3670, -3897.0891, -718.1762, -944.8982, 226.7220
          35_Neopentane-PentaneBcp_T, -521.0448, -2952.0333, -3666.0577, -3892.4436, -714.0244, -940.4102, 226.3859
                   07_MeOH-Peptide_T, -774.2744, -3318.4356, -4379.4783, -4688.5026, -1061.0427, -1370.0670, 309.0243
                07_MeOH-PeptideAcp_T, -533.7340, -2281.4042, -3012.8174, -3225.3061, -731.4133, -943.9020, 212.4887
                07_MeOH-PeptideBcp_T, -238.9165, -1032.1095, -1359.5136, -1456.2289, -327.4041, -424.1194,  96.7153
                65_Pyridine-Ethyne_T, -728.3102, -3068.8311, -4066.8859, -4352.8640, -998.0547, -1284.0329, 285.9781
             65_Pyridine-EthyneAcp_T, -176.2527, -760.4280, -1001.9594, -1071.8217, -241.5315, -311.3938,  69.8623
             65_Pyridine-EthyneBcp_T, -551.2362, -2305.9200, -3061.3177, -3277.5121, -755.3977, -971.5921, 216.1944
                33_Pyridine-Ethene_T, -750.5104, -3359.2288, -4387.7060, -4687.7819, -1028.4772, -1328.5531, 300.0759
             33_Pyridine-EtheneAcp_T, -196.5429, -1055.6954, -1325.0319, -1408.8209, -269.3365, -353.1255,  83.7889
             33_Pyridine-EtheneBcp_T, -551.7755, -2305.9404, -3062.0773, -3278.4844, -756.1368, -972.5440, 216.4072
                    01_Water-Water_T, -279.6905, -1014.8190, -1398.0986, -1504.4224, -383.2796, -489.6034, 106.3238
                 01_Water-WaterAcp_T, -139.6799, -505.7947, -697.2079, -750.5176, -191.4132, -244.7229,  53.3097
                 01_Water-WaterBcp_T, -139.3880, -505.6120, -696.6251, -749.7409, -191.0131, -244.1289,  53.1158
                 64_Peptide-Ethene_T, -731.9985, -3336.3820, -4339.4911, -4635.5458, -1003.1091, -1299.1638, 296.0548
              64_Peptide-EtheneAcp_T, -196.5829, -1055.6578, -1325.0492, -1408.8564, -269.3914, -353.1987,  83.8072
              64_Peptide-EtheneBcp_T, -533.6513, -2281.3381, -3012.6379, -3225.0442, -731.2999, -943.7062, 212.4063
                      20_AcOH-AcOH_T, -882.9473, -3147.5802, -4357.5450, -4694.1547, -1209.9649, -1546.5745, 336.6096
                   20_AcOH-AcOHAcp_T, -440.4473, -1566.4827, -2170.0586, -2338.4545, -603.5759, -771.9718, 168.3959
                   20_AcOH-AcOHBcp_T, -440.4426, -1566.4889, -2170.0584, -2338.4560, -603.5695, -771.9671, 168.3976
              60_Ethyne-AcOH_OH-pi_T, -617.1339, -2330.7864, -3176.4883, -3414.3622, -845.7020, -1083.5759, 237.8739
           60_Ethyne-AcOH_OH-piAcp_T, -439.2809, -1568.0210, -2169.9984, -2337.8898, -601.9775, -769.8688, 167.8913
           60_Ethyne-AcOH_OH-piBcp_T, -176.7305, -760.4109, -1002.5971, -1072.6692, -242.1862, -312.2582,  70.0721
                    12_MeNH2-Water_T, -372.5393, -1726.8471, -2237.3639, -2388.0720, -510.5168, -661.2249, 150.7081
                 12_MeNH2-WaterAcp_T, -139.6915, -505.4465, -696.8756, -750.0842, -191.4291, -244.6377,  53.2086
                 12_MeNH2-WaterBcp_T, -231.3550, -1217.0622, -1534.1043, -1631.7348, -317.0420, -414.6725,  97.6305
            26_Uracil-Uracil_pi-pi_T, -1626.1302, -5399.4633, -7627.8640, -8231.5539, -2228.4007, -2832.0905, 603.6899
         26_Uracil-Uracil_pi-piAcp_T, -810.4816, -2699.9890, -3810.6490, -4112.6467, -1110.6600, -1412.6577, 301.9978
         26_Uracil-Uracil_pi-piBcp_T, -810.5297, -2699.9890, -3810.7149, -4112.6467, -1110.7259, -1412.6577, 301.9318
                  19_MeOH-Pyridine_T, -792.2649, -3342.0243, -4427.7206, -4740.6625, -1085.6963, -1398.6382, 312.9419
               19_MeOH-PyridineAcp_T, -551.7327, -2306.0070, -3062.0851, -3278.5636, -756.0782, -972.5567, 216.4785
               19_MeOH-PyridineBcp_T, -238.7056, -1031.9797, -1359.0947, -1455.6914, -327.1150, -423.7117,  96.5967
                    10_MeNH2-MeNH2_T, -464.3942, -2434.8560, -3071.2481, -3266.3019, -636.3921, -831.4459, 195.0538
                 10_MeNH2-MeNH2Acp_T, -231.3919, -1217.0525, -1534.1451, -1631.7836, -317.0926, -414.7312,  97.6385
                 10_MeNH2-MeNH2Bcp_T, -231.2703, -1216.9981, -1533.9241, -1631.5027, -316.9260, -414.5046,  97.5786
                  16_Peptide-Water_T, -673.8502, -2790.1236, -3713.5479, -3978.9276, -923.4243, -1188.8040, 265.3796
               16_Peptide-WaterAcp_T, -139.7912, -505.8794, -697.4452, -750.8290, -191.5657, -244.9496,  53.3839
               16_Peptide-WaterBcp_T, -533.1503, -2281.0174, -3011.6308, -3223.7373, -730.6134, -942.7200, 212.1066
               51_Ethyne-Ethyne_TS_T, -352.7369, -1521.6319, -2005.0121, -2144.6733, -483.3802, -623.0414, 139.6612
            51_Ethyne-Ethyne_TSAcp_T, -176.0509, -760.6132, -1001.8681, -1071.6875, -241.2549, -311.0743,  69.8194
            51_Ethyne-Ethyne_TSBcp_T, -176.2497, -760.5326, -1002.0600, -1071.9417, -241.5274, -311.4091,  69.8817
                    03_Water-MeNH2_T, -372.2040, -1726.9106, -2236.9679, -2387.6560, -510.0573, -660.7454, 150.6881
                 03_Water-MeNH2Acp_T, -231.3837, -1217.0626, -1534.1440, -1631.8003, -317.0814, -414.7377,  97.6564
                 03_Water-MeNH2Bcp_T, -139.5840, -505.4005, -696.6823, -749.8323, -191.2818, -244.4318,  53.1500
                   23_AcNH2-Uracil_T, -1244.5265, -4461.4283, -6166.8906, -6637.3902, -1705.4623, -2175.9619, 470.4996
                23_AcNH2-UracilAcp_T, -809.6902, -2698.6439, -3808.2194, -4109.6856, -1109.5755, -1411.0417, 301.4662
                23_AcNH2-UracilBcp_T, -432.6464, -1748.0591, -2340.9448, -2510.1791, -592.8858, -762.1201, 169.2343
                   61_Pentane-AcOH_T, -963.6996, -4517.9838, -5838.6092, -6233.0540, -1320.6254, -1715.0702, 394.4448
                61_Pentane-AcOHAcp_T, -440.1564, -1568.1932, -2171.3705, -2339.7269, -603.1774, -771.5338, 168.3564
                61_Pentane-AcOHBcp_T, -520.7373, -2951.9827, -3665.5856, -3891.8038, -713.6029, -939.8211, 226.2182
                      05_MeOH-MeOH_T, -478.7390, -2068.0920, -2724.1417, -2917.4096, -656.0497, -849.3176, 193.2679
                   05_MeOH-MeOHAcp_T, -238.9172, -1032.5194, -1359.9245, -1456.7302, -327.4050, -424.2107,  96.8057
                   05_MeOH-MeOHBcp_T, -238.6156, -1032.2808, -1359.2726, -1455.8806, -326.9918, -423.5998,  96.6080
                  14_Peptide-MeNH2_T, -767.1750, -3501.5036, -4552.8174, -4862.6510, -1051.3139, -1361.1474, 309.8335
               14_Peptide-MeNH2Acp_T, -231.6026, -1217.0461, -1534.4274, -1632.1841, -317.3813, -415.1380,  97.7567
               14_Peptide-MeNH2Bcp_T, -533.3698, -2281.1510, -3012.0651, -3224.3090, -730.9141, -943.1580, 212.2438
           28_Benzene-Uracil_pi-pi_T, -1353.1734, -5124.3039, -6978.6526, -7496.3359, -1854.3487, -2372.0321, 517.6834
        28_Benzene-Uracil_pi-piAcp_T, -810.0136, -2700.4642, -3810.4829, -4112.3262, -1110.0187, -1411.8620, 301.8433
        28_Benzene-Uracil_pi-piBcp_T, -538.5070, -2427.1228, -3165.0768, -3381.1463, -737.9540, -954.0235, 216.0695
                   13_Peptide-MeOH_T, -773.8536, -3316.9245, -4377.3906, -4686.3128, -1060.4661, -1369.3882, 308.9221
                13_Peptide-MeOHAcp_T, -239.0429, -1032.5970, -1360.1743, -1457.0547, -327.5773, -424.4577,  96.8804
                13_Peptide-MeOHBcp_T, -533.1829, -2281.3459, -3012.0040, -3224.2059, -730.6581, -942.8600, 212.2019
         58_Pyridine-Pyridine_CH-N_T, -1104.5367, -4612.7128, -6126.3371, -6558.6728, -1513.6243, -1945.9600, 432.3357
      58_Pyridine-Pyridine_CH-NAcp_T, -551.3957, -2305.7603, -3061.3766, -3277.5996, -755.6164, -971.8393, 216.2230
      58_Pyridine-Pyridine_CH-NBcp_T, -551.3956, -2305.7601, -3061.3764, -3277.5994, -755.6162, -971.8393, 216.2230
                 18_Water-Pyridine_T, -692.4781, -2815.6142, -3764.5657, -4033.9596, -948.9515, -1218.3455, 269.3940
              18_Water-PyridineAcp_T, -551.4760, -2305.9565, -3061.6829, -3278.0275, -755.7264, -972.0709, 216.3445
              18_Water-PyridineBcp_T, -139.5746, -505.3821, -696.6510, -749.7944, -191.2689, -244.4123,  53.1434
              43_Uracil-Neopentane_T, -1337.0572, -5650.2083, -7482.4718, -8010.7039, -1832.2636, -2360.4957, 528.2321
           43_Uracil-NeopentaneAcp_T, -523.9832, -2952.0672, -3670.1183, -3896.7454, -718.0511, -944.6783, 226.6272
           43_Uracil-NeopentaneBcp_T, -809.8580, -2700.4178, -3810.2231, -4111.9794, -1109.8054, -1411.5616, 301.7563
        37_Cyclopentane-Neopentane_T, -1029.0215, -5632.0400, -7042.1806, -7482.6667, -1410.1406, -1850.6267, 440.4860
     37_Cyclopentane-NeopentaneAcp_T, -524.0619, -2952.1728, -3670.3317, -3897.0391, -718.1589, -944.8663, 226.7074
     37_Cyclopentane-NeopentaneBcp_T, -502.1926, -2682.3002, -3370.4901, -3584.4214, -688.1899, -902.1212, 213.9313
                  62_Pentane-AcNH2_T, -956.5072, -4699.0663, -6009.8355, -6405.2776, -1310.7692, -1706.2113, 395.4421
               62_Pentane-AcNH2Acp_T, -432.5118, -1749.3816, -2342.0831, -2511.4219, -592.7014, -762.0403, 169.3389
               62_Pentane-AcNH2Bcp_T, -520.8905, -2951.9643, -3665.7773, -3892.0633, -713.8129, -940.0989, 226.2860
           48_Pyridine-Pyridine_TS_T, -1105.9150, -4610.9466, -6126.4598, -6559.0937, -1515.5132, -1948.1470, 432.6338
        48_Pyridine-Pyridine_TSAcp_T, -551.4719, -2305.8157, -3061.5364, -3277.7915, -755.7207, -971.9759, 216.2552
        48_Pyridine-Pyridine_TSBcp_T, -552.1048, -2305.9565, -3062.5445, -3279.0570, -756.5881, -973.1005, 216.5125
             40_Benzene-Neopentane_T, -1064.9969, -5377.1702, -6836.6104, -7279.0146, -1459.4402, -1901.8445, 442.4042
          40_Benzene-NeopentaneAcp_T, -523.8632, -2952.1008, -3669.9874, -3896.5602, -717.8866, -944.4594, 226.5728
          40_Benzene-NeopentaneBcp_T, -538.2906, -2427.1510, -3164.8085, -3380.7517, -737.6575, -953.6007, 215.9432
                 44_Ethene-Pentane_T, -719.4803, -4005.8402, -4991.7946, -5301.7337, -985.9544, -1295.8935, 309.9391
              44_Ethene-PentaneAcp_T, -520.6443, -2951.9918, -3665.4674, -3891.6352, -713.4756, -939.6434, 226.1678
              44_Ethene-PentaneBcp_T, -196.7250, -1055.7235, -1325.3096, -1409.2214, -269.5861, -353.4979,  83.9118
      38_Cyclopentane-Cyclopentane_T, -1007.7410, -5361.7685, -6742.7469, -7170.4739, -1380.9784, -1808.7054, 427.7270
   38_Cyclopentane-CyclopentaneAcp_T, -502.2262, -2682.2381, -3370.4740, -3584.4185, -688.2359, -902.1803, 213.9444
   38_Cyclopentane-CyclopentaneBcp_T, -502.2286, -2682.2341, -3370.4734, -3584.4181, -688.2392, -902.1840, 213.9447
             52_Benzene-AcOH_OH-pi_T, -979.5517, -3995.5317, -5337.8803, -5721.5029, -1342.3486, -1725.9713, 383.6226
          52_Benzene-AcOH_OH-piAcp_T, -439.5156, -1568.0362, -2170.3354, -2338.3634, -602.2991, -770.3272, 168.0281
          52_Benzene-AcOH_OH-piBcp_T, -537.9573, -2427.0203, -3164.2211, -3379.9325, -737.2007, -952.9121, 215.7114
          36_Neopentane-Neopentane_T, -1049.8620, -5902.5357, -7341.2355, -7794.3611, -1438.6998, -1891.8254, 453.1256
       36_Neopentane-NeopentaneAcp_T, -523.8769, -2952.1563, -3670.0616, -3896.6635, -717.9054, -944.5072, 226.6019
       36_Neopentane-NeopentaneBcp_T, -523.8769, -2952.1563, -3670.0617, -3896.6636, -717.9054, -944.5073, 226.6019
                  11_MeNH2-Peptide_T, -767.2383, -3499.8424, -4551.2430, -4861.2107, -1051.4006, -1361.3684, 309.9678
               11_MeNH2-PeptideAcp_T, -533.7693, -2281.4866, -3012.9482, -3225.4478, -731.4616, -943.9612, 212.4996
               11_MeNH2-PeptideBcp_T, -231.4287, -1217.0042, -1534.1472, -1631.8126, -317.1430, -414.8084,  97.6653
            42_Uracil-Cyclopentane_T, -1316.4469, -5379.4423, -7183.4622, -7699.1102, -1804.0199, -2319.6679, 515.6480
         42_Uracil-CyclopentaneAcp_T, -502.3056, -2682.2335, -3370.5782, -3584.5480, -688.3448, -902.3146, 213.9698
         42_Uracil-CyclopentaneBcp_T, -810.2589, -2700.4875, -3810.8423, -4112.7854, -1110.3548, -1412.2979, 301.9431
             55_Benzene-MeOH_OH-pi_T, -779.0044, -3459.2941, -4526.8187, -4839.1711, -1067.5246, -1379.8770, 312.3524
          55_Benzene-MeOH_OH-piAcp_T, -238.7385, -1032.4640, -1359.6242, -1456.3389, -327.1602, -423.8749,  96.7147
          55_Benzene-MeOH_OH-piBcp_T, -538.0444, -2427.0857, -3164.4058, -3380.1875, -737.3201, -953.1018, 215.7817
               17_Uracil-Uracil_BP_T, -1621.9228, -5410.3646, -7632.9996, -8235.8435, -2222.6350, -2825.4789, 602.8439
            17_Uracil-Uracil_BPAcp_T, -809.6420, -2699.1919, -3808.7014, -4110.2002, -1109.5094, -1411.0082, 301.4988
            17_Uracil-Uracil_BPBcp_T, -809.7711, -2699.0092, -3808.6955, -4110.2240, -1109.6863, -1411.2148, 301.5285
              59_Ethyne-Water_CH-O_T, -315.8465, -1268.3751, -1701.2018, -1824.1674, -432.8267, -555.7923, 122.9656
           59_Ethyne-Water_CH-OAcp_T, -139.4631, -505.8517, -696.9678, -750.1746, -191.1161, -244.3230,  53.2068
           59_Ethyne-Water_CH-OBcp_T, -176.0744, -760.4894, -1001.7765, -1071.5934, -241.2871, -311.1041,  69.8169
                  04_Water-Peptide_T, -674.7589, -2792.1821, -3716.8517, -3982.4102, -924.6696, -1190.2281, 265.5585
               04_Water-PeptideAcp_T, -533.7885, -2281.1137, -3012.6016, -3225.0254, -731.4880, -943.9117, 212.4238
               04_Water-PeptideBcp_T, -139.7401, -505.5468, -697.0425, -750.3040, -191.4957, -244.7572,  53.2615
          24_Benzene-Benzene_pi-pi_T, -1079.5782, -4850.5940, -6330.0160, -6761.5938, -1479.4219, -1910.9997, 431.5778
       24_Benzene-Benzene_pi-piAcp_T, -538.0282, -2427.1312, -3164.4291, -3380.2803, -737.2979, -953.1491, 215.8513
       24_Benzene-Benzene_pi-piBcp_T, -538.0282, -2427.1313, -3164.4292, -3380.2809, -737.2979, -953.1497, 215.8517
            49_Benzene-Pyridine_TS_T, -1091.7347, -4732.0167, -6228.0976, -6659.8441, -1496.0809, -1927.8275, 431.7466
         49_Benzene-Pyridine_TSAcp_T, -551.4951, -2305.8418, -3061.5943, -3277.8668, -755.7525, -972.0250, 216.2725
         49_Benzene-Pyridine_TSBcp_T, -537.8786, -2427.0875, -3164.1804, -3379.8865, -737.0929, -952.7990, 215.7061
                     02_Water-MeOH_T, -379.4190, -1541.5953, -2061.5398, -2211.3565, -519.9446, -669.7612, 149.8167
                  02_Water-MeOHAcp_T, -238.8442, -1032.4787, -1359.7837, -1456.5238, -327.3050, -424.0452,  96.7402
                  02_Water-MeOHBcp_T, -139.5506, -505.6144, -696.8504, -750.0382, -191.2360, -244.4238,  53.1877
          29_Pyridine-Uracil_pi-pi_T, -1367.2826, -5004.3169, -6878.0005, -7396.3574, -1873.6835, -2392.0405, 518.3570
       29_Pyridine-Uracil_pi-piAcp_T, -809.9945, -2700.3354, -3810.3278, -4112.1388, -1109.9924, -1411.8034, 301.8109
       29_Pyridine-Uracil_pi-piBcp_T, -552.6975, -2305.9178, -3063.3181, -3280.1418, -757.4003, -974.2240, 216.8237
                     08_MeOH-Water_T, -378.9477, -1541.3888, -2060.6874, -2210.4633, -519.2987, -669.0746, 149.7759
                  08_MeOH-WaterAcp_T, -139.7445, -505.8283, -697.3299, -750.6818, -191.5017, -244.8535,  53.3518
                  08_MeOH-WaterBcp_T, -238.4200, -1032.3416, -1359.0653, -1455.5916, -326.7237, -423.2500,  96.5263
                46_Peptide-Pentane_T, -1059.6229, -5230.4370, -6682.5128, -7121.5670, -1452.0758, -1891.1299, 439.0542
             46_Peptide-PentaneAcp_T, -521.1685, -2951.9853, -3666.1792, -3892.6153, -714.1939, -940.6299, 226.4361
             46_Peptide-PentaneBcp_T, -534.4785, -2281.3894, -3013.8228, -3226.6444, -732.4335, -945.2551, 212.8216
            54_Benzene-Water_OH-pi_T, -678.2574, -2933.3012, -3862.7651, -4131.3817, -929.4638, -1198.0805, 268.6167
         54_Benzene-Water_OH-piAcp_T, -139.5224, -505.6244, -696.8217, -750.0088, -191.1973, -244.3844,  53.1870
         54_Benzene-Water_OH-piBcp_T, -537.4738, -2427.0235, -3163.5617, -3379.0684, -736.5381, -952.0448, 215.5067
                 30_Benzene-Ethene_T, -736.1414, -3480.1682, -4488.9546, -4788.2403, -1008.7864, -1308.0721, 299.2857
              30_Benzene-EtheneAcp_T, -196.5380, -1055.7115, -1325.0413, -1408.8380, -269.3298, -353.1266,  83.7967
              30_Benzene-EtheneBcp_T, -537.5024, -2427.1129, -3163.6902, -3379.2864, -736.5773, -952.1736, 215.5963
           39_Benzene-Cyclopentane_T, -1044.1795, -5106.5591, -6537.4717, -6967.2234, -1430.9126, -1860.6643, 429.7517
        39_Benzene-CyclopentaneAcp_T, -502.0755, -2682.2008, -3370.2302, -3584.0831, -688.0294, -901.8823, 213.8529
        39_Benzene-CyclopentaneBcp_T, -538.5425, -2427.1660, -3165.1687, -3381.2378, -738.0027, -954.0719, 216.0692
                 66_MeNH2-Pyridine_T, -785.7260, -3522.5285, -4599.2640, -4913.2484, -1076.7356, -1390.7199, 313.9843
              66_MeNH2-PyridineAcp_T, -552.0202, -2305.9940, -3062.4661, -3279.0604, -756.4721, -973.0663, 216.5942
              66_MeNH2-PyridineBcp_T, -231.3063, -1217.0250, -1534.0003, -1631.5973, -316.9753, -414.5723,  97.5970
                  32_Uracil-Ethyne_T, -987.5533, -3460.3551, -4813.6688, -5184.9367, -1353.3138, -1724.5816, 371.2679
               32_Uracil-EthyneAcp_T, -176.7074, -760.4905, -1002.6451, -1072.7319, -242.1546, -312.2413,  70.0867
               32_Uracil-EthyneBcp_T, -809.0145, -2700.2045, -3808.8541, -4110.1705, -1108.6495, -1409.9660, 301.3165
            53_Benzene-AcNH2_NH-pi_T, -971.0865, -4176.8950, -5507.6432, -5891.9471, -1330.7482, -1715.0521, 384.3039
         53_Benzene-AcNH2_NH-piAcp_T, -431.6907, -1749.1667, -2340.7428, -2509.6003, -591.5761, -760.4337, 168.8576
         53_Benzene-AcNH2_NH-piBcp_T, -537.5972, -2426.9785, -3163.6858, -3379.2700, -736.7073, -952.2915, 215.5842
        25_Pyridine-Pyridine_pi-pi_T, -1108.4316, -4608.8802, -6127.8421, -6561.0421, -1518.9619, -1952.1619, 433.2000
     25_Pyridine-Pyridine_pi-piAcp_T, -552.3332, -2305.9420, -3062.8431, -3279.5039, -756.9011, -973.5619, 216.6608
     25_Pyridine-Pyridine_pi-piBcp_T, -552.3325, -2305.9397, -3062.8397, -3279.4994, -756.9001, -973.5597, 216.6596
                    21_AcNH2-AcNH2_T, -867.2877, -3507.9143, -4696.4196, -5034.5287, -1188.5053, -1526.6145, 338.1091
                 21_AcNH2-AcNH2Acp_T, -432.4972, -1748.1147, -2340.7961, -2509.9389, -592.6814, -761.8242, 169.1428
                 21_AcNH2-AcNH2Bcp_T, -432.4989, -1748.1106, -2340.7943, -2509.9362, -592.6837, -761.8257, 169.1420
                 45_Ethyne-Pentane_T, -698.7363, -3711.0754, -4668.6030, -4964.6522, -957.5276, -1253.5768, 296.0492
              45_Ethyne-PentaneAcp_T, -520.3768, -2951.9332, -3665.0421, -3891.0617, -713.1090, -939.1286, 226.0196
              45_Ethyne-PentaneBcp_T, -176.7246, -760.6005, -1002.7787, -1072.9037, -242.1782, -312.3032,  70.1250
             47_Benzene-Benzene_TS_T, -1077.3494, -4852.7146, -6329.0823, -6760.1213, -1476.3677, -1907.4067, 431.0391
          47_Benzene-Benzene_TSAcp_T, -537.2048, -2427.0087, -3163.1781, -3378.6422, -736.1695, -951.6336, 215.4641
          47_Benzene-Benzene_TSBcp_T, -537.8415, -2427.0976, -3164.1396, -3379.8390, -737.0420, -952.7414, 215.6994
                 41_Uracil-Pentane_T, -1336.2844, -5648.8523, -7480.0568, -8008.3730, -1831.2045, -2359.5206, 528.3161
              41_Uracil-PentaneAcp_T, -521.1610, -2952.0029, -3666.1865, -3892.6187, -714.1836, -940.6158, 226.4322
              41_Uracil-PentaneBcp_T, -810.5554, -2700.4845, -3811.2456, -4113.3395, -1110.7611, -1412.8550, 302.0939
                    22_AcOH-Uracil_T, -1252.2707, -4280.4019, -5996.4765, -6466.2086, -1716.0746, -2185.8068, 469.7322
                 22_AcOH-UracilAcp_T, -809.8124, -2698.9654, -3808.7084, -4110.3071, -1109.7430, -1411.3416, 301.5987
                 22_AcOH-UracilBcp_T, -440.4136, -1566.4830, -2170.0128, -2338.1778, -603.5298, -771.6948, 168.1650
          57_Benzene-Peptide_NH-pi_T, -1075.2170, -4707.8017, -6181.2473, -6609.4709, -1473.4456, -1901.6692, 428.2236
       57_Benzene-Peptide_NH-piAcp_T, -533.6084, -2281.2621, -3012.5033, -3224.8700, -731.2412, -943.6079, 212.3667
       57_Benzene-Peptide_NH-piBcp_T, -538.4934, -2427.1001, -3165.0355, -3381.0357, -737.9354, -953.9356, 216.0002
                   63_Benzene-AcOH_T, -980.4498, -3993.9000, -5337.4793, -5721.3117, -1343.5793, -1727.4117, 383.8324
                63_Benzene-AcOHAcp_T, -439.8138, -1568.0273, -2170.7351, -2338.8835, -602.7078, -770.8562, 168.1484
                63_Benzene-AcOHBcp_T, -538.0706, -2427.1106, -3164.4666, -3380.2909, -737.3560, -953.1803, 215.8243
           50_Benzene-Ethyne_CH-pi_T, -715.2113, -3187.8603, -4167.9646, -4453.3855, -980.1044, -1265.5252, 285.4208
        50_Benzene-Ethyne_CH-piAcp_T, -176.4051, -760.6417, -1002.3821, -1072.3847, -241.7404, -311.7430,  70.0026
        50_Benzene-Ethyne_CH-piBcp_T, -537.5186, -2427.0625, -3163.6620, -3379.1844, -736.5995, -952.1219, 215.5224
         27_Benzene-Pyridine_pi-pi_T, -1094.0445, -4729.7833, -6229.0295, -6661.4208, -1499.2462, -1931.6375, 432.3913
      27_Benzene-Pyridine_pi-piAcp_T, -552.3232, -2305.9731, -3062.8604, -3279.5308, -756.8873, -973.5577, 216.6704
      27_Benzene-Pyridine_pi-piBcp_T, -538.0536, -2427.1175, -3164.4503, -3380.3011, -737.3327, -953.1836, 215.8509
                  31_Uracil-Ethene_T, -1008.2912, -3754.6531, -5136.3855, -5521.5462, -1381.7324, -1766.8931, 385.1607
               31_Uracil-EtheneAcp_T, -196.6552, -1055.6825, -1325.1730, -1409.0080, -269.4904, -353.3255,  83.8351
               31_Uracil-EtheneBcp_T, -809.3301, -2700.2963, -3809.3783, -4110.8556, -1109.0820, -1410.5592, 301.4773
            56_Benzene-MeNH2_NH-pi_T, -771.6298, -3643.0540, -4700.4726, -5013.7603, -1057.4186, -1370.7063, 313.2877
         56_Benzene-MeNH2_NH-piAcp_T, -231.3951, -1217.0618, -1534.1587, -1631.8026, -317.0969, -414.7408,  97.6439
         56_Benzene-MeNH2_NH-piBcp_T, -537.9814, -2427.1099, -3164.3436, -3380.1089, -737.2337, -952.9990, 215.7653

==> anc/text_files/absolute_energies/sossx_pbe_results.txt <==
                        06_MeOH-MeNH2_Q, -3604.8716, -2127.3933, -2981.5604, -3226.6615, -854.1671, -1099.2681, 245.1010
                     06_MeOH-MeNH2Acp_Q, -1886.4161, -1157.9054, -1579.0757, -1703.7926, -421.1703, -545.8872, 124.7169
                     06_MeOH-MeNH2Bcp_Q, -1709.4444, -966.5549, -1396.0379, -1516.4426, -429.4830, -549.8877, 120.4047
                        09_MeNH2-MeOH_Q, -3599.5870, -2125.1276, -2977.5495, -3222.4344, -852.4218, -1097.3067, 244.8849
                     09_MeNH2-MeOHAcp_Q, -1710.2255, -967.0519, -1396.6991, -1517.3875, -429.6473, -550.3357, 120.6884
                     09_MeNH2-MeOHBcp_Q, -1885.1118, -1157.8282, -1578.2890, -1702.5803, -420.4609, -544.7521, 124.2913
                   34_Pentane-Pentane_Q, -8953.9398, -5648.0146, -7559.2526, -8134.8608, -1911.2380, -2486.8463, 575.6083
                34_Pentane-PentaneAcp_Q, -4472.5694, -2826.2593, -3778.0323, -4066.0172, -951.7730, -1239.7580, 287.9849
                34_Pentane-PentaneBcp_Q, -4472.5696, -2826.2585, -3778.0321, -4066.0171, -951.7736, -1239.7586, 287.9849
                   15_Peptide-Peptide_Q, -7634.5719, -4255.9321, -6209.2082, -6753.6946, -1953.2762, -2497.7626, 544.4864
                15_Peptide-PeptideAcp_Q, -3812.7775, -2126.3143, -3101.3008, -3373.8573, -974.9866, -1247.5430, 272.5564
                15_Peptide-PeptideBcp_Q, -3811.2082, -2125.9998, -3100.2609, -3372.3064, -974.2611, -1246.3066, 272.0455
                35_Neopentane-Pentane_Q, -8958.5225, -5649.3452, -7562.4633, -8138.2313, -1913.1181, -2488.8861, 575.7680
             35_Neopentane-PentaneAcp_Q, -4480.0006, -2826.2483, -3782.3238, -4070.4197, -956.0756, -1244.1714, 288.0958
             35_Neopentane-PentaneBcp_Q, -4472.0257, -2826.2576, -3777.7172, -4065.5336, -951.4597, -1239.2760, 287.8163
                      07_MeOH-Peptide_Q, -5531.3233, -3097.1777, -4504.4181, -4897.3196, -1407.2404, -1800.1419, 392.9015
                   07_MeOH-PeptideAcp_Q, -3812.1793, -2126.7288, -3101.1299, -3373.5380, -974.4011, -1246.8092, 272.4081
                   07_MeOH-PeptideBcp_Q, -1709.6563, -966.6531, -1396.2018, -1516.6764, -429.5487, -550.0233, 120.4746
                   65_Pyridine-Ethyne_Q, -5210.2953, -2858.9458, -4218.3197, -4597.7708, -1359.3739, -1738.8250, 379.4511
                65_Pyridine-EthyneAcp_Q, -1288.9347, -710.9263, -1045.0874, -1138.2928, -334.1611, -427.3665,  93.2054
                65_Pyridine-EthyneBcp_Q, -3916.7100, -2146.0617, -3169.7178, -3455.9833, -1023.6560, -1309.9216, 286.2656
                   33_Pyridine-Ethene_Q, -5558.5841, -3149.0538, -4542.0635, -4936.1506, -1393.0097, -1787.0968, 394.0871
                33_Pyridine-EtheneAcp_Q, -1637.5499, -1005.8921, -1371.0693, -1479.0963, -365.1772, -473.2042, 108.0270
                33_Pyridine-EtheneBcp_Q, -3916.6391, -2146.0036, -3169.6523, -3455.9189, -1023.6487, -1309.9153, 286.2666
                       01_Water-Water_Q, -1791.6099, -935.5718, -1430.4688, -1560.6544, -494.8970, -625.0826, 130.1855
                    01_Water-WaterAcp_Q, -893.6659, -466.4503, -713.4343, -778.6496, -246.9840, -312.1992,  65.2152
                    01_Water-WaterBcp_Q, -892.8439, -466.3330, -712.9096, -777.8157, -246.5766, -311.4827,  64.9060
                    64_Peptide-Ethene_Q, -5454.7137, -3131.3652, -4474.5510, -4854.7961, -1343.1858, -1723.4309, 380.2451
                 64_Peptide-EtheneAcp_Q, -1637.9257, -1005.8618, -1371.2738, -1479.4204, -365.4119, -473.5586, 108.1467
                 64_Peptide-EtheneBcp_Q, -3811.6719, -2126.5695, -3100.7693, -3373.0335, -974.1998, -1246.4640, 272.2642
                         20_AcOH-AcOH_Q, -5646.1541, -2875.3989, -4477.2417, -4904.5628, -1601.8429, -2029.1639, 427.3210
                      20_AcOH-AcOHAcp_Q, -2813.3805, -1431.2669, -2230.3013, -2443.8076, -799.0344, -1012.5407, 213.5063
                      20_AcOH-AcOHBcp_Q, -2813.3722, -1431.2746, -2230.2998, -2443.8072, -799.0252, -1012.5326, 213.5074
                 60_Ethyne-AcOH_OH-pi_Q, -4107.9365, -2145.6723, -3280.1063, -3586.7668, -1134.4340, -1441.0945, 306.6605
              60_Ethyne-AcOH_OH-piAcp_Q, -2812.3570, -1432.9514, -2230.4202, -2443.5227, -797.4688, -1010.5713, 213.1025
              60_Ethyne-AcOH_OH-piBcp_Q, -1289.5503, -710.9958, -1045.4726, -1138.9163, -334.4768, -427.9205,  93.4437
                       12_MeNH2-Water_Q, -2787.7719, -1627.2759, -2298.1877, -2487.7719, -670.9117, -860.4960, 189.5842
                    12_MeNH2-WaterAcp_Q, -893.2227, -466.0717, -713.0184, -777.9616, -246.9467, -311.8899,  64.9432
                    12_MeNH2-WaterBcp_Q, -1886.3364, -1157.9061, -1579.0299, -1703.7119, -421.1237, -545.8058, 124.6820
               26_Uracil-Uracil_pi-pi_Q, -10036.7646, -4879.3130, -7860.9647, -8647.6835, -2981.6517, -3768.3706, 786.7189
            26_Uracil-Uracil_pi-piAcp_Q, -5009.8648, -2440.2565, -3925.8113, -4319.2946, -1485.5548, -1879.0381, 393.4833
            26_Uracil-Uracil_pi-piBcp_Q, -5009.8737, -2440.2564, -3925.8164, -4319.2946, -1485.5600, -1879.0381, 393.4781
                     19_MeOH-Pyridine_Q, -5635.9931, -3115.6632, -4572.7289, -4979.6311, -1457.0657, -1863.9679, 406.9022
                  19_MeOH-PyridineAcp_Q, -3917.5848, -2146.0949, -3170.2375, -3456.7451, -1024.1426, -1310.6502, 286.5076
                  19_MeOH-PyridineBcp_Q, -1709.5045, -966.5743, -1396.0808, -1516.5007, -429.5065, -549.9264, 120.4198
                       10_MeNH2-MeNH2_Q, -3777.3230, -2315.6474, -3160.6786, -3409.4389, -845.0312, -1093.7915, 248.7603
                    10_MeNH2-MeNH2Acp_Q, -1886.0265, -1157.8610, -1578.8317, -1703.4150, -420.9707, -545.5540, 124.5833
                    10_MeNH2-MeNH2Bcp_Q, -1885.5818, -1157.7938, -1578.5462, -1702.9595, -420.7524, -545.1657, 124.4133
                     16_Peptide-Water_Q, -4710.3918, -2595.6804, -3818.2479, -4155.4695, -1222.5675, -1559.7891, 337.2216
                  16_Peptide-WaterAcp_Q, -893.4938, -466.4887, -713.3510, -778.5354, -246.8623, -312.0466,  65.1843
                  16_Peptide-WaterBcp_Q, -3810.9019, -2126.2721, -3100.1987, -3372.1711, -973.9266, -1245.8990, 271.9724
                  51_Ethyne-Ethyne_TS_Q, -2579.0872, -1422.6548, -2091.2173, -2277.5589, -668.5624, -854.9041, 186.3417
               51_Ethyne-Ethyne_TSAcp_Q, -1288.5275, -711.1589, -1044.9501, -1138.1090, -333.7912, -426.9501,  93.1589
               51_Ethyne-Ethyne_TSBcp_Q, -1288.6893, -711.1870, -1045.0556, -1138.2716, -333.8685, -427.0845,  93.2160
                       03_Water-MeNH2_Q, -2787.0634, -1627.4144, -2297.8365, -2487.4176, -670.4221, -860.0032, 189.5811
                    03_Water-MeNH2Acp_Q, -1886.3754, -1157.9230, -1579.0595, -1703.7579, -421.1365, -545.8349, 124.6984
                    03_Water-MeNH2Bcp_Q, -893.1486, -466.0899, -712.9832, -777.9043, -246.8933, -311.8144,  64.9211
                      23_AcNH2-Uracil_Q, -8014.1118, -4072.0946, -6351.0733, -6961.6681, -2278.9787, -2889.5734, 610.5948
                   23_AcNH2-UracilAcp_Q, -5009.0085, -2439.2982, -3924.9120, -4318.0520, -1485.6138, -1878.7537, 393.1400
                   23_AcNH2-UracilBcp_Q, -2984.7699, -1619.3157, -2408.7189, -2625.9309, -789.4032, -1006.6152, 217.2120
                      61_Pentane-AcOH_Q, -7291.7037, -4256.3851, -6011.1787, -6512.1785, -1754.7935, -2255.7934, 500.9998
                   61_Pentane-AcOHAcp_Q, -2813.3989, -1433.0239, -2231.0532, -2444.4908, -798.0293, -1011.4669, 213.4376
                   61_Pentane-AcOHBcp_Q, -4471.9492, -2826.2429, -3777.6669, -4065.4606, -951.4239, -1239.2177, 287.7937
                         05_MeOH-MeOH_Q, -3426.7783, -1936.4469, -2798.0447, -3039.2821, -861.5978, -1102.8352, 241.2373
                      05_MeOH-MeOHAcp_Q, -1710.5421, -967.0315, -1396.8736, -1517.7103, -429.8421, -550.6788, 120.8367
                      05_MeOH-MeOHBcp_Q, -1709.6570, -966.8862, -1396.3006, -1516.8039, -429.4144, -549.9177, 120.5033
                     14_Peptide-MeNH2_Q, -5707.3280, -3286.9285, -4686.2219, -5082.8984, -1399.2934, -1795.9699, 396.6765
                  14_Peptide-MeNH2Acp_Q, -1886.5011, -1157.8545, -1579.1033, -1703.8309, -421.2488, -545.9764, 124.7276
                  14_Peptide-MeNH2Bcp_Q, -3811.3261, -2126.6185, -3100.5901, -3372.6651, -973.9716, -1246.0466, 272.0751
              28_Benzene-Uracil_pi-pi_Q, -9027.9594, -4714.4620, -7208.2027, -7886.2803, -2493.7407, -3171.8184, 678.0777
           28_Benzene-Uracil_pi-piAcp_Q, -5009.5635, -2440.8929, -3925.9056, -4319.3411, -1485.0127, -1878.4482, 393.4355
           28_Benzene-Uracil_pi-piBcp_Q, -4006.6641, -2277.5294, -3277.1854, -3562.1765, -999.6560, -1284.6471, 284.9911
                      13_Peptide-MeOH_Q, -5529.6693, -3096.4578, -4503.1582, -4895.9907, -1406.7004, -1799.5329, 392.8326
                   13_Peptide-MeOHAcp_Q, -1710.6757, -967.0717, -1396.9678, -1517.7882, -429.8961, -550.7165, 120.8205
                   13_Peptide-MeOHBcp_Q, -3811.3057, -2126.9086, -3100.7007, -3372.8037, -973.7920, -1245.8951, 272.1031
            58_Pyridine-Pyridine_CH-N_Q, -7839.6895, -4292.1940, -6343.0898, -6915.3921, -2050.8958, -2623.1981, 572.3023
         58_Pyridine-Pyridine_CH-NAcp_Q, -3916.8947, -2145.9050, -3169.7585, -3456.0016, -1023.8534, -1310.0966, 286.2432
         58_Pyridine-Pyridine_CH-NBcp_Q, -3916.8956, -2145.9048, -3169.7589, -3456.0013, -1023.8540, -1310.0964, 286.2424
                    18_Water-Pyridine_Q, -4818.6164, -2615.4699, -3889.1640, -4240.5900, -1273.6941, -1625.1201, 351.4260
                 18_Water-PyridineAcp_Q, -3917.3056, -2146.0901, -3170.0741, -3456.5057, -1023.9840, -1310.4156, 286.4317
                 18_Water-PyridineBcp_Q, -893.1973, -466.0983, -713.0149, -777.9546, -246.9166, -311.8563,  64.9397
                 43_Uracil-Neopentane_Q, -9497.9760, -5264.3495, -7711.9148, -8393.3042, -2447.5653, -3128.9547, 681.3894
              43_Uracil-NeopentaneAcp_Q, -4480.3868, -2826.2070, -3782.5297, -4070.7259, -956.3227, -1244.5189, 288.1962
              43_Uracil-NeopentaneBcp_Q, -5009.6911, -2440.8584, -3925.9648, -4319.4081, -1485.1064, -1878.5496, 393.4432
           37_Cyclopentane-Neopentane_Q, -8635.9831, -5379.6695, -7262.2258, -7825.0508, -1882.5563, -2445.3813, 562.8250
        37_Cyclopentane-NeopentaneAcp_Q, -4480.2157, -2826.2657, -3782.4555, -4070.6085, -956.1899, -1244.3428, 288.1529
        37_Cyclopentane-NeopentaneBcp_Q, -4150.0326, -2556.5655, -3477.7887, -3752.7157, -921.2232, -1196.1502, 274.9270
                     62_Pentane-AcNH2_Q, -7464.0962, -4443.7060, -6189.8691, -6694.6749, -1746.1631, -2250.9689, 504.8058
                  62_Pentane-AcNH2Acp_Q, -2984.9033, -1620.6256, -2409.3486, -2626.6891, -788.7231, -1006.0636, 217.3405
                  62_Pentane-AcNH2Bcp_Q, -4471.9394, -2826.2004, -3777.6432, -4065.4278, -951.4428, -1239.2273, 287.7845
              48_Pyridine-Pyridine_TS_Q, -7841.1179, -4290.6362, -6343.2584, -6915.8787, -2052.6222, -2625.2425, 572.6203
           48_Pyridine-Pyridine_TSAcp_Q, -3916.8056, -2145.9016, -3169.7055, -3455.9405, -1023.8039, -1310.0389, 286.2350
           48_Pyridine-Pyridine_TSBcp_Q, -3917.8263, -2145.9530, -3170.3173, -3456.8211, -1024.3643, -1310.8681, 286.5038
                40_Benzene-Neopentane_Q, -8492.6250, -5101.3000, -7061.9097, -7634.7026, -1960.6098, -2533.4026, 572.7928
             40_Benzene-NeopentaneAcp_Q, -4479.7592, -2826.2156, -3782.1705, -4070.1820, -955.9549, -1243.9664, 288.0116
             40_Benzene-NeopentaneBcp_Q, -4006.6134, -2277.5879, -3277.1808, -3562.1583, -999.5929, -1284.5704, 284.9775
                    44_Ethene-Pentane_Q, -6114.1394, -3829.7828, -5150.4265, -5546.0973, -1320.6437, -1716.3144, 395.6708
                 44_Ethene-PentaneAcp_Q, -4471.7756, -2826.2740, -3777.5796, -4065.3137, -951.3056, -1239.0398, 287.7341
                 44_Ethene-PentaneBcp_Q, -1637.9075, -1005.9137, -1371.2851, -1479.4375, -365.3714, -473.5238, 108.1524
         38_Cyclopentane-Cyclopentane_Q, -8308.0418, -5109.5423, -6958.6749, -7508.4589, -1849.1325, -2398.9165, 549.7840
      38_Cyclopentane-CyclopentaneAcp_Q, -4150.6229, -2556.5402, -3478.1193, -3753.2011, -921.5791, -1196.6610, 275.0819
      38_Cyclopentane-CyclopentaneBcp_Q, -4150.6251, -2556.5337, -3478.1178, -3753.1995, -921.5841, -1196.6658, 275.0817
                52_Benzene-AcOH_OH-pi_Q, -6826.7126, -3710.6902, -5512.1407, -6010.2599, -1801.4504, -2299.5697, 498.1192
             52_Benzene-AcOH_OH-piAcp_Q, -2812.6143, -1432.9727, -2230.5780, -2443.7632, -797.6053, -1010.7905, 213.1852
             52_Benzene-AcOH_OH-piBcp_Q, -4006.2786, -2277.5038, -3276.9517, -3561.7944, -999.4479, -1284.2906, 284.8427
             36_Neopentane-Neopentane_Q, -8964.0153, -5650.1070, -7565.9602, -8141.9007, -1915.8532, -2491.7937, 575.9405
          36_Neopentane-NeopentaneAcp_Q, -4480.3988, -2826.2776, -3782.5664, -4070.7878, -956.2888, -1244.5102, 288.2214
          36_Neopentane-NeopentaneBcp_Q, -4480.3992, -2826.2776, -3782.5666, -4070.7878, -956.2890, -1244.5102, 288.2211
                     11_MeNH2-Peptide_Q, -5705.4384, -3285.1576, -4684.3824, -5081.0692, -1399.2248, -1795.9116, 396.6868
                  11_MeNH2-PeptideAcp_Q, -3812.0840, -2126.8477, -3101.1249, -3373.4823, -974.2772, -1246.6346, 272.3574
                  11_MeNH2-PeptideBcp_Q, -1885.8462, -1157.7896, -1578.6973, -1703.2124, -420.9077, -545.4227, 124.5150
               42_Uracil-Cyclopentane_Q, -9170.0744, -4993.4045, -7408.0418, -8076.3462, -2414.6373, -3082.9417, 668.3044
            42_Uracil-CyclopentaneAcp_Q, -4150.0588, -2556.5103, -3477.7805, -3752.7058, -921.2702, -1196.1955, 274.9253
            42_Uracil-CyclopentaneBcp_Q, -5010.6244, -2440.9002, -3926.5220, -4320.1941, -1485.6218, -1879.2939, 393.6721
                55_Benzene-MeOH_OH-pi_Q, -5722.9236, -3243.8903, -4677.0814, -5082.3503, -1433.1912, -1838.4600, 405.2688
             55_Benzene-MeOH_OH-piAcp_Q, -1709.6425, -967.0439, -1396.3587, -1516.8860, -429.3148, -549.8420, 120.5273
             55_Benzene-MeOH_OH-piBcp_Q, -4006.5502, -2277.5395, -3277.1238, -3562.0336, -999.5843, -1284.4941, 284.9098
                  17_Uracil-Uracil_BP_Q, -10037.2164, -4890.3196, -7865.8693, -8652.4657, -2975.5497, -3762.1460, 786.5963
               17_Uracil-Uracil_BPAcp_Q, -5009.4928, -2439.7544, -3925.3844, -4318.6314, -1485.6300, -1878.8770, 393.2470
               17_Uracil-Uracil_BPBcp_Q, -5009.6231, -2439.5728, -3925.3831, -4318.6648, -1485.8104, -1879.0921, 393.2817
                 59_Ethyne-Water_CH-O_Q, -2184.4447, -1179.4102, -1760.4458, -1918.6246, -581.0355, -739.2144, 158.1789
              59_Ethyne-Water_CH-OAcp_Q, -892.9300, -466.4964, -713.0283, -778.0395, -246.5319, -311.5431,  65.0112
              59_Ethyne-Water_CH-OBcp_Q, -1288.7294, -711.0752, -1045.0315, -1138.2236, -333.9563, -427.1483,  93.1920
                     04_Water-Peptide_Q, -4714.6297, -2597.0175, -3821.2620, -4158.7620, -1224.2446, -1561.7446, 337.5000
                  04_Water-PeptideAcp_Q, -3812.2679, -2126.2824, -3100.9928, -3373.3696, -974.7104, -1247.0873, 272.3768
                  04_Water-PeptideBcp_Q, -893.2674, -466.1496, -713.0771, -778.0604, -246.9275, -311.9108,  64.9833
             24_Benzene-Benzene_pi-pi_Q, -8018.8751, -4551.0211, -6555.8742, -7125.2612, -2004.8531, -2574.2401, 569.3871
          24_Benzene-Benzene_pi-piAcp_Q, -4005.9065, -2277.5683, -3276.7638, -3561.5830, -999.1955, -1284.0147, 284.8192
          24_Benzene-Benzene_pi-piBcp_Q, -4005.9096, -2277.5686, -3276.7657, -3561.5834, -999.1972, -1284.0148, 284.8177
               49_Benzene-Pyridine_TS_Q, -7928.8696, -4422.2356, -6449.5084, -7020.4106, -2027.2728, -2598.1750, 570.9023
            49_Benzene-Pyridine_TSAcp_Q, -3916.8529, -2145.9311, -3169.7452, -3456.0104, -1023.8142, -1310.0793, 286.2652
            49_Benzene-Pyridine_TSBcp_Q, -4006.1065, -2277.5497, -3276.8716, -3561.6869, -999.3219, -1284.1372, 284.8153
                        02_Water-MeOH_Q, -2609.6218, -1436.0234, -2114.5100, -2300.1587, -678.4866, -864.1353, 185.6487
                     02_Water-MeOHAcp_Q, -1710.2534, -967.0094, -1396.6973, -1517.3523, -429.6879, -550.3429, 120.6550
                     02_Water-MeOHBcp_Q, -893.1166, -466.2835, -713.0464, -778.0178, -246.7629, -311.7343,  64.9714
             29_Pyridine-Uracil_pi-pi_Q, -8939.6879, -4583.9652, -7102.1174, -7781.7109, -2518.1522, -3197.7457, 679.5935
          29_Pyridine-Uracil_pi-piAcp_Q, -5009.1354, -2440.7668, -3925.6049, -4318.9319, -1484.8381, -1878.1651, 393.3270
          29_Pyridine-Uracil_pi-piBcp_Q, -3917.7569, -2145.8256, -3170.2234, -3456.7300, -1024.3978, -1310.9044, 286.5066
                        08_MeOH-Water_Q, -2608.1813, -1436.0150, -2113.6736, -2299.3161, -677.6587, -863.3012, 185.6425
                     08_MeOH-WaterAcp_Q, -893.7592, -466.4613, -713.4929, -778.7382, -247.0316, -312.2769,  65.2453
                     08_MeOH-WaterBcp_Q, -1709.3466, -966.9569, -1396.1510, -1516.5785, -429.1940, -549.6216, 120.4276
                   46_Peptide-Pentane_Q, -8293.9570, -4948.8030, -6882.7201, -7442.8101, -1933.9171, -2494.0071, 560.0900
                46_Peptide-PentaneAcp_Q, -4472.1277, -2826.1812, -3777.7440, -4065.6010, -951.5628, -1239.4198, 287.8570
                46_Peptide-PentaneBcp_Q, -3812.6643, -2126.4594, -3101.2966, -3373.8573, -974.8372, -1247.3979, 272.5607
               54_Benzene-Water_OH-pi_Q, -4903.5188, -2744.2568, -3992.5801, -4342.2497, -1248.3234, -1597.9929, 349.6696
            54_Benzene-Water_OH-piAcp_Q, -893.2014, -466.3317, -713.1157, -778.1568, -246.7840, -311.8250,  65.0410
            54_Benzene-Water_OH-piBcp_Q, -4005.8824, -2277.5548, -3276.7442, -3561.4731, -999.1894, -1283.9183, 284.7289
                    30_Benzene-Ethene_Q, -5646.6452, -3280.4640, -4648.4125, -5040.8981, -1367.9485, -1760.4342, 392.4856
                 30_Benzene-EtheneAcp_Q, -1637.4776, -1005.9133, -1371.0364, -1479.0507, -365.1231, -473.1374, 108.0143
                 30_Benzene-EtheneBcp_Q, -4005.2954, -2277.6028, -3276.4251, -3561.0920, -998.8223, -1283.4892, 284.6669
              39_Benzene-Cyclopentane_Q, -8165.4397, -4830.7770, -6758.6289, -7318.4334, -1927.8519, -2487.6564, 559.8045
           39_Benzene-CyclopentaneAcp_Q, -4150.1541, -2556.5275, -3477.8429, -3752.9238, -921.3154, -1196.3963, 275.0810
           39_Benzene-CyclopentaneBcp_Q, -4007.0512, -2277.5815, -3277.4312, -3562.5264, -999.8497, -1284.9449, 285.0952
                    66_MeNH2-Pyridine_Q, -5810.0720, -3302.5530, -4752.2124, -5162.9336, -1449.6594, -1860.3806, 410.7212
                 66_MeNH2-PyridineAcp_Q, -3917.9433, -2145.9993, -3170.4044, -3456.9668, -1024.4051, -1310.9675, 286.5623
                 66_MeNH2-PyridineBcp_Q, -1885.3472, -1157.7927, -1578.4102, -1702.7574, -420.6174, -544.9646, 124.3472
                     32_Uracil-Ethyne_Q, -6303.3628, -3151.1048, -4973.5039, -5459.7783, -1822.3991, -2308.6735, 486.2743
                  32_Uracil-EthyneAcp_Q, -1289.3709, -711.0754, -1045.4025, -1138.8060, -334.3271, -427.7306,  93.4036
                  32_Uracil-EthyneBcp_Q, -5007.9818, -2440.8225, -3924.9614, -4317.9790, -1484.1390, -1877.1565, 393.0175
               53_Benzene-AcNH2_NH-pi_Q, -6996.4643, -3898.3855, -5689.4623, -6191.1405, -1791.0768, -2292.7550, 501.6782
            53_Benzene-AcNH2_NH-piAcp_Q, -2984.0082, -1620.5345, -2408.7927, -2625.8430, -788.2583, -1005.3085, 217.0503
            53_Benzene-AcNH2_NH-piBcp_Q, -4006.3029, -2277.5530, -3276.9866, -3561.7994, -999.4335, -1284.2464, 284.8128
           25_Pyridine-Pyridine_pi-pi_Q, -7843.3373, -4288.3915, -6343.5945, -6916.2205, -2055.2030, -2627.8290, 572.6260
        25_Pyridine-Pyridine_pi-piAcp_Q, -3917.2861, -2145.9162, -3169.9894, -3456.3908, -1024.0732, -1310.4745, 286.4013
        25_Pyridine-Pyridine_pi-piBcp_Q, -3917.2924, -2145.9135, -3169.9919, -3456.3930, -1024.0784, -1310.4795, 286.4011
                       21_AcNH2-AcNH2_Q, -5987.6713, -3249.2921, -4832.4175, -5267.0547, -1583.1255, -2017.7626, 434.6371
                    21_AcNH2-AcNH2Acp_Q, -2984.9413, -1619.4191, -2408.8616, -2626.1003, -789.4425, -1006.6812, 217.2387
                    21_AcNH2-AcNH2Bcp_Q, -2984.9442, -1619.4141, -2408.8612, -2626.0970, -789.4471, -1006.6829, 217.2358
                    45_Ethyne-Pentane_Q, -5764.7916, -3535.5726, -4824.3399, -5205.3282, -1288.7672, -1669.7556, 380.9883
                 45_Ethyne-PentaneAcp_Q, -4471.3533, -2826.2164, -3777.3112, -4064.9432, -951.0948, -1238.7268, 287.6320
                 45_Ethyne-PentaneBcp_Q, -1289.4348, -711.1729, -1045.4806, -1138.9365, -334.3077, -427.7636,  93.4559
                47_Benzene-Benzene_TS_Q, -8017.5370, -4553.4576, -6556.1285, -7125.4946, -2002.6709, -2572.0369, 569.3660
             47_Benzene-Benzene_TSAcp_Q, -4005.9412, -2277.5981, -3276.7965, -3561.5351, -999.1984, -1283.9370, 284.7386
             47_Benzene-Benzene_TSBcp_Q, -4006.0414, -2277.5633, -3276.8397, -3561.6444, -999.2764, -1284.0811, 284.8047
                    41_Uracil-Pentane_Q, -9493.6145, -5262.6509, -7708.6767, -8389.9158, -2446.0258, -3127.2649, 681.2391
                 41_Uracil-PentaneAcp_Q, -4472.1501, -2826.1903, -3777.7608, -4065.6099, -951.5706, -1239.4196, 287.8490
                 41_Uracil-PentaneBcp_Q, -5011.0509, -2440.8706, -3926.7561, -4320.5509, -1485.8855, -1879.6802, 393.7947
                       22_AcOH-Uracil_Q, -7842.6329, -3884.3307, -6172.7241, -6779.6872, -2288.3935, -2895.3565, 606.9631
                    22_AcOH-UracilAcp_Q, -5009.3608, -2439.5615, -3925.2267, -4318.4827, -1485.6652, -1878.9212, 393.2560
                    22_AcOH-UracilBcp_Q, -2813.2888, -1431.2874, -2230.2570, -2443.7531, -798.9696, -1012.4657, 213.4962
             57_Benzene-Peptide_NH-pi_Q, -7827.5357, -4403.0798, -6382.8434, -6939.8893, -1979.7635, -2536.8095, 557.0459
          57_Benzene-Peptide_NH-piAcp_Q, -3811.3139, -2126.4573, -3100.5151, -3372.6570, -974.0577, -1246.1997, 272.1419
          57_Benzene-Peptide_NH-piBcp_Q, -4006.8932, -2277.5081, -3277.3089, -3562.3178, -999.8008, -1284.8097, 285.0089
                      63_Benzene-AcOH_Q, -6825.3853, -3708.7551, -5510.5570, -6008.3031, -1801.8019, -2299.5480, 497.7462
                   63_Benzene-AcOHAcp_Q, -2812.3489, -1432.8836, -2230.3869, -2443.4701, -797.5034, -1010.5865, 213.0832
                   63_Benzene-AcOHBcp_Q, -4006.2737, -2277.5596, -3276.9724, -3561.8425, -999.4128, -1284.2828, 284.8700
              50_Benzene-Ethyne_CH-pi_Q, -5299.0493, -2988.6699, -4324.3580, -4702.2853, -1335.6881, -1713.6154, 377.9273
           50_Benzene-Ethyne_CH-piAcp_Q, -1289.1085, -711.1079, -1045.2645, -1138.5855, -334.1566, -427.4776,  93.3210
           50_Benzene-Ethyne_CH-piBcp_Q, -4005.7396, -2277.5521, -3276.6605, -3561.3638, -999.1084, -1283.8118, 284.7033
            27_Benzene-Pyridine_pi-pi_Q, -7931.1808, -4419.7076, -6449.7780, -7020.7717, -2030.0704, -2601.0641, 570.9937
         27_Benzene-Pyridine_pi-piAcp_Q, -3917.3093, -2145.9573, -3170.0201, -3456.4377, -1024.0629, -1310.4804, 286.4175
         27_Benzene-Pyridine_pi-piBcp_Q, -4006.0598, -2277.5504, -3276.8449, -3561.6857, -999.2945, -1284.1353, 284.8408
                     31_Uracil-Ethene_Q, -6652.7488, -3444.9355, -5299.4525, -5800.5367, -1854.5170, -2355.6012, 501.0842
                  31_Uracil-EtheneAcp_Q, -1637.7490, -1005.8549, -1371.1687, -1479.2332, -365.3137, -473.3783, 108.0646
                  31_Uracil-EtheneBcp_Q, -5008.7827, -2440.8966, -3925.4558, -4318.6524, -1484.5591, -1877.7558, 393.1966
               56_Benzene-MeNH2_NH-pi_Q, -5897.6171, -3433.8713, -4858.2243, -5267.2784, -1424.3531, -1833.4071, 409.0540
            56_Benzene-MeNH2_NH-piAcp_Q, -1885.3914, -1157.8037, -1578.4403, -1702.8099, -420.6367, -545.0062, 124.3696
            56_Benzene-MeNH2_NH-piBcp_Q, -4006.3992, -2277.5727, -3277.0505, -3561.9371, -999.4778, -1284.3644, 284.8866
                  13_Peptide-MeOHmonA_Q, -1708.6478, -967.0779, -1395.7980, -1515.9641, -428.7201, -548.8862, 120.1661
                   21_AcNH2-AcNH2monA_Q, -2982.4451, -1619.4061, -2407.4130, -2623.8961, -788.0069, -1004.4900, 216.4831
                  23_AcNH2-UracilmonA_Q, -5006.5391, -2439.2693, -3923.4722, -4315.8947, -1484.2029, -1876.6254, 392.4225
            52_Benzene-AcOH_OH-pimonA_Q, -2811.0366, -1432.9607, -2229.6608, -2442.3660, -796.7001, -1009.4053, 212.7051
                    09_MeNH2-MeOHmonA_Q, -1708.6088, -967.0723, -1395.7731, -1515.9552, -428.7008, -548.8829, 120.1821
           42_Uracil-CyclopentanemonA_Q, -4149.2861, -2556.5470, -3477.3493, -3752.0153, -920.8023, -1195.4682, 274.6660
                45_Ethyne-PentanemonA_Q, -4470.7888, -2826.2398, -3776.9947, -4064.4468, -950.7549, -1238.2070, 287.4521
                66_MeNH2-PyridinemonA_Q, -3916.1186, -2146.0090, -3169.3537, -3455.4071, -1023.3446, -1309.3980, 286.0534
             59_Ethyne-Water_CH-OmonA_Q, -891.7927, -466.4853, -712.3661, -777.0087, -245.8808, -310.5234,  64.6425
                18_Water-PyridinemonA_Q, -3916.0142, -2146.0802, -3169.3233, -3455.3893, -1023.2431, -1309.3091, 286.0660
                44_Ethene-PentanemonA_Q, -4470.8077, -2826.2874, -3777.0257, -4064.4704, -950.7383, -1238.1830, 287.4447
                 62_Pentane-AcNH2monA_Q, -2982.4919, -1620.6598, -2407.9690, -2624.5773, -787.3092, -1003.9175, 216.6083
                 04_Water-PeptidemonA_Q, -3811.0548, -2126.3082, -3100.3023, -3372.2921, -973.9942, -1245.9839, 271.9898
                 31_Uracil-EthenemonA_Q, -1636.9046, -1005.8540, -1370.6801, -1478.4792, -364.8261, -472.6252, 107.7990
            55_Benzene-MeOH_OH-pimonA_Q, -1708.5401, -967.0283, -1395.7148, -1515.9077, -428.6865, -548.8794, 120.1929
                64_Peptide-EthenemonA_Q, -1636.8625, -1005.8485, -1370.6535, -1478.4512, -364.8050, -472.6027, 107.7977
             43_Uracil-NeopentanemonA_Q, -4479.2661, -2826.2240, -3781.8889, -4069.7094, -955.6650, -1243.4855, 287.8205
           56_Benzene-MeNH2_NH-pimonA_Q, -1884.8413, -1157.8132, -1578.1263, -1702.3268, -420.3131, -544.5135, 124.2004
            35_Neopentane-PentanemonA_Q, -4479.2306, -2826.2860, -3781.8946, -4069.7285, -955.6086, -1243.4425, 287.8339
        58_Pyridine-Pyridine_CH-NmonA_Q, -3916.1965, -2145.9029, -3169.3539, -3455.3802, -1023.4510, -1309.4772, 286.0262
                    02_Water-MeOHmonA_Q, -1708.6813, -967.0288, -1395.7966, -1515.9616, -428.7679, -548.9329, 120.1650
                   12_MeNH2-WatermonA_Q, -892.0740, -466.0656, -712.3517, -776.9332, -246.2862, -310.8676,  64.5815
               46_Peptide-PentanemonA_Q, -4470.8227, -2826.2287, -3777.0096, -4064.4464, -950.7809, -1238.2178, 287.4369
             60_Ethyne-AcOH_OH-pimonA_Q, -2811.0273, -1432.9327, -2229.6436, -2442.3419, -796.7110, -1009.4093, 212.6983
                   10_MeNH2-MeNH2monA_Q, -1884.8731, -1157.8633, -1578.1659, -1702.3590, -420.3025, -544.4956, 124.1931
                     20_AcOH-AcOHmonA_Q, -2810.3363, -1431.2241, -2228.5233, -2441.1235, -797.2993, -1009.8995, 212.6002
           53_Benzene-AcNH2_NH-pimonA_Q, -2982.5044, -1620.5381, -2407.9249, -2624.5081, -787.3868, -1003.9700, 216.5832
                     05_MeOH-MeOHmonA_Q, -1708.6675, -967.0464, -1395.7961, -1515.9618, -428.7497, -548.9154, 120.1656
               34_Pentane-PentanemonA_Q, -4470.8076, -2826.2926, -3777.0278, -4064.4705, -950.7353, -1238.1779, 287.4426
            40_Benzene-NeopentanemonA_Q, -4479.2659, -2826.2524, -3781.9008, -4069.7269, -955.6484, -1243.4744, 287.8260
         57_Benzene-Peptide_NH-pimonA_Q, -3810.9863, -2126.4993, -3100.3434, -3372.3349, -973.8440, -1245.8356, 271.9916
                  61_Pentane-AcOHmonA_Q, -2811.0618, -1433.0357, -2229.7071, -2442.4293, -796.6714, -1009.3936, 212.7223
          28_Benzene-Uracil_pi-pimonA_Q, -5006.4557, -2440.8932, -3924.1090, -4316.6954, -1483.2158, -1875.8022, 392.5863
           54_Benzene-Water_OH-pimonA_Q, -891.8929, -466.3284, -712.3579, -776.9982, -246.0295, -310.6698,  64.6403
       37_Cyclopentane-NeopentanemonA_Q, -4479.2317, -2826.2923, -3781.8979, -4069.7286, -955.6056, -1243.4362, 287.8307
            47_Benzene-Benzene_TSmonA_Q, -4005.0833, -2277.6747, -3276.3328, -3560.7755, -998.6581, -1283.1009, 284.4428
       25_Pyridine-Pyridine_pi-pimonA_Q, -3916.1495, -2145.9924, -3169.3645, -3455.4142, -1023.3721, -1309.4218, 286.0497
                30_Benzene-EthenemonA_Q, -1636.8339, -1005.9124, -1370.6639, -1478.4783, -364.7515, -472.5659, 107.8144
                 14_Peptide-MeNH2monA_Q, -1884.9056, -1157.8533, -1578.1804, -1702.3694, -420.3271, -544.5161, 124.1889
                 32_Uracil-EthynemonA_Q, -1288.0056, -711.0709, -1044.6113, -1137.5866, -333.5404, -426.5158,  92.9754
                  63_Benzene-AcOHmonA_Q, -2811.1372, -1432.9048, -2229.6954, -2442.4083, -796.7906, -1009.5035, 212.7129
                   03_Water-MeNH2monA_Q, -1884.8573, -1157.9036, -1578.1737, -1702.3705, -420.2701, -544.4669, 124.1968
          48_Pyridine-Pyridine_TSmonA_Q, -3916.1787, -2145.9556, -3169.3658, -3455.4067, -1023.4103, -1309.4512, 286.0409
         29_Pyridine-Uracil_pi-pimonA_Q, -5006.4693, -2440.7916, -3924.0740, -4316.6729, -1483.2825, -1875.8813, 392.5989
                41_Uracil-PentanemonA_Q, -4470.8199, -2826.2273, -3777.0074, -4064.4357, -950.7801, -1238.2084, 287.4283
         36_Neopentane-NeopentanemonA_Q, -4479.2295, -2826.2979, -3781.8990, -4069.7320, -955.6011, -1243.4340, 287.8329
              51_Ethyne-Ethyne_TSmonA_Q, -1287.9781, -711.1509, -1044.6291, -1137.6117, -333.4782, -426.4608,  92.9826
     38_Cyclopentane-CyclopentanemonA_Q, -4149.2819, -2556.5598, -3477.3523, -3752.0226, -920.7925, -1195.4628, 274.6703
                 19_MeOH-PyridinemonA_Q, -3916.0077, -2146.0773, -3169.3183, -3455.3827, -1023.2410, -1309.3053, 286.0643
           49_Benzene-Pyridine_TSmonA_Q, -3916.1506, -2145.9833, -3169.3613, -3455.4106, -1023.3779, -1309.4273, 286.0494
              17_Uracil-Uracil_BPmonA_Q, -5006.5913, -2439.7198, -3923.6924, -4316.1497, -1483.9726, -1876.4299, 392.4573
                   01_Water-WatermonA_Q, -891.8201, -466.4628, -712.3725, -777.0100, -245.9097, -310.5472,  64.6375
                    08_MeOH-WatermonA_Q, -891.8172, -466.4693, -712.3736, -777.0101, -245.9042, -310.5408,  64.6365
                    06_MeOH-MeNH2monA_Q, -1884.8703, -1157.9007, -1578.1800, -1702.3729, -420.2793, -544.4722, 124.1929
               65_Pyridine-EthynemonA_Q, -1288.1089, -710.9168, -1044.6060, -1137.5433, -333.6892, -426.6265,  92.9373
          50_Benzene-Ethyne_CH-pimonA_Q, -1288.0078, -711.1029, -1044.6260, -1137.6021, -333.5232, -426.4992,  92.9761
               15_Peptide-PeptidemonA_Q, -3810.7251, -2126.3170, -3100.1154, -3372.0301, -973.7984, -1245.7132, 271.9147
           26_Uracil-Uracil_pi-pimonA_Q, -5006.4799, -2440.2759, -3923.8626, -4316.4026, -1483.5867, -1876.1267, 392.5400
          39_Benzene-CyclopentanemonA_Q, -4149.3253, -2556.5272, -3477.3636, -3752.0441, -920.8364, -1195.5168, 274.6805
               33_Pyridine-EthenemonA_Q, -1636.8541, -1005.8907, -1370.6664, -1478.4747, -364.7757, -472.5840, 107.8083
                 11_MeNH2-PeptidemonA_Q, -3810.4390, -2126.8644, -3100.1810, -3372.0289, -973.3166, -1245.1645, 271.8479
                 16_Peptide-WatermonA_Q, -891.8043, -466.4818, -712.3713, -777.0090, -245.8896, -310.5272,  64.6376
        27_Benzene-Pyridine_pi-pimonA_Q, -3916.1149, -2146.0280, -3169.3595, -3455.4199, -1023.3315, -1309.3920, 286.0604
                   22_AcOH-UracilmonA_Q, -5006.4842, -2439.5245, -3923.5481, -4315.9987, -1484.0236, -1876.4742, 392.4506
                  07_MeOH-PeptidemonA_Q, -3810.5021, -2126.7453, -3100.1672, -3372.0505, -973.4219, -1245.3052, 271.8832
         24_Benzene-Benzene_pi-pimonA_Q, -4005.0588, -2277.7063, -3276.3320, -3560.7820, -998.6257, -1283.0757, 284.4500
                 19_MeOH-PyridinemonB_Q, -1708.6362, -966.5605, -1395.5730, -1515.7343, -429.0125, -549.1738, 120.1613
                 11_MeNH2-PeptidemonB_Q, -1884.8510, -1157.7869, -1578.1208, -1702.3096, -420.3339, -544.5227, 124.1888
                41_Uracil-PentanemonB_Q, -5006.5365, -2440.8806, -3924.1504, -4316.7278, -1483.2698, -1875.8472, 392.5773
                    02_Water-MeOHmonB_Q, -891.9579, -466.2843, -712.3769, -776.9902, -246.0925, -310.7058,  64.6133
             60_Ethyne-AcOH_OH-pimonB_Q, -1288.0297, -710.9950, -1044.5932, -1137.5584, -333.5982, -426.5633,  92.9652
                 62_Pentane-AcNH2monB_Q, -4470.8177, -2826.2302, -3777.0074, -4064.4422, -950.7771, -1238.2120, 287.4349
          39_Benzene-CyclopentanemonB_Q, -4005.0881, -2277.6835, -3276.3393, -3560.7824, -998.6558, -1283.0989, 284.4431
       37_Cyclopentane-NeopentanemonB_Q, -4149.2393, -2556.6230, -3477.3543, -3752.0187, -920.7313, -1195.3957, 274.6644
            47_Benzene-Benzene_TSmonB_Q, -4005.0899, -2277.6792, -3276.3385, -3560.7810, -998.6593, -1283.1018, 284.4425
        58_Pyridine-Pyridine_CH-NmonB_Q, -3916.1951, -2145.9027, -3169.3530, -3455.3800, -1023.4503, -1309.4773, 286.0270
         24_Benzene-Benzene_pi-pimonB_Q, -4005.0545, -2277.7065, -3276.3296, -3560.7822, -998.6230, -1283.0757, 284.4526
           56_Benzene-MeNH2_NH-pimonB_Q, -4005.0962, -2277.6739, -3276.3399, -3560.7810, -998.6660, -1283.1070, 284.4411
                64_Peptide-EthenemonB_Q, -3810.6080, -2126.6286, -3100.1792, -3372.1025, -973.5506, -1245.4739, 271.9233
                30_Benzene-EthenemonB_Q, -4005.0376, -2277.7434, -3276.3354, -3560.7973, -998.5919, -1283.0539, 284.4620
           54_Benzene-Water_OH-pimonB_Q, -4005.1199, -2277.6568, -3276.3464, -3560.7820, -998.6896, -1283.1252, 284.4356
           26_Uracil-Uracil_pi-pimonB_Q, -5006.4792, -2440.2759, -3923.8622, -4316.4025, -1483.5863, -1876.1267, 392.5404
                  13_Peptide-MeOHmonB_Q, -3810.3397, -2126.9011, -3100.1390, -3371.9654, -973.2379, -1245.0644, 271.8264
                   22_AcOH-UracilmonB_Q, -2810.2171, -1431.2455, -2228.4634, -2441.0610, -797.2180, -1009.8155, 212.5975
             59_Ethyne-Water_CH-OmonB_Q, -1288.0352, -711.0639, -1044.6254, -1137.5907, -333.5615, -426.5268,  92.9653
     38_Cyclopentane-CyclopentanemonB_Q, -4149.2813, -2556.5535, -3477.3492, -3752.0206, -920.7958, -1195.4671, 274.6713
           49_Benzene-Pyridine_TSmonB_Q, -4005.1082, -2277.6641, -3276.3427, -3560.7801, -998.6786, -1283.1160, 284.4374
                 14_Peptide-MeNH2monB_Q, -3810.3639, -2126.6070, -3100.0290, -3371.8225, -973.4220, -1245.2155, 271.7935
                18_Water-PyridinemonB_Q, -892.0675, -466.0941, -712.3600, -776.9510, -246.2659, -310.8569,  64.5910
                     20_AcOH-AcOHmonB_Q, -2810.3298, -1431.2318, -2228.5229, -2441.1236, -797.2910, -1009.8917, 212.6007
               33_Pyridine-EthenemonB_Q, -3916.0663, -2146.0757, -3169.3515, -3455.4213, -1023.2758, -1309.3457, 286.0698
                  07_MeOH-PeptidemonB_Q, -1708.6305, -966.6670, -1395.6146, -1515.7798, -428.9477, -549.1128, 120.1651
                  63_Benzene-AcOHmonB_Q, -4005.0974, -2277.6719, -3276.3397, -3560.7803, -998.6679, -1283.1084, 284.4405
                45_Ethyne-PentanemonB_Q, -1287.9579, -711.1709, -1044.6259, -1137.6157, -333.4550, -426.4448,  92.9898
                    09_MeNH2-MeOHmonB_Q, -1884.8210, -1157.8403, -1578.1260, -1702.3229, -420.2857, -544.4826, 124.1969
               46_Peptide-PentanemonB_Q, -3810.6682, -2126.5187, -3100.1677, -3372.0866, -973.6490, -1245.5679, 271.9190
                44_Ethene-PentanemonB_Q, -1636.8522, -1005.9063, -1370.6719, -1478.4826, -364.7656, -472.5763, 107.8107
                 04_Water-PeptidemonB_Q, -892.0406, -466.1406, -712.3641, -776.9559, -246.2234, -310.8153,  64.5919
              17_Uracil-Uracil_BPmonB_Q, -5006.5523, -2439.5383, -3923.5933, -4316.0319, -1484.0549, -1876.4935, 392.4386
             43_Uracil-NeopentanemonB_Q, -5006.4836, -2440.8735, -3924.1168, -4316.7028, -1483.2434, -1875.8293, 392.5859
          48_Pyridine-Pyridine_TSmonB_Q, -3916.1631, -2145.9742, -3169.3647, -3455.4072, -1023.3905, -1309.4330, 286.0426
                 16_Peptide-WatermonB_Q, -3811.0481, -2126.3202, -3100.3035, -3372.2879, -973.9833, -1245.9677, 271.9844
                     05_MeOH-MeOHmonB_Q, -1708.5801, -966.8801, -1395.6754, -1515.8566, -428.7953, -548.9765, 120.1812
          28_Benzene-Uracil_pi-pimonB_Q, -4005.0960, -2277.6428, -3276.3267, -3560.7629, -998.6839, -1283.1202, 284.4362
                  23_AcNH2-UracilmonB_Q, -2982.4123, -1619.3162, -2407.3561, -2623.8499, -788.0399, -1004.5337, 216.4937
                  61_Pentane-AcOHmonB_Q, -4470.7942, -2826.2577, -3777.0054, -4064.4441, -950.7477, -1238.1864, 287.4387
                66_MeNH2-PyridinemonB_Q, -1884.8589, -1157.8038, -1578.1326, -1702.3224, -420.3287, -544.5186, 124.1898
               34_Pentane-PentanemonB_Q, -4470.8066, -2826.2919, -3777.0269, -4064.4703, -950.7351, -1238.1784, 287.4433
                 32_Uracil-EthynemonB_Q, -5006.4032, -2440.8371, -3924.0550, -4316.6410, -1483.2179, -1875.8039, 392.5860
                 31_Uracil-EthenemonB_Q, -5006.4495, -2440.9043, -3924.1101, -4316.7064, -1483.2058, -1875.8021, 392.5963
        27_Benzene-Pyridine_pi-pimonB_Q, -4005.0828, -2277.6845, -3276.3367, -3560.7813, -998.6521, -1283.0967, 284.4446
         57_Benzene-Peptide_NH-pimonB_Q, -4005.1466, -2277.6195, -3276.3461, -3560.7699, -998.7266, -1283.1504, 284.4238
         36_Neopentane-NeopentanemonB_Q, -4479.2297, -2826.2980, -3781.8991, -4069.7319, -955.6012, -1243.4340, 287.8328
                    06_MeOH-MeNH2monB_Q, -1708.6286, -966.5436, -1395.5615, -1515.7183, -429.0179, -549.1747, 120.1568
            40_Benzene-NeopentanemonB_Q, -4005.0845, -2277.6966, -3276.3427, -3560.7894, -998.6462, -1283.0929, 284.4467
                   21_AcNH2-AcNH2monB_Q, -2982.4453, -1619.4014, -2407.4112, -2623.8940, -788.0098, -1004.4926, 216.4829
                   03_Water-MeNH2monB_Q, -892.0693, -466.0840, -712.3568, -776.9417, -246.2727, -310.8576,  64.5849
          50_Benzene-Ethyne_CH-pimonB_Q, -4005.1056, -2277.6721, -3276.3446, -3560.7848, -998.6725, -1283.1127, 284.4402
            55_Benzene-MeOH_OH-pimonB_Q, -4005.1287, -2277.6436, -3276.3459, -3560.7778, -998.7024, -1283.1342, 284.4319
                   10_MeNH2-MeNH2monB_Q, -1884.8662, -1157.7944, -1578.1328, -1702.3182, -420.3384, -544.5238, 124.1854
              51_Ethyne-Ethyne_TSmonB_Q, -1287.9507, -711.1857, -1044.6280, -1137.6184, -333.4423, -426.4327,  92.9904
               15_Peptide-PeptidemonB_Q, -3811.1034, -2126.0785, -3100.2335, -3372.1882, -974.1550, -1246.1097, 271.9547
       25_Pyridine-Pyridine_pi-pimonB_Q, -3916.1482, -2145.9894, -3169.3624, -3455.4130, -1023.3730, -1309.4236, 286.0506
         29_Pyridine-Uracil_pi-pimonB_Q, -3916.2179, -2145.8951, -3169.3629, -3455.3959, -1023.4679, -1309.5008, 286.0330
               65_Pyridine-EthynemonB_Q, -3916.0790, -2146.0676, -3169.3554, -3455.4169, -1023.2878, -1309.3493, 286.0615
                    08_MeOH-WatermonB_Q, -1708.5465, -966.9422, -1395.6822, -1515.8716, -428.7400, -548.9294, 120.1894
            35_Neopentane-PentanemonB_Q, -4470.8056, -2826.2881, -3777.0248, -4064.4668, -950.7367, -1238.1787, 287.4420
           42_Uracil-CyclopentanemonB_Q, -5006.5485, -2440.8918, -3924.1621, -4316.7384, -1483.2702, -1875.8466, 392.5764
                   01_Water-WatermonB_Q, -891.9252, -466.3273, -712.3761, -776.9977, -246.0488, -310.6704,  64.6216
            52_Benzene-AcOH_OH-pimonB_Q, -4005.1212, -2277.6136, -3276.3289, -3560.7582, -998.7153, -1283.1445, 284.4292
           53_Benzene-AcNH2_NH-pimonB_Q, -4005.1167, -2277.5919, -3276.3171, -3560.7430, -998.7253, -1283.1511, 284.4258
                   12_MeNH2-WatermonB_Q, -1884.8721, -1157.8986, -1578.1802, -1702.3735, -420.2816, -544.4749, 124.1933
                        06_MeOH-MeNH2_T, -565.0800, -2236.6205, -3010.9894, -3213.4844, -774.3689, -976.8639, 202.4950
                     06_MeOH-MeNH2Acp_T, -277.6431, -1213.9682, -1594.4421, -1696.4433, -380.4739, -482.4751, 102.0012
                     06_MeOH-MeNH2Bcp_T, -285.2953, -1019.6675, -1410.6277, -1511.1854, -390.9602, -491.5179, 100.5577
                        09_MeNH2-MeOH_T, -563.8477, -2234.3911, -3007.0713, -3209.4141, -772.6802, -975.0229, 202.3427
                     09_MeNH2-MeOHAcp_T, -285.2647, -1020.1409, -1411.0591, -1511.6852, -390.9183, -491.5444, 100.6261
                     09_MeNH2-MeOHBcp_T, -277.1267, -1213.9919, -1593.7581, -1695.5704, -379.7663, -481.5785, 101.8123
                   34_Pentane-Pentane_T, -1258.6414, -5911.0693, -7635.8743, -8110.6448, -1724.8049, -2199.5755, 474.7706
                34_Pentane-PentaneAcp_T, -626.6825, -2957.7581, -3816.5452, -4054.0434, -858.7871, -1096.2853, 237.4982
                34_Pentane-PentaneBcp_T, -626.6830, -2957.7575, -3816.5453, -4054.0435, -858.7878, -1096.2861, 237.4983
                   15_Peptide-Peptide_T, -1284.9668, -4519.8570, -6280.7375, -6722.7145, -1760.8805, -2202.8575, 441.9770
                15_Peptide-PeptideAcp_T, -641.4244, -2258.2766, -3137.2657, -3358.4382, -878.9890, -1100.1615, 221.1725
                15_Peptide-PeptideBcp_T, -641.0114, -2257.9329, -3136.3560, -3357.2546, -878.4231, -1099.3217, 220.8986
                35_Neopentane-Pentane_T, -1259.9585, -5912.2809, -7638.8907, -8113.8016, -1726.6097, -2201.5207, 474.9109
             35_Neopentane-PentaneAcp_T, -629.7881, -2957.6825, -3820.7254, -4058.4106, -863.0429, -1100.7280, 237.6851
             35_Neopentane-PentaneBcp_T, -626.3857, -2957.7313, -3816.1118, -4053.4606, -858.3804, -1095.7293, 237.3488
                      07_MeOH-Peptide_T, -928.2555, -3282.1717, -4554.2255, -4875.7750, -1272.0538, -1593.6032, 321.5494
                   07_MeOH-PeptideAcp_T, -640.8677, -2258.6692, -3136.8953, -3357.9270, -878.2261, -1099.2578, 221.0317
                   07_MeOH-PeptideBcp_T, -285.4661, -1019.7002, -1410.8946, -1511.5014, -391.1943, -491.8011, 100.6068
                   65_Pyridine-Ethyne_T, -878.8628, -3062.0937, -4266.4613, -4563.7495, -1204.3676, -1501.6558, 297.2882
                65_Pyridine-EthyneAcp_T, -214.8401, -761.0507, -1055.4612, -1127.9199, -294.4105, -366.8692,  72.4587
                65_Pyridine-EthyneBcp_T, -663.1159, -2299.0309, -3207.7453, -3432.6105, -908.7143, -1133.5796, 224.8653
                   33_Pyridine-Ethene_T, -904.7540, -3353.8517, -4593.6998, -4905.9780, -1239.8481, -1552.1264, 312.2782
                33_Pyridine-EtheneAcp_T, -238.4532, -1057.5311, -1384.3002, -1471.6535, -326.7692, -414.1225,  87.3533
                33_Pyridine-EtheneBcp_T, -663.7269, -2299.0536, -3208.6052, -3433.6929, -909.5517, -1134.6394, 225.0877
                       01_Water-Water_T, -330.9851, -990.1288, -1443.7009, -1553.9799, -453.5721, -563.8512, 110.2790
                    01_Water-WaterAcp_T, -165.3230, -493.7461, -720.2998, -775.5465, -226.5537, -281.8004,  55.2467
                    01_Water-WaterBcp_T, -164.9845, -493.6553, -719.7452, -774.8219, -226.0899, -281.1665,  55.0767
                    64_Peptide-Ethene_T, -881.4562, -3314.9938, -4522.9153, -4831.0791, -1207.9215, -1516.0853, 308.1638
                 64_Peptide-EtheneAcp_T, -238.4946, -1057.5113, -1384.3372, -1471.7103, -326.8260, -414.1990,  87.3730
                 64_Peptide-EtheneBcp_T, -640.8269, -2258.5165, -3136.6866, -3357.6597, -878.1702, -1099.1432, 220.9731
                         20_AcOH-AcOH_T, -1057.7883, -3081.0614, -4530.6231, -4879.9351, -1449.5617, -1798.8737, 349.3120
                      20_AcOH-AcOHAcp_T, -527.8306, -1534.1826, -2257.5060, -2432.0631, -723.3234, -897.8805, 174.5570
                      20_AcOH-AcOHBcp_T, -527.8235, -1534.1902, -2257.5039, -2432.0625, -723.3137, -897.8723, 174.5587
                 60_Ethyne-AcOH_OH-pi_T, -743.0657, -2298.4875, -3316.7627, -3563.4880, -1018.2752, -1265.0006, 246.7254
              60_Ethyne-AcOH_OH-piAcp_T, -526.4211, -1535.8240, -2257.2159, -2431.2943, -721.3919, -895.4703, 174.0784
              60_Ethyne-AcOH_OH-piBcp_T, -215.4076, -761.0247, -1056.2129, -1128.8945, -295.1882, -367.8698,  72.6816
                       12_MeNH2-Water_T, -444.5435, -1710.7837, -2319.9729, -2476.9592, -609.1892, -766.1755, 156.9863
                    12_MeNH2-WaterAcp_T, -165.4068, -493.4235, -720.0921, -775.2383, -226.6686, -281.8148,  55.1462
                    12_MeNH2-WaterBcp_T, -277.4135, -1213.9749, -1594.1341, -1696.0330, -380.1593, -482.0581, 101.8989
               26_Uracil-Uracil_pi-pi_T, -1951.3785, -5292.0554, -7966.1666, -8591.2550, -2674.1112, -3299.1996, 625.0884
            26_Uracil-Uracil_pi-piAcp_T, -972.6982, -2646.6472, -3979.6040, -4292.2921, -1332.9568, -1645.6449, 312.6881
            26_Uracil-Uracil_pi-piBcp_T, -972.7349, -2646.6472, -3979.6543, -4292.2921, -1333.0071, -1645.6449, 312.6378
                     19_MeOH-Pyridine_T, -951.0371, -3321.8091, -4625.0821, -4950.7005, -1303.2731, -1628.8914, 325.6183
                  19_MeOH-PyridineAcp_T, -663.6741, -2299.1170, -3208.5964, -3433.7558, -909.4794, -1134.6388, 225.1594
                  19_MeOH-PyridineBcp_T, -285.2041, -1019.6401, -1410.4754, -1510.9832, -390.8353, -491.3431, 100.5079
                       10_MeNH2-MeNH2_T, -556.8834, -2427.9300, -3191.0666, -3394.6566, -763.1366, -966.7266, 203.5900
                    10_MeNH2-MeNH2Acp_T, -277.4489, -1213.9564, -1594.1642, -1696.0699, -380.2078, -482.1134, 101.9057
                    10_MeNH2-MeNH2Bcp_T, -277.2859, -1213.9228, -1593.9071, -1695.7563, -379.9843, -481.8335, 101.8492
                     16_Peptide-Water_T, -806.7153, -2754.7241, -3860.2229, -4136.1350, -1105.4988, -1381.4109, 275.9121
                  16_Peptide-WaterAcp_T, -165.4447, -493.8152, -720.5357, -775.8501, -226.7205, -282.0349,  55.3144
                  16_Peptide-WaterBcp_T, -640.2838, -2258.1347, -3135.5607, -3356.2292, -877.4260, -1098.0945, 220.6685
                  51_Ethyne-Ethyne_TS_T, -429.8335, -1522.7076, -2111.7386, -2256.6169, -589.0310, -733.9093, 144.8782
               51_Ethyne-Ethyne_TSAcp_T, -214.5505, -761.2556, -1055.2693, -1127.6921, -294.0137, -366.4365,  72.4228
               51_Ethyne-Ethyne_TSBcp_T, -214.7940, -761.1688, -1055.5161, -1128.0061, -294.3473, -366.8373,  72.4900
                       03_Water-MeNH2_T, -444.1661, -1710.8603, -2319.5323, -2476.5016, -608.6720, -765.6413, 156.9693
                    03_Water-MeNH2Acp_T, -277.4517, -1213.9530, -1594.1646, -1696.0831, -380.2116, -482.1301, 101.9185
                    03_Water-MeNH2Bcp_T, -165.2783, -493.3964, -719.8888, -774.9806, -226.4924, -281.5842,  55.0918
                      23_AcNH2-Uracil_T, -1493.2419, -4384.1912, -6430.4856, -6918.4980, -2046.2944, -2534.3067, 488.0123
                   23_AcNH2-UracilAcp_T, -971.8709, -2645.4601, -3977.2832, -4289.3930, -1331.8231, -1643.9329, 312.1098
                   23_AcNH2-UracilBcp_T, -519.1954, -1725.2830, -2436.7730, -2612.5368, -711.4900, -887.2538, 175.7638
                      61_Pentane-AcOH_T, -1156.9416, -4490.8174, -6076.2559, -6487.8137, -1585.4385, -1996.9963, 411.5578
                   61_Pentane-AcOHAcp_T, -527.4178, -1535.9666, -2258.7244, -2433.2832, -722.7577, -897.3165, 174.5588
                   61_Pentane-AcOHBcp_T, -626.0479, -2957.6797, -3815.5972, -4052.7704, -857.9175, -1095.0907, 237.1732
                         05_MeOH-MeOH_T, -571.8962, -2042.5713, -2826.2809, -3027.4209, -783.7096, -984.8496, 201.1400
                      05_MeOH-MeOHAcp_T, -285.4177, -1020.1345, -1411.2625, -1511.9721, -391.1280, -491.8376, 100.7096
                      05_MeOH-MeOHBcp_T, -285.0640, -1019.9431, -1410.5863, -1511.1057, -390.6432, -491.1625, 100.5194
                     14_Peptide-MeNH2_T, -920.7900, -3474.9449, -4736.7682, -5059.4689, -1261.8234, -1584.5240, 322.7007
                  14_Peptide-MeNH2Acp_T, -277.7088, -1213.9422, -1594.5061, -1696.5270, -380.5640, -482.5849, 102.0209
                  14_Peptide-MeNH2Bcp_T, -640.4662, -2258.4969, -3136.1727, -3356.9628, -877.6759, -1098.4660, 220.7901
              28_Benzene-Uracil_pi-pi_T, -1625.3411, -5071.3601, -7298.6794, -7836.4363, -2227.3193, -2765.0762, 537.7569
           28_Benzene-Uracil_pi-piAcp_T, -972.0445, -2647.2261, -3979.2871, -4291.8449, -1332.0609, -1644.6188, 312.5578
           28_Benzene-Uracil_pi-piBcp_T, -647.8370, -2428.0471, -3315.8238, -3541.3086, -887.7767, -1113.2615, 225.4849
                      13_Peptide-MeOH_T, -927.6070, -3281.4371, -4552.6022, -4874.0188, -1271.1652, -1592.5817, 321.4166
                   13_Peptide-MeOHAcp_T, -285.5551, -1020.2126, -1411.5288, -1512.3153, -391.3162, -492.1027, 100.7865
                   13_Peptide-MeOHBcp_T, -640.2153, -2258.7749, -3136.1070, -3356.8654, -877.3321, -1098.0905, 220.7584
            58_Pyridine-Pyridine_CH-N_T, -1328.8048, -4598.3127, -6419.2675, -6868.9340, -1820.9548, -2270.6213, 449.6665
         58_Pyridine-Pyridine_CH-NAcp_T, -663.3411, -2298.8624, -3207.8854, -3432.7700, -909.0230, -1133.9076, 224.8846
         58_Pyridine-Pyridine_CH-NBcp_T, -663.3407, -2298.8623, -3207.8847, -3432.7698, -909.0224, -1133.9075, 224.8851
                    18_Water-Pyridine_T, -830.2983, -2795.8359, -3933.6521, -4213.7349, -1137.8162, -1417.8989, 280.0828
                 18_Water-PyridineAcp_T, -663.3792, -2299.0800, -3208.1552, -3433.1781, -909.0752, -1134.0982, 225.0229
                 18_Water-PyridineBcp_T, -165.2739, -493.3843, -719.8707, -774.9523, -226.4864, -281.5680,  55.0816
                 43_Uracil-Neopentane_T, -1605.5239, -5602.0969, -7802.2594, -8352.1547, -2200.1624, -2750.0577, 549.8953
              43_Uracil-NeopentaneAcp_T, -629.7352, -2957.5489, -3820.5194, -4058.1162, -862.9705, -1100.5673, 237.5968
              43_Uracil-NeopentaneBcp_T, -971.9120, -2647.1897, -3979.0692, -4291.5463, -1331.8795, -1644.3566, 312.4771
           37_Cyclopentane-Neopentane_T, -1236.4866, -5640.8437, -7335.2884, -7796.9136, -1694.4447, -2156.0699, 461.6253
        37_Cyclopentane-NeopentaneAcp_T, -629.8097, -2957.6680, -3820.7405, -4058.4238, -863.0725, -1100.7558, 237.6833
        37_Cyclopentane-NeopentaneBcp_T, -603.1622, -2686.2896, -3512.8452, -3736.9509, -826.5557, -1050.6613, 224.1057
                     62_Pentane-AcNH2_T, -1149.0525, -4681.2688, -6255.8964, -6668.7915, -1574.6275, -1987.5226, 412.8951
                  62_Pentane-AcNH2Acp_T, -518.9540, -1726.6723, -2437.8315, -2613.7237, -711.1592, -887.0514, 175.8922
                  62_Pentane-AcNH2Bcp_T, -626.1907, -2957.6574, -3815.7706, -4052.9991, -858.1132, -1095.3417, 237.2285
              48_Pyridine-Pyridine_TS_T, -1330.2721, -4596.7533, -6419.7187, -6869.6894, -1822.9654, -2272.9362, 449.9707
           48_Pyridine-Pyridine_TSAcp_T, -663.4016, -2298.9281, -3208.0341, -3432.9600, -909.1059, -1134.0318, 224.9259
           48_Pyridine-Pyridine_TSBcp_T, -664.1557, -2299.0477, -3209.1870, -3434.3722, -910.1393, -1135.3245, 225.1852
                40_Benzene-Neopentane_T, -1280.5503, -5383.2331, -7138.0612, -7600.8261, -1754.8281, -2217.5930, 462.7649
             40_Benzene-NeopentaneAcp_T, -629.5967, -2957.5983, -3820.3790, -4057.9230, -862.7807, -1100.3247, 237.5440
             40_Benzene-NeopentaneBcp_T, -647.5870, -2428.1085, -3315.5426, -3540.9009, -887.4341, -1112.7924, 225.3583
                    44_Ethene-Pentane_T, -867.1783, -4012.8982, -5201.2537, -5525.6786, -1188.3555, -1512.7804, 324.4249
                 44_Ethene-PentaneAcp_T, -625.9397, -2957.6975, -3815.4668, -4052.5904, -857.7693, -1094.8929, 237.1236
                 44_Ethene-PentaneBcp_T, -238.6406, -1057.5781, -1384.6041, -1472.0854, -327.0260, -414.5074,  87.4813
         38_Cyclopentane-Cyclopentane_T, -1210.6178, -5368.9884, -7027.9833, -7476.0657, -1658.9948, -2107.0773, 448.0825
      38_Cyclopentane-CyclopentaneAcp_T, -603.2641, -2686.2290, -3512.9243, -3737.0697, -826.6953, -1050.8407, 224.1454
      38_Cyclopentane-CyclopentaneBcp_T, -603.2670, -2686.2231, -3512.9223, -3737.0683, -826.6992, -1050.8451, 224.1459
                52_Benzene-AcOH_OH-pi_T, -1176.2677, -3963.8923, -5575.8147, -5975.0625, -1611.9224, -2011.1702, 399.2478
             52_Benzene-AcOH_OH-piAcp_T, -526.6844, -1535.8798, -2257.6325, -2431.8491, -721.7527, -895.9693, 174.2167
             52_Benzene-AcOH_OH-piBcp_T, -647.2286, -2428.0049, -3314.9479, -3540.0638, -886.9430, -1112.0589, 225.1159
             36_Neopentane-Neopentane_T, -1261.8813, -5912.9326, -7642.1774, -8117.2131, -1729.2447, -2204.2805, 475.0358
          36_Neopentane-NeopentaneAcp_T, -629.5996, -2957.6529, -3820.4375, -4058.0122, -862.7846, -1100.3594, 237.5747
          36_Neopentane-NeopentaneBcp_T, -629.5997, -2957.6529, -3820.4376, -4058.0123, -862.7847, -1100.3594, 237.5747
                     11_MeNH2-Peptide_T, -920.8596, -3473.2279, -4735.1466, -5057.9425, -1261.9187, -1584.7146, 322.7959
                  11_MeNH2-PeptideAcp_T, -640.9098, -2258.7678, -3137.0516, -3358.1025, -878.2838, -1099.3347, 221.0509
                  11_MeNH2-PeptideBcp_T, -277.4828, -1213.9073, -1594.1614, -1696.0933, -380.2542, -482.1860, 101.9318
               42_Uracil-Cyclopentane_T, -1580.4569, -5329.5457, -7495.3570, -8031.8806, -2165.8113, -2702.3349, 536.5237
            42_Uracil-CyclopentaneAcp_T, -603.2035, -2686.2091, -3512.8213, -3736.9289, -826.6122, -1050.7198, 224.1076
            42_Uracil-CyclopentaneBcp_T, -972.3801, -2647.2623, -3979.7832, -4292.4485, -1332.5209, -1645.1862, 312.6653
                55_Benzene-MeOH_OH-pi_T, -935.1365, -3447.3688, -4728.8521, -5054.5224, -1281.4833, -1607.1536, 325.6703
             55_Benzene-MeOH_OH-piAcp_T, -285.1810, -1020.1532, -1410.9568, -1511.5923, -390.8036, -491.4391, 100.6354
             55_Benzene-MeOH_OH-piBcp_T, -647.3365, -2428.0380, -3315.1287, -3540.3181, -887.0907, -1112.2801, 225.1894
                  17_Uracil-Uracil_BP_T, -1946.2802, -5302.6215, -7969.7463, -8594.2259, -2667.1247, -3291.6043, 624.4796
               17_Uracil-Uracil_BPAcp_T, -971.7295, -2645.9143, -3977.5437, -4289.7063, -1331.6294, -1643.7920, 312.1626
               17_Uracil-Uracil_BPBcp_T, -971.9323, -2645.7339, -3977.6410, -4289.8382, -1331.9072, -1644.1043, 312.1971
                 59_Ethyne-Water_CH-O_T, -379.9289, -1256.7407, -1777.3840, -1904.9272, -520.6433, -648.1864, 127.5431
              59_Ethyne-Water_CH-OAcp_T, -165.0328, -493.8619, -720.0180, -775.1842, -226.1561, -281.3223,  55.1662
              59_Ethyne-Water_CH-OBcp_T, -214.5939, -761.1288, -1055.2019, -1127.6194, -294.0731, -366.4906,  72.4175
                     04_Water-Peptide_T, -807.8101, -2756.2864, -3863.2854, -4139.4313, -1106.9990, -1383.1449, 276.1459
                  04_Water-PeptideAcp_T, -641.0134, -2258.1926, -3136.6185, -3357.6016, -878.4258, -1099.4090, 220.9832
                  04_Water-PeptideBcp_T, -165.4473, -493.5131, -720.2372, -775.4351, -226.7241, -281.9221,  55.1979
             24_Benzene-Benzene_pi-pi_T, -1298.6560, -4852.1195, -6631.7592, -7082.1069, -1779.6396, -2229.9874, 450.3477
          24_Benzene-Benzene_pi-piAcp_T, -647.2659, -2428.0791, -3315.0731, -3540.3393, -886.9940, -1112.2602, 225.2661
          24_Benzene-Benzene_pi-piBcp_T, -647.2660, -2428.0792, -3315.0733, -3540.3399, -886.9942, -1112.2607, 225.2666
               49_Benzene-Pyridine_TS_T, -1313.2443, -4725.7646, -6525.3957, -6975.2442, -1799.6310, -2249.4796, 449.8486
            49_Benzene-Pyridine_TSAcp_T, -663.4141, -2298.9688, -3208.0918, -3433.0367, -909.1231, -1134.0679, 224.9449
            49_Benzene-Pyridine_TSBcp_T, -647.1274, -2428.0528, -3314.8571, -3539.9709, -886.8043, -1111.9181, 225.1138
                        02_Water-MeOH_T, -451.7041, -1516.4457, -2135.4476, -2291.1679, -619.0019, -774.7222, 155.7203
                     02_Water-MeOHAcp_T, -285.3333, -1020.1040, -1411.1163, -1511.7654, -391.0123, -491.6614, 100.6491
                     02_Water-MeOHBcp_T, -165.2022, -493.6075, -719.9957, -775.1278, -226.3882, -281.5202,  55.1320
             29_Pyridine-Uracil_pi-pi_T, -1642.1702, -4943.4911, -7193.8725, -7731.5982, -2250.3814, -2788.1071, 537.7257
          29_Pyridine-Uracil_pi-piAcp_T, -972.0220, -2647.1016, -3979.1317, -4291.6525, -1332.0301, -1644.5509, 312.5208
          29_Pyridine-Uracil_pi-piBcp_T, -664.8256, -2298.9621, -3210.0193, -3435.5114, -911.0572, -1136.5493, 225.4921
                        08_MeOH-Water_T, -451.1004, -1516.2903, -2134.4649, -2290.1576, -618.1747, -773.8674, 155.6927
                     08_MeOH-WaterAcp_T, -165.3957, -493.7659, -720.4192, -775.7047, -226.6533, -281.9388,  55.2855
                     08_MeOH-WaterBcp_T, -284.8045, -1020.0268, -1410.3143, -1510.7678, -390.2876, -490.7410, 100.4534
                   46_Peptide-Pentane_T, -1273.2126, -5212.3822, -6957.1551, -7415.6949, -1744.7729, -2203.3127, 458.5398
                46_Peptide-PentaneAcp_T, -626.5315, -2957.6757, -3816.2559, -4053.6556, -858.5802, -1095.9799, 237.3997
                46_Peptide-PentaneBcp_T, -641.7983, -2258.4881, -3137.9895, -3359.3874, -879.5014, -1100.8993, 221.3979
               54_Benzene-Water_OH-pi_T, -813.2819, -2921.8646, -4036.3621, -4316.3334, -1114.4974, -1394.4688, 279.9713
            54_Benzene-Water_OH-piAcp_T, -165.1763, -493.5910, -719.9437, -775.0700, -226.3527, -281.4790,  55.1263
            54_Benzene-Water_OH-piBcp_T, -646.6620, -2428.0020, -3314.1684, -3539.0767, -886.1664, -1111.0747, 224.9083
                    30_Benzene-Ethene_T, -887.5973, -3482.6629, -4699.0000, -5011.2163, -1216.3371, -1528.5534, 312.2163
                 30_Benzene-EtheneAcp_T, -238.4393, -1057.5514, -1384.3016, -1471.6639, -326.7502, -414.1125,  87.3623
                 30_Benzene-EtheneBcp_T, -646.6572, -2428.0773, -3314.2372, -3539.2452, -886.1598, -1111.1679, 225.0080
              39_Benzene-Cyclopentane_T, -1255.1966, -5110.9969, -6831.0811, -7280.4128, -1720.0842, -2169.4159, 449.3317
           39_Benzene-CyclopentaneAcp_T, -603.1040, -2686.1935, -3512.6693, -3736.7207, -826.4758, -1050.5272, 224.0514
           39_Benzene-CyclopentaneBcp_T, -647.8789, -2428.1164, -3315.9505, -3541.4383, -887.8341, -1113.3219, 225.4878
                    66_MeNH2-Pyridine_T, -944.2901, -3511.8129, -4805.8402, -5132.7386, -1294.0272, -1620.9256, 326.8984
                 66_MeNH2-PyridineAcp_T, -664.0418, -2299.0802, -3209.0633, -3434.3377, -909.9831, -1135.2575, 225.2743
                 66_MeNH2-PyridineBcp_T, -277.3175, -1213.9524, -1593.9800, -1695.8538, -380.0276, -481.9014, 101.8738
                     32_Uracil-Ethyne_T, -1188.3950, -3407.3774, -5035.9188, -5420.4943, -1628.5413, -2013.1169, 384.5756
                  32_Uracil-EthyneAcp_T, -215.3559, -761.1029, -1056.2202, -1128.9188, -295.1173, -367.8160,  72.6987
                  32_Uracil-EthyneBcp_T, -970.8960, -2647.0058, -3977.4929, -4289.5172, -1330.4871, -1642.5114, 312.0243
               53_Benzene-AcNH2_NH-pi_T, -1166.9042, -4154.6716, -5753.7626, -6154.0309, -1599.0910, -1999.3594, 400.2684
            53_Benzene-AcNH2_NH-piAcp_T, -518.0171, -1726.4594, -2436.3347, -2611.7368, -709.8752, -885.2773, 175.4021
            53_Benzene-AcNH2_NH-piBcp_T, -646.8159, -2427.9458, -3314.3231, -3539.3118, -886.3774, -1111.3660, 224.9887
           25_Pyridine-Pyridine_pi-pi_T, -1333.1059, -4594.6487, -6421.4975, -6872.0117, -1826.8489, -2277.3630, 450.5141
        25_Pyridine-Pyridine_pi-piAcp_T, -664.3924, -2299.0169, -3209.4805, -3434.8202, -910.4636, -1135.8034, 225.3397
        25_Pyridine-Pyridine_pi-piBcp_T, -664.3919, -2299.0139, -3209.4769, -3434.8158, -910.4630, -1135.8019, 225.3389
                       21_AcNH2-AcNH2_T, -1040.5815, -3461.0676, -4887.0496, -5238.4622, -1425.9820, -1777.3947, 351.4126
                    21_AcNH2-AcNH2Acp_T, -519.0362, -1725.3611, -2436.6329, -2612.3041, -711.2718, -886.9431, 175.6712
                    21_AcNH2-AcNH2Bcp_T, -519.0389, -1725.3564, -2436.6318, -2612.3021, -711.2755, -886.9458, 175.6703
                    45_Ethyne-Pentane_T, -842.9857, -3717.0263, -4872.2289, -5181.8141, -1155.2026, -1464.7877, 309.5852
                 45_Ethyne-PentaneAcp_T, -625.6358, -2957.6374, -3814.9902, -4051.9612, -857.3528, -1094.3237, 236.9709
                 45_Ethyne-PentaneBcp_T, -215.3563, -761.2104, -1056.3282, -1129.0697, -295.1179, -367.8593,  72.7414
                47_Benzene-Benzene_TS_T, -1296.0764, -4854.3668, -6630.4715, -7080.3104, -1776.1047, -2225.9437, 449.8389
             47_Benzene-Benzene_TSAcp_T, -646.3207, -2428.0021, -3313.7008, -3538.5688, -885.6987, -1110.5667, 224.8680
             47_Benzene-Benzene_TSBcp_T, -647.0761, -2428.0651, -3314.7990, -3539.9067, -886.7339, -1111.8416, 225.1077
                    41_Uracil-Pentane_T, -1604.7807, -5600.6300, -7799.7739, -8349.7314, -2199.1440, -2749.1014, 549.9574
                 41_Uracil-PentaneAcp_T, -626.5309, -2957.6877, -3816.2671, -4053.6640, -858.5794, -1095.9763, 237.3969
                 41_Uracil-PentaneBcp_T, -972.7296, -2647.2823, -3980.2821, -4293.1044, -1332.9998, -1645.8221, 312.8224
                       22_AcOH-Uracil_T, -1501.7421, -4193.3369, -6251.2798, -6738.1942, -2057.9429, -2544.8573, 486.9144
                    22_AcOH-UracilAcp_T, -971.9337, -2645.7362, -3977.6453, -4289.9062, -1331.9091, -1644.1700, 312.2609
                    22_AcOH-UracilBcp_T, -527.7683, -1534.1943, -2257.4324, -2431.7689, -723.2381, -897.5746, 174.3365
             57_Benzene-Peptide_NH-pi_T, -1292.2387, -4685.4280, -6456.2737, -6902.4843, -1770.8457, -2217.0563, 446.2106
          57_Benzene-Peptide_NH-piAcp_T, -640.7920, -2258.3875, -3136.5099, -3357.4484, -878.1224, -1099.0609, 220.9386
          57_Benzene-Peptide_NH-piBcp_T, -647.8590, -2428.0408, -3315.8477, -3541.2589, -887.8068, -1113.2181, 225.4112
                      63_Benzene-AcOH_T, -1177.4101, -3962.1803, -5575.6683, -5975.0937, -1613.4880, -2012.9134, 399.4254
                   63_Benzene-AcOHAcp_T, -527.0389, -1535.8060, -2258.0444, -2432.3949, -722.2384, -896.5889, 174.3504
                   63_Benzene-AcOHBcp_T, -647.3434, -2428.0726, -3315.1728, -3540.4089, -887.1003, -1112.3363, 225.2360
              50_Benzene-Ethyne_CH-pi_T, -863.1152, -3189.1959, -4371.9834, -4669.4228, -1182.7875, -1480.2269, 297.4394
           50_Benzene-Ethyne_CH-piAcp_T, -214.9691, -761.2666, -1055.8538, -1128.4629, -294.5872, -367.1963,  72.6091
           50_Benzene-Ethyne_CH-piBcp_T, -646.7098, -2428.0320, -3314.2639, -3539.1884, -886.2319, -1111.1564, 224.9245
            27_Benzene-Pyridine_pi-pi_T, -1315.9333, -4723.4032, -6526.7192, -6977.1533, -1803.3160, -2253.7501, 450.4341
         27_Benzene-Pyridine_pi-piAcp_T, -664.3649, -2299.0535, -3209.4795, -3434.8319, -910.4260, -1135.7784, 225.3524
         27_Benzene-Pyridine_pi-piBcp_T, -647.3085, -2428.0589, -3315.1113, -3540.3751, -887.0523, -1112.3162, 225.2639
                     31_Uracil-Ethene_T, -1212.5684, -3702.8768, -5364.5446, -5763.9607, -1661.6678, -2061.0838, 399.4160
                  31_Uracil-EtheneAcp_T, -238.5987, -1057.5084, -1384.4769, -1471.8755, -326.9686, -414.3671,  87.3985
                  31_Uracil-EtheneBcp_T, -971.2522, -2647.1052, -3978.0805, -4290.2706, -1330.9753, -1643.1654, 312.1902
               56_Benzene-MeNH2_NH-pi_T, -927.3212, -3640.4865, -4911.2600, -5238.2133, -1270.7735, -1597.7268, 326.9533
            56_Benzene-MeNH2_NH-piAcp_T, -277.4190, -1213.9711, -1594.1379, -1696.0563, -380.1668, -482.0852, 101.9184
            56_Benzene-MeNH2_NH-piBcp_T, -647.2446, -2428.0697, -3315.0345, -3540.2084, -886.9649, -1112.1387, 225.1739
                  13_Peptide-MeOHmonA_T, -284.3788, -1020.1293, -1409.8336, -1510.0735, -389.7043, -489.9442, 100.2399
                   21_AcNH2-AcNH2monA_T, -517.5327, -1725.2360, -2434.4475, -2609.3535, -709.2115, -884.1174, 174.9059
                  23_AcNH2-UracilmonA_T, -970.3164, -2645.2477, -3974.9406, -4286.2336, -1329.6929, -1640.9859, 311.2930
            52_Benzene-AcOH_OH-pimonA_T, -525.6730, -1535.7008, -2256.0675, -2429.7949, -720.3668, -894.0941, 173.7274
                    09_MeNH2-MeOHmonA_T, -284.3692, -1020.1178, -1409.8089, -1510.0623, -389.6912, -489.9446, 100.2534
           42_Uracil-CyclopentanemonA_T, -601.8091, -2686.1104, -3510.8117, -3734.2363, -824.7013, -1048.1259, 223.4246
                45_Ethyne-PentanemonA_T, -625.0197, -2957.5882, -3814.0967, -4050.7765, -856.5085, -1093.1884, 236.6799
                66_MeNH2-PyridinemonA_T, -662.3171, -2298.8219, -3206.4416, -3430.8962, -907.6197, -1132.0743, 224.4545
             59_Ethyne-Water_CH-OmonA_T, -164.4981, -493.8013, -719.2246, -774.1435, -225.4233, -280.3422,  54.9189
                18_Water-PyridinemonA_T, -662.2382, -2298.8965, -3206.4081, -3430.8740, -907.5115, -1131.9775, 224.4659
                44_Ethene-PentanemonA_T, -625.0091, -2957.6349, -3814.1289, -4050.8000, -856.4940, -1093.1650, 236.6710
                 62_Pentane-AcNH2monA_T, -516.9870, -1726.4968, -2434.9605, -2609.9478, -708.4636, -883.4510, 174.9874
                 04_Water-PeptidemonA_T, -639.8012, -2258.0605, -3134.8251, -3355.2292, -876.7646, -1097.1687, 220.4041
                 31_Uracil-EthenemonA_T, -237.7064, -1057.4251, -1383.1709, -1470.1565, -325.7458, -412.7314,  86.9855
            55_Benzene-MeOH_OH-pimonA_T, -284.3649, -1020.0674, -1409.7526, -1510.0162, -389.6852, -489.9488, 100.2636
                64_Peptide-EthenemonA_T, -237.6999, -1057.4235, -1383.1604, -1470.1496, -325.7370, -412.7262,  86.9892
             43_Uracil-NeopentanemonA_T, -628.6494, -2957.4576, -3818.9402, -4055.9799, -861.4825, -1098.5223, 237.0398
           56_Benzene-MeNH2_NH-pimonA_T, -276.6402, -1213.9030, -1593.0025, -1694.5577, -379.0995, -480.6547, 101.5551
            35_Neopentane-PentanemonA_T, -628.6036, -2957.5186, -3818.9384, -4055.9936, -861.4198, -1098.4750, 237.0552
        58_Pyridine-Pyridine_CH-NmonA_T, -662.3987, -2298.7162, -3206.4478, -3430.8788, -907.7316, -1132.1626, 224.4311
                    02_Water-MeOHmonA_T, -284.4158, -1020.0790, -1409.8341, -1510.0747, -389.7550, -489.9957, 100.2407
                   12_MeNH2-WatermonA_T, -164.8053, -493.3778, -719.2221, -774.0936, -225.8444, -280.7158,  54.8714
               46_Peptide-PentanemonA_T, -625.0395, -2957.5768, -3814.1123, -4050.7764, -856.5356, -1093.1996, 236.6640
             60_Ethyne-AcOH_OH-pimonA_T, -525.6798, -1535.6738, -2256.0498, -2429.7701, -720.3760, -894.0963, 173.7203
                   10_MeNH2-MeNH2monA_T, -276.6096, -1213.9548, -1593.0125, -1694.5561, -379.0577, -480.6013, 101.5436
                     20_AcOH-AcOHmonA_T, -526.1013, -1533.9460, -2254.8996, -2428.5343, -720.9536, -894.5883, 173.6347
           53_Benzene-AcNH2_NH-pimonA_T, -517.0476, -1726.3680, -2434.9148, -2609.8849, -708.5467, -883.5169, 174.9701
                     05_MeOH-MeOHmonA_T, -284.4015, -1020.0969, -1409.8323, -1510.0730, -389.7354, -489.9761, 100.2407
               34_Pentane-PentanemonA_T, -625.0069, -2957.6398, -3814.1308, -4050.7999, -856.4910, -1093.1601, 236.6691
            40_Benzene-NeopentanemonA_T, -628.6338, -2957.4850, -3818.9462, -4055.9961, -861.4612, -1098.5111, 237.0500
         57_Benzene-Peptide_NH-pimonA_T, -639.6856, -2258.2525, -3134.8587, -3355.2596, -876.6062, -1097.0070, 220.4008
                  61_Pentane-AcOHmonA_T, -525.6572, -1535.7791, -2256.1242, -2429.8680, -720.3451, -894.0889, 173.7438
          28_Benzene-Uracil_pi-pimonA_T, -969.5677, -2646.8856, -3975.5525, -4286.9890, -1328.6669, -1640.1034, 311.4365
           54_Benzene-Water_OH-pimonA_T, -164.6136, -493.6380, -719.2196, -774.1372, -225.5816, -280.4992,  54.9176
       37_Cyclopentane-NeopentanemonA_T, -628.6005, -2957.5244, -3818.9398, -4055.9896, -861.4155, -1098.4652, 237.0498
            47_Benzene-Benzene_TSmonA_T, -645.2391, -2427.8527, -3312.0692, -3536.4408, -884.2165, -1108.5881, 224.3716
       25_Pyridine-Pyridine_pi-pimonA_T, -662.3349, -2298.8043, -3206.4484, -3430.9068, -907.6441, -1132.1025, 224.4584
                30_Benzene-EthenemonA_T, -237.6549, -1057.4849, -1383.1601, -1470.1617, -325.6752, -412.6768,  87.0015
                 14_Peptide-MeNH2monA_T, -276.6275, -1213.9446, -1593.0267, -1694.5660, -379.0821, -480.6214, 101.5393
                 32_Uracil-EthynemonA_T, -214.2920, -761.0261, -1054.6856, -1126.9440, -293.6594, -365.9178,  72.2584
                  63_Benzene-AcOHmonA_T, -525.7468, -1535.6472, -2256.1151, -2429.8514, -720.4679, -894.2042, 173.7363
                   03_Water-MeNH2monA_T, -276.5813, -1213.9963, -1593.0150, -1694.5606, -379.0188, -480.5644, 101.5456
          48_Pyridine-Pyridine_TSmonA_T, -662.3679, -2298.7669, -3206.4562, -3430.8999, -907.6893, -1132.1330, 224.4437
         29_Pyridine-Uracil_pi-pimonA_T, -969.6144, -2646.7840, -3975.5148, -4286.9523, -1328.7309, -1640.1684, 311.4375
                41_Uracil-PentanemonA_T, -625.0423, -2957.5743, -3814.1137, -4050.7699, -856.5394, -1093.1956, 236.6562
         36_Neopentane-NeopentanemonA_T, -628.5961, -2957.5300, -3818.9395, -4055.9942, -861.4095, -1098.4642, 237.0547
              51_Ethyne-Ethyne_TSmonA_T, -214.2462, -761.1069, -1054.7036, -1126.9689, -293.5967, -365.8620,  72.2653
     38_Cyclopentane-CyclopentanemonA_T, -601.8053, -2686.1242, -3510.8204, -3734.2530, -824.6962, -1048.1288, 223.4326
                 19_MeOH-PyridinemonA_T, -662.2361, -2298.8939, -3206.4026, -3430.8670, -907.5087, -1131.9731, 224.4644
           49_Benzene-Pyridine_TSmonA_T, -662.3413, -2298.7958, -3206.4487, -3430.9051, -907.6529, -1132.1093, 224.4564
              17_Uracil-Uracil_BPmonA_T, -970.1392, -2645.6997, -3975.1497, -4286.4755, -1329.4500, -1640.7758, 311.3258
                   01_Water-WatermonA_T, -164.5200, -493.7787, -719.2320, -774.1470, -225.4533, -280.3683,  54.9150
                    08_MeOH-WatermonA_T, -164.5155, -493.7858, -719.2330, -774.1472, -225.4472, -280.3614,  54.9142
                    06_MeOH-MeNH2monA_T, -276.5845, -1213.9937, -1593.0169, -1694.5583, -379.0232, -480.5647, 101.5414
               65_Pyridine-EthynemonA_T, -214.4006, -760.8738, -1054.6821, -1126.9061, -293.8083, -366.0323,  72.2240
          50_Benzene-Ethyne_CH-pimonA_T, -214.2788, -761.0586, -1054.7000, -1126.9592, -293.6414, -365.9005,  72.2592
               15_Peptide-PeptidemonA_T, -639.7679, -2258.1014, -3134.8204, -3355.2190, -876.7190, -1097.1176, 220.3986
           26_Uracil-Uracil_pi-pimonA_T, -969.8421, -2646.2707, -3975.3136, -4286.6957, -1329.0429, -1640.4250, 311.3821
          39_Benzene-CyclopentanemonA_T, -601.8260, -2686.0921, -3510.8166, -3734.2490, -824.7245, -1048.1569, 223.4325
               33_Pyridine-EthenemonA_T, -237.6739, -1057.4639, -1383.1653, -1470.1620, -325.7013, -412.6981,  86.9968
                 11_MeNH2-PeptidemonA_T, -639.4835, -2258.6483, -3134.9775, -3355.3582, -876.3292, -1096.7098, 220.3806
                 16_Peptide-WatermonA_T, -164.5042, -493.7988, -719.2305, -774.1454, -225.4317, -280.3466,  54.9150
        27_Benzene-Pyridine_pi-pimonA_T, -662.3099, -2298.8403, -3206.4501, -3430.9119, -907.6098, -1132.0716, 224.4618
                   22_AcOH-UracilmonA_T, -970.1741, -2645.5047, -3975.0026, -4286.3223, -1329.4979, -1640.8177, 311.3198
                  07_MeOH-PeptidemonA_T, -639.5039, -2258.5316, -3134.8888, -3355.2721, -876.3572, -1096.7405, 220.3833
         24_Benzene-Benzene_pi-pimonA_T, -645.2123, -2427.8851, -3312.0650, -3536.4464, -884.1799, -1108.5613, 224.3815
                 19_MeOH-PyridinemonB_T, -284.6144, -1019.5883, -1409.6154, -1509.8521, -390.0271, -490.2638, 100.2367
                 11_MeNH2-PeptidemonB_T, -276.6455, -1213.8762, -1592.9829, -1694.5266, -379.1068, -480.6504, 101.5437
                41_Uracil-PentanemonB_T, -969.6184, -2646.8714, -3975.6078, -4287.0257, -1328.7364, -1640.1544, 311.4180
                    02_Water-MeOHmonB_T, -164.6593, -493.5974, -719.2415, -774.1379, -225.6442, -280.5405,  54.8963
             60_Ethyne-AcOH_OH-pimonB_T, -214.3356, -760.9508, -1054.6699, -1126.9195, -293.7192, -365.9687,  72.2495
                 62_Pentane-AcNH2monB_T, -625.0364, -2957.5783, -3814.1097, -4050.7717, -856.5314, -1093.1934, 236.6620
          39_Benzene-CyclopentanemonB_T, -645.2335, -2427.8618, -3312.0706, -3536.4477, -884.2088, -1108.5859, 224.3771
       37_Cyclopentane-NeopentanemonB_T, -601.7641, -2686.1863, -3510.8260, -3734.2530, -824.6397, -1048.0667, 223.4270
            47_Benzene-Benzene_TSmonB_T, -645.2390, -2427.8574, -3312.0737, -3536.4453, -884.2164, -1108.5879, 224.3715
        58_Pyridine-Pyridine_CH-NmonB_T, -662.3983, -2298.7162, -3206.4472, -3430.8789, -907.7310, -1132.1626, 224.4316
         24_Benzene-Benzene_pi-pimonB_T, -645.2115, -2427.8851, -3312.0638, -3536.4464, -884.1787, -1108.5614, 224.3827
           56_Benzene-MeNH2_NH-pimonB_T, -645.2450, -2427.8515, -3312.0761, -3536.4443, -884.2246, -1108.5928, 224.3682
                64_Peptide-EthenemonB_T, -639.5767, -2258.4099, -3134.8668, -3355.2660, -876.4569, -1096.8562, 220.3993
                30_Benzene-EthenemonB_T, -645.1898, -2427.9228, -3312.0718, -3536.4606, -884.1489, -1108.5378, 224.3888
           54_Benzene-Water_OH-pimonB_T, -645.2870, -2427.8348, -3312.1170, -3536.4445, -884.2822, -1108.6097, 224.3275
           26_Uracil-Uracil_pi-pimonB_T, -969.8443, -2646.2707, -3975.3165, -4286.6957, -1329.0459, -1640.4250, 311.3791
                  13_Peptide-MeOHmonB_T, -639.4425, -2258.6941, -3134.9672, -3355.3449, -876.2731, -1096.6508, 220.3777
                   22_AcOH-UracilmonB_T, -526.0341, -1533.9719, -2254.8334, -2428.4620, -720.8615, -894.4902, 173.6286
             59_Ethyne-Water_CH-OmonB_T, -214.3072, -761.0202, -1054.7004, -1126.9499, -293.6803, -365.9298,  72.2495
     38_Cyclopentane-CyclopentanemonB_T, -601.8082, -2686.1182, -3510.8183, -3734.2512, -824.7001, -1048.1330, 223.4329
           49_Benzene-Pyridine_TSmonB_T, -645.2518, -2427.8419, -3312.0759, -3536.4442, -884.2340, -1108.6023, 224.3683
                 14_Peptide-MeNH2monB_T, -639.5819, -2258.4042, -3134.8682, -3355.2204, -876.4640, -1096.8162, 220.3522
                18_Water-PyridinemonB_T, -164.7910, -493.4044, -719.2291, -774.1082, -225.8247, -280.7038,  54.8791
                     20_AcOH-AcOHmonB_T, -526.0942, -1533.9536, -2254.8975, -2428.5337, -720.9439, -894.5801, 173.6362
               33_Pyridine-EthenemonB_T, -662.2683, -2298.8887, -3206.4415, -3430.9123, -907.5529, -1132.0237, 224.4708
                  07_MeOH-PeptidemonB_T, -284.5645, -1019.6980, -1409.6567, -1509.8970, -389.9587, -490.1990, 100.2403
                  63_Benzene-AcOHmonB_T, -645.2434, -2427.8499, -3312.0723, -3536.4432, -884.2224, -1108.5933, 224.3709
                45_Ethyne-PentanemonB_T, -214.2292, -761.1263, -1054.6996, -1126.9713, -293.5734, -365.8451,  72.2717
                    09_MeNH2-MeOHmonB_T, -276.6091, -1213.9301, -1592.9871, -1694.5375, -379.0570, -480.6074, 101.5505
               46_Peptide-PentanemonB_T, -639.6528, -2258.3005, -3134.8617, -3355.2617, -876.5612, -1096.9611, 220.4000
                44_Ethene-PentanemonB_T, -237.6648, -1057.4790, -1383.1677, -1470.1661, -325.6888, -412.6871,  86.9984
                 04_Water-PeptidemonB_T, -164.7580, -493.4530, -719.2324, -774.1121, -225.7795, -280.6591,  54.8796
              17_Uracil-Uracil_BPmonB_T, -970.2117, -2645.5102, -3975.0595, -4286.3735, -1329.5493, -1640.8633, 311.3140
             43_Uracil-NeopentanemonB_T, -969.5952, -2646.8659, -3975.5704, -4286.9948, -1328.7045, -1640.1289, 311.4244
          48_Pyridine-Pyridine_TSmonB_T, -662.3529, -2298.7854, -3206.4542, -3430.8981, -907.6688, -1132.1127, 224.4439
                 16_Peptide-WatermonB_T, -639.8021, -2258.0741, -3134.8399, -3355.2334, -876.7658, -1097.1593, 220.3935
                     05_MeOH-MeOHmonB_T, -284.4469, -1019.9156, -1409.7131, -1509.9651, -389.7975, -490.0495, 100.2520
          28_Benzene-Uracil_pi-pimonB_T, -645.2578, -2427.8205, -3312.0627, -3536.4280, -884.2422, -1108.6075, 224.3653
                  23_AcNH2-UracilmonB_T, -517.5560, -1725.1498, -2434.3933, -2609.3105, -709.2434, -884.1607, 174.9173
                  61_Pentane-AcOHmonB_T, -625.0150, -2957.6048, -3814.1069, -4050.7712, -856.5021, -1093.1664, 236.6643
                66_MeNH2-PyridinemonB_T, -276.6426, -1213.8936, -1592.9963, -1694.5411, -379.1028, -480.6476, 101.5448
               34_Pentane-PentanemonB_T, -625.0072, -2957.6393, -3814.1306, -4050.7999, -856.4913, -1093.1607, 236.6693
                 32_Uracil-EthynemonB_T, -969.5592, -2646.8335, -3975.4887, -4286.9220, -1328.6552, -1640.0885, 311.4333
                 31_Uracil-EthenemonB_T, -969.5639, -2646.8968, -3975.5584, -4286.9946, -1328.6616, -1640.0978, 311.4362
        27_Benzene-Pyridine_pi-pimonB_T, -645.2343, -2427.8633, -3312.0733, -3536.4465, -884.2100, -1108.5832, 224.3732
         57_Benzene-Peptide_NH-pimonB_T, -645.2813, -2427.7963, -3312.0708, -3536.4349, -884.2744, -1108.6386, 224.3641
         36_Neopentane-NeopentanemonB_T, -628.5976, -2957.5301, -3818.9416, -4055.9942, -861.4115, -1098.4642, 237.0527
                    06_MeOH-MeNH2monB_T, -284.6172, -1019.5714, -1409.6023, -1509.8339, -390.0310, -490.2625, 100.2316
            40_Benzene-NeopentanemonB_T, -645.2305, -2427.8754, -3312.0802, -3536.4532, -884.2048, -1108.5778, 224.3730
                   21_AcNH2-AcNH2monB_T, -517.5350, -1725.2313, -2434.4460, -2609.3517, -709.2147, -884.1204, 174.9057
                   03_Water-MeNH2monB_T, -164.7951, -493.3955, -719.2259, -774.1000, -225.8304, -280.7045,  54.8741
          50_Benzene-Ethyne_CH-pimonB_T, -645.2499, -2427.8501, -3312.0815, -3536.4465, -884.2314, -1108.5964, 224.3650
            55_Benzene-MeOH_OH-pimonB_T, -645.2716, -2427.8211, -3312.0822, -3536.4404, -884.2611, -1108.6193, 224.3583
                   10_MeNH2-MeNH2monB_T, -276.6455, -1213.8834, -1592.9902, -1694.5297, -379.1068, -480.6463, 101.5395
              51_Ethyne-Ethyne_TSmonB_T, -214.2200, -761.1417, -1054.7024, -1126.9749, -293.5607, -365.8332,  72.2725
               15_Peptide-PeptidemonB_T, -639.9243, -2257.8339, -3134.7672, -3355.1417, -876.9333, -1097.3078, 220.3745
       25_Pyridine-Pyridine_pi-pimonB_T, -662.3405, -2298.8017, -3206.4535, -3430.9060, -907.6518, -1132.1043, 224.4525
         29_Pyridine-Uracil_pi-pimonB_T, -662.4103, -2298.7051, -3206.4525, -3430.8885, -907.7474, -1132.1835, 224.4361
               65_Pyridine-EthynemonB_T, -662.2733, -2298.8831, -3206.4428, -3430.9055, -907.5597, -1132.0224, 224.4626
                    08_MeOH-WatermonB_T, -284.4054, -1019.9782, -1409.7189, -1509.9777, -389.7407, -489.9995, 100.2589
            35_Neopentane-PentanemonB_T, -625.0094, -2957.6359, -3814.1303, -4050.7988, -856.4944, -1093.1629, 236.6685
           42_Uracil-CyclopentanemonB_T, -969.6180, -2646.8833, -3975.6190, -4287.0356, -1328.7357, -1640.1523, 311.4165
                   01_Water-WatermonB_T, -164.6262, -493.6403, -719.2393, -774.1421, -225.5989, -280.5018,  54.9029
            52_Benzene-AcOH_OH-pimonB_T, -645.2854, -2427.7903, -3312.0702, -3536.4194, -884.2799, -1108.6291, 224.3492
           53_Benzene-AcNH2_NH-pimonB_T, -645.2887, -2427.7692, -3312.0538, -3536.4080, -884.2846, -1108.6388, 224.3542
                   12_MeNH2-WatermonB_T, -276.5824, -1213.9919, -1593.0122, -1694.5527, -379.0203, -480.5608, 101.5405   

==> anc/text_files/relative_energies/S66_results_sorted_dsd.txt <==
01_Water-Water                                    ,    -4.97,    -4.58,    -4.77,    -4.90,     0.38,     0.20,     0.06 
02_Water-MeOH                                     ,    -5.65,    -5.20,    -5.35,    -5.46,     0.45,     0.30,     0.20 
03_Water-MeNH2                                    ,    -6.98,    -6.69,    -6.76,    -6.82,     0.29,     0.22,     0.17 
04_Water-Peptide                                  ,    -8.17,    -7.49,    -7.62,    -7.72,     0.68,     0.55,     0.45 
05_MeOH-MeOH                                      ,    -5.81,    -5.25,    -5.40,    -5.51,     0.56,     0.41,     0.30 
06_MeOH-MeNH2                                     ,    -7.62,    -7.12,    -7.29,    -7.41,     0.50,     0.33,     0.21 
07_MeOH-Peptide                                   ,    -8.29,    -7.52,    -7.72,    -7.86,     0.78,     0.58,     0.43 
08_MeOH-Water                                     ,    -5.05,    -4.59,    -4.73,    -4.83,     0.46,     0.32,     0.22 
09_MeNH2-MeOH                                     ,    -3.08,    -2.69,    -2.80,    -2.88,     0.39,     0.29,     0.21 
10_MeNH2-MeNH2                                    ,    -4.19,    -3.63,    -3.78,    -3.89,     0.56,     0.41,     0.30 
11_MeNH2-Peptide                                  ,    -5.45,    -4.61,    -4.85,    -5.02,     0.84,     0.61,     0.43 
12_MeNH2-Water                                    ,    -7.35,    -6.92,    -7.13,    -7.28,     0.42,     0.22,     0.07 
13_Peptide-MeOH                                   ,    -6.24,    -5.53,    -5.75,    -5.92,     0.71,     0.49,     0.32 
14_Peptide-MeNH2                                  ,    -7.52,    -6.91,    -7.09,    -7.22,     0.61,     0.43,     0.29 
15_Peptide-Peptide                                ,    -8.68,    -7.80,    -8.08,    -8.28,     0.88,     0.60,     0.40 
16_Peptide-Water                                  ,    -5.18,    -4.65,    -4.93,    -5.13,     0.52,     0.25,     0.05 
17_Uracil-Uracil_BP                               ,   -17.36,   -15.77,   -16.31,   -16.70,     1.58,     1.05,     0.66 
18_Water-Pyridine                                 ,    -6.93,    -6.70,    -6.82,    -6.92,     0.23,     0.11,     0.01 
19_MeOH-Pyridine                                  ,    -7.47,    -7.08,    -7.23,    -7.34,     0.40,     0.24,     0.13 
20_AcOH-AcOH                                      ,   -19.30,   -17.93,   -18.41,   -18.75,     1.37,     0.89,     0.55 
21_AcNH2-AcNH2                                    ,   -16.52,   -15.14,   -15.56,   -15.86,     1.38,     0.97,     0.66 
22_AcOH-Uracil                                    ,   -19.78,   -18.26,   -18.73,   -19.07,     1.52,     1.05,     0.72 
23_AcNH2-Uracil                                   ,   -19.47,   -17.99,   -18.67,   -19.16,     1.48,     0.80,     0.30 
24_Benzene-Benzene_pi-pi                          ,    -2.76,    -2.22,    -2.77,    -3.18,     0.54,    -0.01,    -0.42 
25_Pyridine-Pyridine_pi-pi                        ,    -3.83,    -3.31,    -3.80,    -4.16,     0.53,     0.03,    -0.32 
26_Uracil-Uracil_pi-pi                            ,    -9.77,    -7.84,    -9.02,    -9.88,     1.93,     0.75,    -0.11 
27_Benzene-Pyridine_pi-pi                         ,    -3.34,    -2.83,    -3.34,    -3.71,     0.51,     0.00,    -0.37 
28_Benzene-Uracil_pi-pi                           ,    -5.63,    -4.34,    -5.19,    -5.81,     1.28,     0.44,    -0.18 
29_Pyridine-Uracil_pi-pi                          ,    -6.73,    -5.48,    -6.36,    -7.00,     1.26,     0.38,    -0.26 
30_Benzene-Ethene                                 ,    -1.39,    -0.94,    -1.23,    -1.44,     0.45,     0.16,    -0.05 
31_Uracil-Ethene                                  ,    -3.34,    -2.57,    -3.00,    -3.31,     0.77,     0.34,     0.03 
32_Uracil-Ethyne                                  ,    -3.71,    -2.93,    -3.41,    -3.77,     0.78,     0.29,    -0.06 
33_Pyridine-Ethene                                ,    -1.83,    -1.36,    -1.66,    -1.88,     0.47,     0.17,    -0.05 
34_Pentane-Pentane                                ,    -3.75,    -2.91,    -3.23,    -3.46,     0.84,     0.52,     0.29 
35_Neopentane-Pentane                             ,    -2.59,    -2.09,    -2.29,    -2.44,     0.50,     0.30,     0.15 
36_Neopentane-Neopentane                          ,    -1.76,    -1.44,    -1.18,    -1.00,     0.32,     0.57,     0.76 
37_Cyclopentane-Neopentane                        ,    -2.39,    -1.99,    -2.16,    -2.29,     0.39,     0.22,     0.10 
38_Cyclopentane-Cyclopentane                      ,    -2.98,    -2.36,    -2.55,    -2.70,     0.62,     0.42,     0.28 
39_Benzene-Cyclopentane                           ,    -3.53,    -2.89,    -3.28,    -3.58,     0.65,     0.25,    -0.04 
40_Benzene-Neopentane                             ,    -2.86,    -2.41,    -2.69,    -2.90,     0.45,     0.17,    -0.04 
41_Uracil-Pentane                                 ,    -4.81,    -3.41,    -4.13,    -4.65,     1.40,     0.68,     0.16 
42_Uracil-Cyclopentane                            ,    -4.10,    -2.95,    -3.35,    -3.64,     1.15,     0.75,     0.46 
43_Uracil-Neopentane                              ,    -3.69,    -2.56,    -3.21,    -3.68,     1.13,     0.48,     0.01 
44_Ethene-Pentane                                 ,    -1.99,    -1.50,    -1.67,    -1.79,     0.49,     0.32,     0.20 
45_Ethyne-Pentane                                 ,    -1.73,    -1.34,    -1.58,    -1.76,     0.39,     0.15,    -0.03 
46_Peptide-Pentane                                ,    -4.24,    -3.16,    -3.55,    -3.83,     1.09,     0.70,     0.41 
47_Benzene-Benzene_TS                             ,    -2.84,    -2.41,    -2.73,    -2.96,     0.43,     0.11,    -0.12 
48_Pyridine-Pyridine_TS                           ,    -3.51,    -3.02,    -3.44,    -3.74,     0.49,     0.07,    -0.23 
49_Benzene-Pyridine_TS                            ,    -3.30,    -2.88,    -3.20,    -3.44,     0.43,     0.10,    -0.14 
50_Benzene-Ethyne_CH-pi                           ,    -2.86,    -2.50,    -2.84,    -3.08,     0.36,     0.02,    -0.22 
51_Ethyne-Ethyne_TS                               ,    -1.54,    -1.40,    -1.53,    -1.63,     0.13,     0.00,    -0.09 
52_Benzene-AcOH_OH-pi                             ,    -4.71,    -3.96,    -4.57,    -5.02,     0.75,     0.14,    -0.30 
53_Benzene-AcNH2_NH-pi                            ,    -4.39,    -3.73,    -4.00,    -4.19,     0.66,     0.39,     0.19 
54_Benzene-Water_OH-pi                            ,    -3.28,    -2.88,    -3.15,    -3.34,     0.39,     0.13,    -0.06 
55_Benzene-MeOH_OH-pi                             ,    -4.17,    -3.50,    -3.95,    -4.28,     0.67,     0.22,    -0.11 
56_Benzene-MeNH2_NH-pi                            ,    -3.20,    -2.63,    -2.98,    -3.24,     0.57,     0.22,    -0.03 
57_Benzene-Peptide_NH-pi                          ,    -5.26,    -4.54,    -5.09,    -5.50,     0.72,     0.16,    -0.24 
58_Pyridine-Pyridine_CH-N                         ,    -4.21,    -3.82,    -3.89,    -3.94,     0.39,     0.32,     0.27 
59_Ethyne-Water_CH-O                              ,    -2.90,    -2.60,    -2.76,    -2.88,     0.30,     0.14,     0.02 
60_Ethyne-AcOH_OH-pi                              ,    -4.93,    -4.37,    -4.78,    -5.08,     0.56,     0.15,    -0.15 
61_Pentane-AcOH                                   ,    -2.89,    -2.14,    -2.42,    -2.63,     0.75,     0.47,     0.26 
62_Pentane-AcNH2                                  ,    -3.52,    -2.57,    -2.95,    -3.23,     0.94,     0.57,     0.29 
63_Benzene-AcOH                                   ,    -3.76,    -3.01,    -3.55,    -3.95,     0.75,     0.21,    -0.19 
64_Peptide-Ethene                                 ,    -3.00,    -2.29,    -2.63,    -2.89,     0.71,     0.36,     0.11 
65_Pyridine-Ethyne                                ,    -4.07,    -3.95,    -4.03,    -4.09,     0.12,     0.04,    -0.02 
66_MeNH2-Pyridine                                 ,    -3.96,    -3.34,    -3.64,    -3.85,     0.62,     0.33,     0.11 
                                                                                                0.23 = (    5.08 percent) (   66.00)


==> anc/text_files/relative_energies/S66_results_sorted_pbe0.txt <==
01_Water-Water                                    ,    -4.97,    -5.21,    -5.26,    -5.30,    -0.24,    -0.29,    -0.34 
02_Water-MeOH                                     ,    -5.65,    -5.79,    -5.82,    -5.84,    -0.14,    -0.17,    -0.19 
03_Water-MeNH2                                    ,    -6.98,    -7.69,    -7.70,    -7.70,    -0.71,    -0.71,    -0.72 
04_Water-Peptide                                  ,    -8.17,    -8.41,    -8.49,    -8.55,    -0.24,    -0.32,    -0.38 
05_MeOH-MeOH                                      ,    -5.81,    -5.93,    -5.95,    -5.97,    -0.11,    -0.14,    -0.16 
06_MeOH-MeNH2                                     ,    -7.62,    -8.29,    -8.29,    -8.29,    -0.67,    -0.67,    -0.67 
07_MeOH-Peptide                                   ,    -8.29,    -8.66,    -8.67,    -8.68,    -0.37,    -0.38,    -0.39 
08_MeOH-Water                                     ,    -5.05,    -5.24,    -5.29,    -5.33,    -0.19,    -0.24,    -0.27 
09_MeNH2-MeOH                                     ,    -3.08,    -3.19,    -3.20,    -3.20,    -0.11,    -0.11,    -0.11 
10_MeNH2-MeNH2                                    ,    -4.19,    -4.30,    -4.27,    -4.25,    -0.11,    -0.08,    -0.05 
11_MeNH2-Peptide                                  ,    -5.45,    -5.41,    -5.41,    -5.41,     0.04,     0.04,     0.05 
12_MeNH2-Water                                    ,    -7.35,    -7.85,    -7.85,    -7.85,    -0.50,    -0.50,    -0.50 
13_Peptide-MeOH                                   ,    -6.24,    -6.17,    -6.19,    -6.20,     0.07,     0.05,     0.04 
14_Peptide-MeNH2                                  ,    -7.52,    -7.96,    -7.93,    -7.90,    -0.44,    -0.41,    -0.38 
15_Peptide-Peptide                                ,    -8.68,    -8.90,    -8.90,    -8.90,    -0.22,    -0.22,    -0.22 
16_Peptide-Water                                  ,    -5.18,    -5.17,    -5.25,    -5.31,     0.01,    -0.07,    -0.13 
17_Uracil-Uracil_BP                               ,   -17.36,   -18.14,   -18.22,   -18.27,    -0.79,    -0.86,    -0.92 
18_Water-Pyridine                                 ,    -6.93,    -7.51,    -7.54,    -7.55,    -0.58,    -0.60,    -0.62 
19_MeOH-Pyridine                                  ,    -7.47,    -8.03,    -8.04,    -8.06,    -0.55,    -0.57,    -0.58 
20_AcOH-AcOH                                      ,   -19.30,   -20.77,   -20.89,   -20.98,    -1.47,    -1.59,    -1.68 
21_AcNH2-AcNH2                                    ,   -16.52,   -17.16,   -17.22,   -17.27,    -0.64,    -0.70,    -0.75 
22_AcOH-Uracil                                    ,   -19.78,   -20.81,   -20.89,   -20.94,    -1.02,    -1.10,    -1.16 
23_AcNH2-Uracil                                   ,   -19.47,   -20.29,   -20.35,   -20.39,    -0.82,    -0.88,    -0.92 
24_Benzene-Benzene_pi-pi                          ,    -2.76,    -2.75,    -2.81,    -2.86,     0.01,    -0.05,    -0.10 
25_Pyridine-Pyridine_pi-pi                        ,    -3.83,    -3.79,    -3.83,    -3.86,     0.04,    -0.00,    -0.03 
26_Uracil-Uracil_pi-pi                            ,    -9.77,    -9.05,    -9.24,    -9.38,     0.72,     0.53,     0.39 
27_Benzene-Pyridine_pi-pi                         ,    -3.34,    -3.34,    -3.40,    -3.44,    -0.00,    -0.06,    -0.10 
28_Benzene-Uracil_pi-pi                           ,    -5.63,    -5.06,    -5.20,    -5.30,     0.57,     0.43,     0.33 
29_Pyridine-Uracil_pi-pi                          ,    -6.73,    -6.13,    -6.26,    -6.37,     0.61,     0.47,     0.37 
30_Benzene-Ethene                                 ,    -1.39,    -1.44,    -1.48,    -1.50,    -0.05,    -0.09,    -0.11 
31_Uracil-Ethene                                  ,    -3.34,    -3.22,    -3.27,    -3.30,     0.12,     0.07,     0.04 
32_Uracil-Ethyne                                  ,    -3.71,    -3.57,    -3.64,    -3.69,     0.14,     0.06,     0.01 
33_Pyridine-Ethene                                ,    -1.83,    -1.85,    -1.87,    -1.88,    -0.03,    -0.04,    -0.05 
34_Pentane-Pentane                                ,    -3.75,    -3.78,    -3.83,    -3.87,    -0.03,    -0.08,    -0.12 
35_Neopentane-Pentane                             ,    -2.59,    -2.80,    -2.78,    -2.77,    -0.21,    -0.19,    -0.18 
36_Neopentane-Neopentane                          ,    -1.76,    -2.05,    -1.98,    -1.93,    -0.29,    -0.22,    -0.17 
37_Cyclopentane-Neopentane                        ,    -2.39,    -2.61,    -2.59,    -2.57,    -0.22,    -0.20,    -0.19 
38_Cyclopentane-Cyclopentane                      ,    -2.98,    -3.08,    -3.05,    -3.02,    -0.11,    -0.07,    -0.04 
39_Benzene-Cyclopentane                           ,    -3.53,    -3.52,    -3.58,    -3.63,     0.02,    -0.05,    -0.10 
40_Benzene-Neopentane                             ,    -2.86,    -2.99,    -3.07,    -3.13,    -0.13,    -0.21,    -0.27 
41_Uracil-Pentane                                 ,    -4.81,    -4.42,    -4.48,    -4.52,     0.40,     0.33,     0.29 
42_Uracil-Cyclopentane                            ,    -4.10,    -3.73,    -3.77,    -3.79,     0.37,     0.33,     0.30 
43_Uracil-Neopentane                              ,    -3.69,    -3.49,    -3.55,    -3.60,     0.20,     0.14,     0.09 
44_Ethene-Pentane                                 ,    -1.99,    -2.09,    -2.09,    -2.09,    -0.10,    -0.10,    -0.10 
45_Ethyne-Pentane                                 ,    -1.73,    -1.88,    -1.92,    -1.95,    -0.15,    -0.19,    -0.22 
46_Peptide-Pentane                                ,    -4.24,    -4.00,    -4.03,    -4.06,     0.25,     0.21,     0.19 
47_Benzene-Benzene_TS                             ,    -2.84,    -2.88,    -2.93,    -2.97,    -0.03,    -0.09,    -0.12 
48_Pyridine-Pyridine_TS                           ,    -3.51,    -3.47,    -3.51,    -3.53,     0.04,     0.01,    -0.02 
49_Benzene-Pyridine_TS                            ,    -3.30,    -3.38,    -3.44,    -3.48,    -0.07,    -0.13,    -0.18 
50_Benzene-Ethyne_CH-pi                           ,    -2.86,    -3.02,    -3.13,    -3.21,    -0.16,    -0.27,    -0.35 
51_Ethyne-Ethyne_TS                               ,    -1.54,    -1.82,    -1.85,    -1.86,    -0.29,    -0.31,    -0.33 
52_Benzene-AcOH_OH-pi                             ,    -4.71,    -4.72,    -4.94,    -5.10,    -0.00,    -0.23,    -0.39 
53_Benzene-AcNH2_NH-pi                            ,    -4.39,    -4.46,    -4.51,    -4.55,    -0.07,    -0.12,    -0.16 
54_Benzene-Water_OH-pi                            ,    -3.28,    -3.45,    -3.56,    -3.65,    -0.17,    -0.29,    -0.37 
55_Benzene-MeOH_OH-pi                             ,    -4.17,    -4.21,    -4.36,    -4.48,    -0.04,    -0.20,    -0.31 
56_Benzene-MeNH2_NH-pi                            ,    -3.20,    -3.23,    -3.34,    -3.42,    -0.03,    -0.13,    -0.21 
57_Benzene-Peptide_NH-pi                          ,    -5.26,    -5.32,    -5.49,    -5.62,    -0.07,    -0.23,    -0.36 
58_Pyridine-Pyridine_CH-N                         ,    -4.21,    -4.21,    -4.09,    -4.00,    -0.00,     0.12,     0.21 
59_Ethyne-Water_CH-O                              ,    -2.90,    -3.06,    -3.10,    -3.12,    -0.16,    -0.20,    -0.22 
60_Ethyne-AcOH_OH-pi                              ,    -4.93,    -5.41,    -5.50,    -5.56,    -0.48,    -0.56,    -0.63 
61_Pentane-AcOH                                   ,    -2.89,    -2.83,    -2.83,    -2.83,     0.07,     0.07,     0.06 
62_Pentane-AcNH2                                  ,    -3.52,    -3.43,    -3.42,    -3.42,     0.09,     0.09,     0.10 
63_Benzene-AcOH                                   ,    -3.76,    -3.67,    -3.79,    -3.88,     0.09,    -0.03,    -0.12 
64_Peptide-Ethene                                 ,    -3.00,    -2.99,    -3.02,    -3.05,     0.00,    -0.03,    -0.05 
65_Pyridine-Ethyne                                ,    -4.07,    -4.58,    -4.55,    -4.52,    -0.51,    -0.48,    -0.46 
66_MeNH2-Pyridine                                 ,    -3.96,    -3.85,    -3.89,    -3.91,     0.11,     0.08,     0.05 
                                                                                                0.30 = (    5.55 percent) (   66.00)


==> anc/text_files/relative_energies/S66_results_sorted_rpa_pbe.txt <==
01_Water-Water                                    ,    -4.97,    -3.61,    -4.19,    -4.61,     1.35,     0.78,     0.36 
02_Water-MeOH                                     ,    -5.65,    -4.27,    -4.79,    -5.16,     1.38,     0.86,     0.49 
03_Water-MeNH2                                    ,    -6.98,    -5.44,    -5.76,    -5.99,     1.55,     1.23,     1.00 
04_Water-Peptide                                  ,    -8.17,    -6.39,    -7.33,    -8.02,     1.77,     0.84,     0.15 
05_MeOH-MeOH                                      ,    -5.81,    -4.34,    -4.77,    -5.08,     1.47,     1.04,     0.73 
06_MeOH-MeNH2                                     ,    -7.62,    -5.86,    -6.43,    -6.84,     1.76,     1.19,     0.78 
07_MeOH-Peptide                                   ,    -8.29,    -6.35,    -7.11,    -7.66,     1.95,     1.19,     0.63 
08_MeOH-Water                                     ,    -5.05,    -3.69,    -4.00,    -4.23,     1.37,     1.05,     0.82 
09_MeNH2-MeOH                                     ,    -3.08,    -2.16,    -2.47,    -2.69,     0.93,     0.62,     0.39 
10_MeNH2-MeNH2                                    ,    -4.19,    -2.83,    -3.06,    -3.24,     1.36,     1.13,     0.96 
11_MeNH2-Peptide                                  ,    -5.45,    -3.75,    -4.37,    -4.83,     1.70,     1.08,     0.62 
12_MeNH2-Water                                    ,    -7.35,    -5.69,    -6.10,    -6.40,     1.66,     1.25,     0.95 
13_Peptide-MeOH                                   ,    -6.24,    -4.84,    -5.40,    -5.81,     1.40,     0.84,     0.43 
14_Peptide-MeNH2                                  ,    -7.52,    -5.98,    -6.40,    -6.71,     1.54,     1.11,     0.81 
15_Peptide-Peptide                                ,    -8.68,    -7.02,    -7.53,    -7.90,     1.66,     1.15,     0.78 
16_Peptide-Water                                  ,    -5.18,    -4.06,    -4.76,    -5.28,     1.12,     0.41,    -0.10 
17_Uracil-Uracil_BP                               ,   -17.36,   -14.68,   -15.17,   -15.53,     2.67,     2.19,     1.83 
18_Water-Pyridine                                 ,    -6.93,    -5.60,    -6.13,    -6.51,     1.33,     0.80,     0.42 
19_MeOH-Pyridine                                  ,    -7.47,    -5.96,    -6.39,    -6.69,     1.51,     1.09,     0.78 
20_AcOH-AcOH                                      ,   -19.30,   -15.81,   -16.95,   -17.78,     3.49,     2.35,     1.52 
21_AcNH2-AcNH2                                    ,   -16.52,   -13.86,   -14.86,   -15.59,     2.67,     1.67,     0.94 
22_AcOH-Uracil                                    ,   -19.78,   -16.52,   -17.45,   -18.13,     3.26,     2.33,     1.65 
23_AcNH2-Uracil                                   ,   -19.47,   -16.57,   -17.69,   -18.50,     2.90,     1.78,     0.97 
24_Benzene-Benzene_pi-pi                          ,    -2.76,    -1.43,    -2.09,    -2.58,     1.33,     0.66,     0.18 
25_Pyridine-Pyridine_pi-pi                        ,    -3.83,    -2.38,    -3.44,    -4.21,     1.46,     0.39,    -0.38 
26_Uracil-Uracil_pi-pi                            ,    -9.77,    -6.67,    -9.09,   -10.86,     3.10,     0.68,    -1.09 
27_Benzene-Pyridine_pi-pi                         ,    -3.34,    -1.95,    -2.65,    -3.16,     1.40,     0.69,     0.18 
28_Benzene-Uracil_pi-pi                           ,    -5.63,    -3.28,    -4.76,    -5.84,     2.35,     0.87,    -0.21 
29_Pyridine-Uracil_pi-pi                          ,    -6.73,    -4.43,    -6.05,    -7.23,     2.30,     0.68,    -0.49 
30_Benzene-Ethene                                 ,    -1.39,    -0.31,    -0.76,    -1.08,     1.08,     0.63,     0.31 
31_Uracil-Ethene                                  ,    -3.34,    -1.81,    -2.65,    -3.26,     1.53,     0.69,     0.08 
32_Uracil-Ethyne                                  ,    -3.71,    -2.06,    -2.99,    -3.68,     1.65,     0.71,     0.03 
33_Pyridine-Ethene                                ,    -1.83,    -0.63,    -1.14,    -1.50,     1.20,     0.69,     0.32 
34_Pentane-Pentane                                ,    -3.75,    -2.56,    -2.83,    -3.02,     1.19,     0.92,     0.73 
35_Neopentane-Pentane                             ,    -2.59,    -1.93,    -2.28,    -2.53,     0.66,     0.31,     0.06 
36_Neopentane-Neopentane                          ,    -1.76,    -1.19,    -0.33,     0.31,     0.57,     1.43,     2.06 
37_Cyclopentane-Neopentane                        ,    -2.39,    -1.54,    -1.73,    -1.86,     0.85,     0.66,     0.52 
38_Cyclopentane-Cyclopentane                      ,    -2.98,    -1.93,    -2.06,    -2.15,     1.05,     0.92,     0.82 
39_Benzene-Cyclopentane                           ,    -3.53,    -2.25,    -2.98,    -3.52,     1.28,     0.55,     0.02 
40_Benzene-Neopentane                             ,    -2.86,    -2.00,    -2.36,    -2.63,     0.86,     0.50,     0.24 
41_Uracil-Pentane                                 ,    -4.81,    -2.96,    -3.76,    -4.33,     1.85,     1.06,     0.48 
42_Uracil-Cyclopentane                            ,    -4.10,    -2.50,    -3.45,    -4.13,     1.59,     0.65,    -0.04 
43_Uracil-Neopentane                              ,    -3.69,    -2.49,    -3.17,    -3.66,     1.20,     0.52,     0.02 
44_Ethene-Pentane                                 ,    -1.99,    -1.00,    -1.35,    -1.60,     0.99,     0.64,     0.39 
45_Ethyne-Pentane                                 ,    -1.73,    -0.78,    -1.45,    -1.93,     0.94,     0.28,    -0.21 
46_Peptide-Pentane                                ,    -4.24,    -2.65,    -3.35,    -3.86,     1.59,     0.89,     0.38 
47_Benzene-Benzene_TS                             ,    -2.84,    -1.83,    -2.32,    -2.67,     1.01,     0.53,     0.18 
48_Pyridine-Pyridine_TS                           ,    -3.51,    -2.36,    -3.12,    -3.67,     1.16,     0.40,    -0.16 
49_Benzene-Pyridine_TS                            ,    -3.30,    -2.24,    -2.71,    -3.06,     1.07,     0.59,     0.24 
50_Benzene-Ethyne_CH-pi                           ,    -2.86,    -1.77,    -2.34,    -2.75,     1.09,     0.52,     0.11 
51_Ethyne-Ethyne_TS                               ,    -1.54,    -0.92,    -1.18,    -1.37,     0.62,     0.36,     0.17 
52_Benzene-AcOH_OH-pi                             ,    -4.71,    -3.15,    -4.70,    -5.84,     1.57,     0.01,    -1.12 
53_Benzene-AcNH2_NH-pi                            ,    -4.39,    -2.98,    -3.50,    -3.87,     1.40,     0.89,     0.51 
54_Benzene-Water_OH-pi                            ,    -3.28,    -2.19,    -2.62,    -2.94,     1.09,     0.66,     0.34 
55_Benzene-MeOH_OH-pi                             ,    -4.17,    -2.61,    -3.43,    -4.03,     1.56,     0.74,     0.14 
56_Benzene-MeNH2_NH-pi                            ,    -3.20,    -1.95,    -2.53,    -2.96,     1.26,     0.67,     0.25 
57_Benzene-Peptide_NH-pi                          ,    -5.26,    -3.78,    -4.91,    -5.74,     1.48,     0.34,    -0.49 
58_Pyridine-Pyridine_CH-N                         ,    -4.21,    -3.39,    -3.39,    -3.39,     0.81,     0.82,     0.82 
59_Ethyne-Water_CH-O                              ,    -2.90,    -2.12,    -2.36,    -2.54,     0.78,     0.54,     0.36 
60_Ethyne-AcOH_OH-pi                              ,    -4.93,    -3.30,    -4.33,    -5.08,     1.63,     0.61,    -0.15 
61_Pentane-AcOH                                   ,    -2.89,    -1.76,    -2.23,    -2.57,     1.13,     0.67,     0.33 
62_Pentane-AcNH2                                  ,    -3.52,    -2.07,    -2.56,    -2.92,     1.45,     0.96,     0.60 
63_Benzene-AcOH                                   ,    -3.76,    -2.29,    -2.99,    -3.50,     1.47,     0.77,     0.26 
64_Peptide-Ethene                                 ,    -3.00,    -1.71,    -2.34,    -2.80,     1.29,     0.65,     0.19 
65_Pyridine-Ethyne                                ,    -4.07,    -3.22,    -3.49,    -3.70,     0.85,     0.57,     0.37 
66_MeNH2-Pyridine                                 ,    -3.96,    -2.55,    -3.21,    -3.69,     1.42,     0.75,     0.27 
                                                                                                0.52 = (   11.35 percent) (   66.00)


==> anc/text_files/relative_energies/S66_results_sorted_rpa_pbe0.txt <==
01_Water-Water                                    ,    -4.97,    -3.97,    -4.48,    -4.86,     1.00,     0.48,     0.11 
02_Water-MeOH                                     ,    -5.65,    -4.62,    -5.07,    -5.40,     1.03,     0.58,     0.25 
03_Water-MeNH2                                    ,    -6.98,    -5.83,    -6.08,    -6.25,     1.15,     0.91,     0.73 
04_Water-Peptide                                  ,    -8.17,    -6.85,    -7.70,    -8.33,     1.32,     0.47,    -0.16 
05_MeOH-MeOH                                      ,    -5.81,    -4.65,    -5.02,    -5.28,     1.16,     0.79,     0.53 
06_MeOH-MeNH2                                     ,    -7.62,    -6.19,    -6.68,    -7.04,     1.43,     0.94,     0.58 
07_MeOH-Peptide                                   ,    -8.29,    -6.77,    -7.45,    -7.95,     1.52,     0.84,     0.34 
08_MeOH-Water                                     ,    -5.05,    -4.02,    -4.29,    -4.48,     1.03,     0.76,     0.57 
09_MeNH2-MeOH                                     ,    -3.08,    -2.28,    -2.54,    -2.74,     0.80,     0.54,     0.35 
10_MeNH2-MeNH2                                    ,    -4.19,    -2.98,    -3.14,    -3.25,     1.21,     1.06,     0.94 
11_MeNH2-Peptide                                  ,    -5.45,    -3.91,    -4.47,    -4.87,     1.54,     0.98,     0.58 
12_MeNH2-Water                                    ,    -7.35,    -6.07,    -6.39,    -6.62,     1.28,     0.96,     0.72 
13_Peptide-MeOH                                   ,    -6.24,    -5.00,    -5.50,    -5.86,     1.24,     0.74,     0.38 
14_Peptide-MeNH2                                  ,    -7.52,    -6.13,    -6.49,    -6.76,     1.39,     1.02,     0.76 
15_Peptide-Peptide                                ,    -8.68,    -7.20,    -7.66,    -8.00,     1.49,     1.02,     0.68 
16_Peptide-Water                                  ,    -5.18,    -4.26,    -4.90,    -5.37,     0.91,     0.27,    -0.19 
17_Uracil-Uracil_BP                               ,   -17.36,   -15.22,   -15.70,   -16.05,     2.13,     1.65,     1.30 
18_Water-Pyridine                                 ,    -6.93,    -5.97,    -6.41,    -6.74,     0.96,     0.52,     0.20 
19_MeOH-Pyridine                                  ,    -7.47,    -6.29,    -6.66,    -6.93,     1.19,     0.82,     0.55 
20_AcOH-AcOH                                      ,   -19.30,   -16.71,   -17.76,   -18.52,     2.60,     1.54,     0.78 
21_AcNH2-AcNH2                                    ,   -16.52,   -14.37,   -15.30,   -15.98,     2.15,     1.22,     0.54 
22_AcOH-Uracil                                    ,   -19.78,   -17.29,   -18.16,   -18.79,     2.49,     1.62,     0.99 
23_AcNH2-Uracil                                   ,   -19.47,   -17.20,   -18.77,   -19.91,     2.27,     0.70,    -0.44 
24_Benzene-Benzene_pi-pi                          ,    -2.76,    -1.25,    -1.93,    -2.42,     1.51,     0.83,     0.34 
25_Pyridine-Pyridine_pi-pi                        ,    -3.83,    -2.24,    -2.90,    -3.39,     1.59,     0.93,     0.44 
26_Uracil-Uracil_pi-pi                            ,    -9.77,    -6.51,    -8.78,   -10.44,     3.26,     0.99,    -0.67 
27_Benzene-Pyridine_pi-pi                         ,    -3.34,    -1.80,    -2.51,    -3.02,     1.54,     0.84,     0.32 
28_Benzene-Uracil_pi-pi                           ,    -5.63,    -3.12,    -4.54,    -5.58,     2.51,     1.09,     0.05 
29_Pyridine-Uracil_pi-pi                          ,    -6.73,    -4.30,    -5.87,    -7.00,     2.43,     0.87,    -0.27 
30_Benzene-Ethene                                 ,    -1.39,    -0.24,    -0.68,    -1.00,     1.15,     0.71,     0.39 
31_Uracil-Ethene                                  ,    -3.34,    -1.78,    -2.58,    -3.16,     1.56,     0.76,     0.18 
32_Uracil-Ethyne                                  ,    -3.71,    -2.08,    -2.97,    -3.62,     1.62,     0.73,     0.08 
33_Pyridine-Ethene                                ,    -1.83,    -0.58,    -1.07,    -1.43,     1.24,     0.75,     0.40 
34_Pentane-Pentane                                ,    -3.75,    -2.37,    -2.91,    -3.30,     1.38,     0.84,     0.45 
35_Neopentane-Pentane                             ,    -2.59,    -1.78,    -1.90,    -1.99,     0.81,     0.69,     0.61 
36_Neopentane-Neopentane                          ,    -1.76,    -1.13,    -0.24,     0.40,     0.62,     1.51,     2.16 
37_Cyclopentane-Neopentane                        ,    -2.39,    -1.43,    -1.63,    -1.78,     0.95,     0.75,     0.61 
38_Cyclopentane-Cyclopentane                      ,    -2.98,    -1.81,    -1.86,    -1.89,     1.17,     1.12,     1.09 
39_Benzene-Cyclopentane                           ,    -3.53,    -2.10,    -2.78,    -3.27,     1.43,     0.75,     0.26 
40_Benzene-Neopentane                             ,    -2.86,    -1.87,    -2.65,    -3.22,     0.99,     0.21,    -0.35 
41_Uracil-Pentane                                 ,    -4.81,    -2.73,    -3.45,    -3.97,     2.08,     1.36,     0.84 
42_Uracil-Cyclopentane                            ,    -4.10,    -2.31,    -3.15,    -3.77,     1.79,     0.95,     0.33 
43_Uracil-Neopentane                              ,    -3.69,    -2.29,    -2.94,    -3.42,     1.40,     0.75,     0.27 
44_Ethene-Pentane                                 ,    -1.99,    -0.96,    -1.27,    -1.49,     1.02,     0.72,     0.50 
45_Ethyne-Pentane                                 ,    -1.73,    -0.76,    -1.36,    -1.81,     0.97,     0.36,    -0.08 
46_Peptide-Pentane                                ,    -4.24,    -2.51,    -3.44,    -4.12,     1.73,     0.80,     0.12 
47_Benzene-Benzene_TS                             ,    -2.84,    -1.76,    -2.23,    -2.57,     1.08,     0.62,     0.27 
48_Pyridine-Pyridine_TS                           ,    -3.51,    -2.33,    -2.89,    -3.30,     1.18,     0.62,     0.21 
49_Benzene-Pyridine_TS                            ,    -3.30,    -2.19,    -2.65,    -2.98,     1.11,     0.65,     0.32 
50_Benzene-Ethyne_CH-pi                           ,    -2.86,    -1.83,    -2.38,    -2.78,     1.03,     0.48,     0.08 
51_Ethyne-Ethyne_TS                               ,    -1.54,    -1.01,    -1.25,    -1.43,     0.53,     0.28,     0.11 
52_Benzene-AcOH_OH-pi                             ,    -4.71,    -3.22,    -4.69,    -5.76,     1.49,     0.03,    -1.04 
53_Benzene-AcNH2_NH-pi                            ,    -4.39,    -3.08,    -3.52,    -3.84,     1.31,     0.87,     0.54 
54_Benzene-Water_OH-pi                            ,    -3.28,    -2.29,    -2.68,    -2.96,     0.99,     0.60,     0.31 
55_Benzene-MeOH_OH-pi                             ,    -4.17,    -2.69,    -3.45,    -4.01,     1.48,     0.72,     0.16 
56_Benzene-MeNH2_NH-pi                            ,    -3.20,    -1.93,    -2.48,    -2.88,     1.27,     0.72,     0.32 
57_Benzene-Peptide_NH-pi                          ,    -5.26,    -3.70,    -4.79,    -5.59,     1.56,     0.47,    -0.33 
58_Pyridine-Pyridine_CH-N                         ,    -4.21,    -3.48,    -3.84,    -4.10,     0.73,     0.36,     0.10 
59_Ethyne-Water_CH-O                              ,    -2.90,    -2.32,    -2.52,    -2.68,     0.58,     0.37,     0.22 
60_Ethyne-AcOH_OH-pi                              ,    -4.93,    -3.64,    -4.61,    -5.31,     1.29,     0.33,    -0.37 
61_Pentane-AcOH                                   ,    -2.89,    -1.67,    -2.07,    -2.36,     1.22,     0.82,     0.53 
62_Pentane-AcNH2                                  ,    -3.52,    -1.93,    -2.39,    -2.73,     1.58,     1.12,     0.79 
63_Benzene-AcOH                                   ,    -3.76,    -2.25,    -3.34,    -4.13,     1.51,     0.42,    -0.37 
64_Peptide-Ethene                                 ,    -3.00,    -1.72,    -2.31,    -2.74,     1.28,     0.68,     0.25 
65_Pyridine-Ethyne                                ,    -4.07,    -3.43,    -3.67,    -3.85,     0.64,     0.40,     0.22 
66_MeNH2-Pyridine                                 ,    -3.96,    -2.64,    -3.24,    -3.68,     1.32,     0.72,     0.29 
                                                                                                0.46 = (   11.55 percent) (   66.00)


==> anc/text_files/relative_energies/S66_results_sorted_rpa_pbe50.txt <==
01_Water-Water                                    ,    -4.97,    -4.16,    -4.63,    -4.96,     0.80,     0.34,     0.00 
02_Water-MeOH                                     ,    -5.65,    -4.79,    -5.20,    -5.49,     0.86,     0.46,     0.16 
03_Water-MeNH2                                    ,    -6.98,    -6.02,    -6.21,    -6.35,     0.96,     0.77,     0.63 
04_Water-Peptide                                  ,    -8.17,    -7.08,    -7.34,    -7.52,     1.09,     0.83,     0.64 
05_MeOH-MeOH                                      ,    -5.81,    -4.80,    -5.12,    -5.36,     1.01,     0.69,     0.45 
06_MeOH-MeNH2                                     ,    -7.62,    -6.33,    -6.76,    -7.07,     1.29,     0.86,     0.55 
07_MeOH-Peptide                                   ,    -8.29,    -6.97,    -7.45,    -7.80,     1.32,     0.84,     0.49 
08_MeOH-Water                                     ,    -5.05,    -4.19,    -4.43,    -4.61,     0.86,     0.62,     0.44 
09_MeNH2-MeOH                                     ,    -3.08,    -2.31,    -2.54,    -2.71,     0.77,     0.54,     0.37 
10_MeNH2-MeNH2                                    ,    -4.19,    -3.02,    -3.11,    -3.18,     1.18,     1.08,     1.01 
11_MeNH2-Peptide                                  ,    -5.45,    -3.95,    -4.45,    -4.81,     1.50,     1.00,     0.64 
12_MeNH2-Water                                    ,    -7.35,    -6.25,    -6.50,    -6.69,     1.09,     0.84,     0.66 
13_Peptide-MeOH                                   ,    -6.24,    -5.05,    -5.52,    -5.86,     1.19,     0.72,     0.39 
14_Peptide-MeNH2                                  ,    -7.52,    -6.16,    -6.72,    -7.13,     1.36,     0.80,     0.39 
15_Peptide-Peptide                                ,    -8.68,    -7.24,    -8.06,    -8.66,     1.44,     0.62,     0.02 
16_Peptide-Water                                  ,    -5.18,    -4.36,    -4.95,    -5.38,     0.81,     0.23,    -0.21 
17_Uracil-Uracil_BP                               ,   -17.36,   -15.42,   -15.98,   -16.39,     1.94,     1.38,     0.97 
18_Water-Pyridine                                 ,    -6.93,    -6.14,    -6.51,    -6.79,     0.79,     0.42,     0.15 
19_MeOH-Pyridine                                  ,    -7.47,    -6.41,    -6.74,    -6.98,     1.07,     0.73,     0.49 
20_AcOH-AcOH                                      ,   -19.30,   -17.24,   -18.24,   -18.97,     2.06,     1.06,     0.34 
21_AcNH2-AcNH2                                    ,   -16.52,   -14.65,   -15.54,   -16.20,     1.87,     0.98,     0.33 
22_AcOH-Uracil                                    ,   -19.78,   -17.72,   -18.57,   -19.19,     2.06,     1.21,     0.59 
23_AcNH2-Uracil                                   ,   -19.47,   -17.53,   -19.07,   -20.19,     1.94,     0.40,    -0.73 
24_Benzene-Benzene_pi-pi                          ,    -2.76,    -1.03,    -1.72,    -2.22,     1.73,     1.04,     0.54 
25_Pyridine-Pyridine_pi-pi                        ,    -3.83,    -2.04,    -2.72,    -3.21,     1.79,     1.11,     0.62 
26_Uracil-Uracil_pi-pi                            ,    -9.77,    -6.26,    -8.43,   -10.01,     3.51,     1.34,    -0.24 
27_Benzene-Pyridine_pi-pi                         ,    -3.34,    -1.59,    -2.31,    -2.83,     1.75,     1.03,     0.51 
28_Benzene-Uracil_pi-pi                           ,    -5.63,    -2.86,    -4.25,    -5.26,     2.76,     1.38,     0.37 
29_Pyridine-Uracil_pi-pi                          ,    -6.73,    -4.08,    -5.58,    -6.68,     2.66,     1.15,     0.05 
30_Benzene-Ethene                                 ,    -1.39,    -0.12,    -0.56,    -0.88,     1.27,     0.83,     0.51 
31_Uracil-Ethene                                  ,    -3.34,    -1.68,    -2.46,    -3.02,     1.66,     0.89,     0.32 
32_Uracil-Ethyne                                  ,    -3.71,    -2.03,    -2.89,    -3.51,     1.67,     0.82,     0.19 
33_Pyridine-Ethene                                ,    -1.83,    -0.48,    -0.96,    -1.31,     1.35,     0.87,     0.52 
34_Pentane-Pentane                                ,    -3.75,    -2.14,    -2.64,    -3.01,     1.61,     1.11,     0.74 
35_Neopentane-Pentane                             ,    -2.59,    -1.60,    -2.02,    -2.34,     0.99,     0.57,     0.25 
36_Neopentane-Neopentane                          ,    -1.76,    -1.03,    -0.13,     0.52,     0.72,     1.62,     2.28 
37_Cyclopentane-Neopentane                        ,    -2.39,    -1.21,    -1.45,    -1.63,     1.18,     0.94,     0.76 
38_Cyclopentane-Cyclopentane                      ,    -2.98,    -1.64,    -2.09,    -2.41,     1.34,     0.89,     0.56 
39_Benzene-Cyclopentane                           ,    -3.53,    -1.90,    -2.55,    -3.03,     1.63,     0.98,     0.50 
40_Benzene-Neopentane                             ,    -2.86,    -1.70,    -2.46,    -3.02,     1.16,     0.40,    -0.15 
41_Uracil-Pentane                                 ,    -4.81,    -2.41,    -3.47,    -4.25,     2.40,     1.34,     0.56 
42_Uracil-Cyclopentane                            ,    -4.10,    -1.78,    -2.47,    -2.98,     2.32,     1.63,     1.12 
43_Uracil-Neopentane                              ,    -3.69,    -1.98,    -2.71,    -3.25,     1.71,     0.97,     0.44 
44_Ethene-Pentane                                 ,    -1.99,    -0.88,    -1.38,    -1.74,     1.11,     0.61,     0.25 
45_Ethyne-Pentane                                 ,    -1.73,    -0.69,    -1.09,    -1.39,     1.04,     0.64,     0.34 
46_Peptide-Pentane                                ,    -4.24,    -2.31,    -2.99,    -3.49,     1.94,     1.25,     0.75 
47_Benzene-Benzene_TS                             ,    -2.84,    -1.64,    -2.11,    -2.45,     1.20,     0.74,     0.40 
48_Pyridine-Pyridine_TS                           ,    -3.51,    -2.25,    -2.72,    -3.07,     1.27,     0.79,     0.44 
49_Benzene-Pyridine_TS                            ,    -3.30,    -2.09,    -2.91,    -3.51,     1.21,     0.39,    -0.20 
50_Benzene-Ethyne_CH-pi                           ,    -2.86,    -1.82,    -2.36,    -2.75,     1.04,     0.50,     0.11 
51_Ethyne-Ethyne_TS                               ,    -1.54,    -1.04,    -1.27,    -1.44,     0.49,     0.26,     0.10 
52_Benzene-AcOH_OH-pi                             ,    -4.71,    -3.21,    -4.59,    -5.60,     1.51,     0.12,    -0.89 
53_Benzene-AcNH2_NH-pi                            ,    -4.39,    -3.08,    -3.47,    -3.76,     1.31,     0.91,     0.62 
54_Benzene-Water_OH-pi                            ,    -3.28,    -2.30,    -2.67,    -2.94,     0.97,     0.61,     0.34 
55_Benzene-MeOH_OH-pi                             ,    -4.17,    -2.64,    -3.37,    -3.90,     1.52,     0.80,     0.27 
56_Benzene-MeNH2_NH-pi                            ,    -3.20,    -1.85,    -2.37,    -2.75,     1.36,     0.83,     0.45 
57_Benzene-Peptide_NH-pi                          ,    -5.26,    -3.57,    -4.62,    -5.39,     1.69,     0.64,    -0.14 
58_Pyridine-Pyridine_CH-N                         ,    -4.21,    -3.47,    -3.78,    -4.00,     0.73,     0.43,     0.21 
59_Ethyne-Water_CH-O                              ,    -2.90,    -2.40,    -2.61,    -2.76,     0.50,     0.29,     0.14 
60_Ethyne-AcOH_OH-pi                              ,    -4.93,    -3.80,    -4.71,    -5.38,     1.13,     0.22,    -0.45 
61_Pentane-AcOH                                   ,    -2.89,    -1.52,    -1.79,    -1.98,     1.37,     1.11,     0.91 
62_Pentane-AcNH2                                  ,    -3.52,    -1.79,    -2.49,    -3.00,     1.72,     1.03,     0.52 
63_Benzene-AcOH                                   ,    -3.76,    -2.14,    -3.18,    -3.94,     1.62,     0.58,    -0.18 
64_Peptide-Ethene                                 ,    -3.00,    -1.65,    -2.23,    -2.66,     1.35,     0.76,     0.33 
65_Pyridine-Ethyne                                ,    -4.07,    -3.53,    -3.74,    -3.90,     0.54,     0.33,     0.17 
66_MeNH2-Pyridine                                 ,    -3.96,    -2.59,    -3.15,    -3.56,     1.37,     0.81,     0.40 
                                                                                                0.46 = (   12.45 percent) (   66.00)


==> anc/text_files/relative_energies/S66_results_sorted_sosex_lambda.txt <==
01_Water-Water                                    ,    -4.97,    -4.45,    -4.84,    -5.13,     0.52,     0.13,    -0.16 
02_Water-MeOH                                     ,    -5.65,    -5.09,    -5.45,    -5.71,     0.56,     0.20,    -0.06 
03_Water-MeNH2                                    ,    -6.98,    -6.33,    -6.55,    -6.71,     0.66,     0.43,     0.27 
04_Water-Peptide                                  ,    -8.17,    -7.61,    -8.26,    -8.74,     0.56,    -0.09,    -0.57 
05_MeOH-MeOH                                      ,    -5.81,    -5.18,    -5.49,    -5.72,     0.63,     0.32,     0.09 
06_MeOH-MeNH2                                     ,    -7.62,    -6.76,    -7.21,    -7.53,     0.86,     0.41,     0.09 
07_MeOH-Peptide                                   ,    -8.29,    -7.60,    -8.19,    -8.62,     0.70,     0.10,    -0.33 
08_MeOH-Water                                     ,    -5.05,    -4.51,    -4.79,    -5.00,     0.55,     0.26,     0.05 
09_MeNH2-MeOH                                     ,    -3.08,    -2.51,    -2.78,    -2.98,     0.57,     0.30,     0.11 
10_MeNH2-MeNH2                                    ,    -4.19,    -3.28,    -3.53,    -3.72,     0.91,     0.66,     0.48 
11_MeNH2-Peptide                                  ,    -5.45,    -4.46,    -5.01,    -5.42,     1.00,     0.44,     0.03 
12_MeNH2-Water                                    ,    -7.35,    -6.58,    -6.87,    -7.09,     0.77,     0.47,     0.26 
13_Peptide-MeOH                                   ,    -6.24,    -5.49,    -5.96,    -6.31,     0.75,     0.28,    -0.06 
14_Peptide-MeNH2                                  ,    -7.52,    -6.56,    -6.95,    -7.24,     0.95,     0.56,     0.28 
15_Peptide-Peptide                                ,    -8.68,    -7.85,    -8.35,    -8.72,     0.83,     0.33,    -0.04 
16_Peptide-Water                                  ,    -5.18,    -4.69,    -5.18,    -5.54,     0.49,    -0.01,    -0.37 
17_Uracil-Uracil_BP                               ,   -17.36,   -17.17,   -17.76,   -18.19,     0.19,    -0.40,    -0.83 
18_Water-Pyridine                                 ,    -6.93,    -6.33,    -6.68,    -6.93,     0.60,     0.25,     0.00 
19_MeOH-Pyridine                                  ,    -7.47,    -6.71,    -7.08,    -7.35,     0.76,     0.39,     0.12 
20_AcOH-AcOH                                      ,   -19.30,   -18.71,   -19.69,   -20.41,     0.59,    -0.39,    -1.11 
21_AcNH2-AcNH2                                    ,   -16.52,   -15.63,   -16.51,   -17.16,     0.89,     0.01,    -0.63 
22_AcOH-Uracil                                    ,   -19.78,   -19.49,   -20.25,   -20.81,     0.30,    -0.47,    -1.03 
23_AcNH2-Uracil                                   ,   -19.47,   -19.09,   -20.37,   -21.31,     0.37,    -0.91,    -1.84 
24_Benzene-Benzene_pi-pi                          ,    -2.76,    -1.11,    -1.85,    -2.39,     1.65,     0.91,     0.37 
25_Pyridine-Pyridine_pi-pi                        ,    -3.83,    -2.15,    -2.92,    -3.49,     1.68,     0.91,     0.34 
26_Uracil-Uracil_pi-pi                            ,    -9.77,    -7.30,    -9.46,   -11.03,     2.47,     0.31,    -1.26 
27_Benzene-Pyridine_pi-pi                         ,    -3.34,    -1.68,    -2.48,    -3.06,     1.66,     0.86,     0.29 
28_Benzene-Uracil_pi-pi                           ,    -5.63,    -3.23,    -4.73,    -5.82,     2.39,     0.90,    -0.19 
29_Pyridine-Uracil_pi-pi                          ,    -6.73,    -5.32,    -6.05,    -6.59,     1.42,     0.68,     0.14 
30_Benzene-Ethene                                 ,    -1.39,    -0.18,    -0.66,    -1.02,     1.21,     0.72,     0.37 
31_Uracil-Ethene                                  ,    -3.34,    -2.03,    -2.82,    -3.40,     1.31,     0.52,    -0.06 
32_Uracil-Ethyne                                  ,    -3.71,    -2.41,    -3.27,    -3.91,     1.30,     0.43,    -0.20 
33_Pyridine-Ethene                                ,    -1.83,    -0.59,    -1.11,    -1.49,     1.24,     0.72,     0.33 
34_Pentane-Pentane                                ,    -3.75,    -2.42,    -3.06,    -3.53,     1.33,     0.69,     0.22 
35_Neopentane-Pentane                             ,    -2.59,    -1.79,    -2.03,    -2.21,     0.80,     0.56,     0.38 
36_Neopentane-Neopentane                          ,    -1.76,    -1.14,    -0.74,    -0.45,     0.61,     1.01,     1.30 
37_Cyclopentane-Neopentane                        ,    -2.39,    -1.50,    -1.83,    -2.07,     0.88,     0.56,     0.32 
38_Cyclopentane-Cyclopentane                      ,    -2.98,    -1.91,    -2.20,    -2.41,     1.06,     0.78,     0.57 
39_Benzene-Cyclopentane                           ,    -3.53,    -2.15,    -2.97,    -3.57,     1.38,     0.56,    -0.03 
40_Benzene-Neopentane                             ,    -2.86,    -1.89,    -2.61,    -3.14,     0.98,     0.25,    -0.28 
41_Uracil-Pentane                                 ,    -4.81,    -2.83,    -3.79,    -4.49,     1.99,     1.02,     0.32 
42_Uracil-Cyclopentane                            ,    -4.10,    -2.42,    -3.39,    -4.11,     1.68,     0.70,    -0.01 
43_Uracil-Neopentane                              ,    -3.69,    -2.42,    -3.13,    -3.65,     1.26,     0.56,     0.04 
44_Ethene-Pentane                                 ,    -1.99,    -1.08,    -1.43,    -1.69,     0.91,     0.56,     0.30 
45_Ethyne-Pentane                                 ,    -1.73,    -0.81,    -1.40,    -1.83,     0.91,     0.33,    -0.10 
46_Peptide-Pentane                                ,    -4.24,    -2.67,    -3.61,    -4.29,     1.57,     0.63,    -0.05 
47_Benzene-Benzene_TS                             ,    -2.84,    -1.87,    -2.41,    -2.80,     0.97,     0.43,     0.04 
48_Pyridine-Pyridine_TS                           ,    -3.51,    -2.53,    -3.11,    -3.54,     0.99,     0.40,    -0.03 
49_Benzene-Pyridine_TS                            ,    -3.30,    -2.39,    -2.89,    -3.25,     0.91,     0.41,     0.05 
50_Benzene-Ethyne_CH-pi                           ,    -2.86,    -2.12,    -2.68,    -3.09,     0.74,     0.18,    -0.23 
51_Ethyne-Ethyne_TS                               ,    -1.54,    -1.20,    -1.45,    -1.63,     0.33,     0.09,    -0.10 
52_Benzene-AcOH_OH-pi                             ,    -4.71,    -3.53,    -4.78,    -5.69,     1.19,    -0.06,    -0.98 
53_Benzene-AcNH2_NH-pi                            ,    -4.39,    -3.45,    -3.99,    -4.38,     0.94,     0.40,     0.01 
54_Benzene-Water_OH-pi                            ,    -3.28,    -2.51,    -2.95,    -3.28,     0.77,     0.32,    -0.00 
55_Benzene-MeOH_OH-pi                             ,    -4.17,    -2.94,    -3.72,    -4.29,     1.23,     0.45,    -0.12 
56_Benzene-MeNH2_NH-pi                            ,    -3.20,    -2.06,    -2.68,    -3.14,     1.15,     0.52,     0.06 
57_Benzene-Peptide_NH-pi                          ,    -5.26,    -3.90,    -4.95,    -5.73,     1.36,     0.30,    -0.47 
58_Pyridine-Pyridine_CH-N                         ,    -4.21,    -3.73,    -4.03,    -4.25,     0.47,     0.17,    -0.04 
59_Ethyne-Water_CH-O                              ,    -2.90,    -2.71,    -2.92,    -3.08,     0.19,    -0.03,    -0.18 
60_Ethyne-AcOH_OH-pi                              ,    -4.93,    -4.25,    -5.04,    -5.62,     0.69,    -0.11,    -0.69 
61_Pentane-AcOH                                   ,    -2.89,    -1.78,    -2.26,    -2.61,     1.12,     0.63,     0.28 
62_Pentane-AcNH2                                  ,    -3.52,    -2.20,    -2.70,    -3.07,     1.31,     0.81,     0.45 
63_Benzene-AcOH                                   ,    -3.76,    -2.48,    -3.46,    -4.17,     1.28,     0.30,    -0.41 
64_Peptide-Ethene                                 ,    -3.00,    -2.04,    -2.61,    -3.02,     0.95,     0.39,    -0.03 
65_Pyridine-Ethyne                                ,    -4.07,    -3.84,    -4.04,    -4.20,     0.23,     0.02,    -0.13 
66_MeNH2-Pyridine                                 ,    -3.96,    -2.82,    -3.41,    -3.85,     1.15,     0.55,     0.12 
                                                                                                0.31 = (    7.10 percent) (   66.00)


==> anc/text_files/relative_energies/S66_results_sorted_sosex_pbe.txt <==
01_Water-Water                                    ,    -4.97,    -4.08,    -4.53,    -4.86,     0.88,     0.43,     0.10 
02_Water-MeOH                                     ,    -5.65,    -4.75,    -5.16,    -5.46,     0.91,     0.49,     0.19 
03_Water-MeNH2                                    ,    -6.98,    -5.93,    -6.22,    -6.43,     1.06,     0.77,     0.56 
04_Water-Peptide                                  ,    -8.17,    -7.11,    -7.84,    -8.37,     1.06,     0.33,    -0.20 
05_MeOH-MeOH                                      ,    -5.81,    -4.87,    -5.17,    -5.39,     0.94,     0.64,     0.42 
06_MeOH-MeNH2                                     ,    -7.62,    -6.43,    -6.95,    -7.33,     1.19,     0.67,     0.28 
07_MeOH-Peptide                                   ,    -8.29,    -7.15,    -7.80,    -8.28,     1.15,     0.49,     0.01 
08_MeOH-Water                                     ,    -5.05,    -4.17,    -4.50,    -4.74,     0.89,     0.56,     0.31 
09_MeNH2-MeOH                                     ,    -3.08,    -2.42,    -2.73,    -2.96,     0.67,     0.36,     0.13 
10_MeNH2-MeNH2                                    ,    -4.19,    -3.17,    -3.49,    -3.72,     1.03,     0.71,     0.47 
11_MeNH2-Peptide                                  ,    -5.45,    -4.30,    -4.93,    -5.38,     1.15,     0.52,     0.07 
12_MeNH2-Water                                    ,    -7.35,    -6.20,    -6.57,    -6.84,     1.15,     0.78,     0.51 
13_Peptide-MeOH                                   ,    -6.24,    -5.36,    -5.89,    -6.28,     0.88,     0.35,    -0.04 
14_Peptide-MeNH2                                  ,    -7.52,    -6.43,    -6.89,    -7.23,     1.09,     0.63,     0.29 
15_Peptide-Peptide                                ,    -8.68,    -7.67,    -8.21,    -8.60,     1.01,     0.47,     0.08 
16_Peptide-Water                                  ,    -5.18,    -4.48,    -5.07,    -5.49,     0.70,     0.11,    -0.32 
17_Uracil-Uracil_BP                               ,   -17.36,   -16.39,   -16.98,   -17.41,     0.97,     0.37,    -0.06 
18_Water-Pyridine                                 ,    -6.93,    -5.97,    -6.39,    -6.70,     0.96,     0.54,     0.23 
19_MeOH-Pyridine                                  ,    -7.47,    -6.41,    -6.82,    -7.12,     1.07,     0.66,     0.36 
20_AcOH-AcOH                                      ,   -19.30,   -17.55,   -18.59,   -19.34,     1.75,     0.71,    -0.04 
21_AcNH2-AcNH2                                    ,   -16.52,   -14.99,   -15.95,   -16.65,     1.53,     0.57,    -0.12 
22_AcOH-Uracil                                    ,   -19.78,   -18.43,   -19.29,   -19.92,     1.36,     0.49,    -0.14 
23_AcNH2-Uracil                                   ,   -19.47,   -18.24,   -19.21,   -19.92,     1.23,     0.25,    -0.46 
24_Benzene-Benzene_pi-pi                          ,    -2.76,    -1.34,    -2.09,    -2.64,     1.42,     0.67,     0.12 
25_Pyridine-Pyridine_pi-pi                        ,    -3.83,    -2.33,    -3.41,    -4.20,     1.50,     0.42,    -0.37 
26_Uracil-Uracil_pi-pi                            ,    -9.77,    -7.43,    -9.75,   -11.44,     2.34,     0.02,    -1.67 
27_Benzene-Pyridine_pi-pi                         ,    -3.34,    -1.88,    -2.69,    -3.28,     1.46,     0.65,     0.06 
28_Benzene-Uracil_pi-pi                           ,    -5.63,    -3.45,    -5.02,    -6.17,     2.18,     0.61,    -0.54 
29_Pyridine-Uracil_pi-pi                          ,    -6.73,    -5.23,    -6.29,    -7.06,     1.51,     0.45,    -0.33 
30_Benzene-Ethene                                 ,    -1.39,    -0.30,    -0.80,    -1.17,     1.09,     0.58,     0.22 
31_Uracil-Ethene                                  ,    -3.34,    -2.09,    -2.91,    -3.51,     1.25,     0.43,    -0.17 
32_Uracil-Ethyne                                  ,    -3.71,    -2.38,    -3.30,    -3.97,     1.33,     0.41,    -0.26 
33_Pyridine-Ethene                                ,    -1.83,    -0.68,    -1.24,    -1.65,     1.14,     0.59,     0.18 
34_Pentane-Pentane                                ,    -3.75,    -2.74,    -3.20,    -3.53,     1.01,     0.55,     0.22 
35_Neopentane-Pentane                             ,    -2.59,    -2.02,    -2.41,    -2.70,     0.58,     0.18,    -0.11 
36_Neopentane-Neopentane                          ,    -1.76,    -1.27,    -0.88,    -0.60,     0.49,     0.87,     1.16 
37_Cyclopentane-Neopentane                        ,    -2.39,    -1.69,    -2.01,    -2.24,     0.70,     0.38,     0.14 
38_Cyclopentane-Cyclopentane                      ,    -2.98,    -2.13,    -2.49,    -2.74,     0.84,     0.49,     0.23 
39_Benzene-Cyclopentane                           ,    -3.53,    -2.37,    -3.35,    -4.07,     1.16,     0.18,    -0.54 
40_Benzene-Neopentane                             ,    -2.86,    -2.07,    -2.53,    -2.87,     0.80,     0.33,    -0.01 
41_Uracil-Pentane                                 ,    -4.81,    -3.17,    -4.18,    -4.91,     1.64,     0.63,    -0.10 
42_Uracil-Cyclopentane                            ,    -4.10,    -2.70,    -3.76,    -4.53,     1.40,     0.34,    -0.43 
43_Uracil-Neopentane                              ,    -3.69,    -2.67,    -3.43,    -3.98,     1.01,     0.26,    -0.29 
44_Ethene-Pentane                                 ,    -1.99,    -1.18,    -1.57,    -1.86,     0.81,     0.41,     0.13 
45_Ethyne-Pentane                                 ,    -1.73,    -0.88,    -1.52,    -1.99,     0.85,     0.20,    -0.27 
46_Peptide-Pentane                                ,    -4.24,    -2.92,    -3.70,    -4.27,     1.32,     0.54,    -0.03 
47_Benzene-Benzene_TS                             ,    -2.84,    -1.97,    -2.52,    -2.93,     0.87,     0.32,    -0.09 
48_Pyridine-Pyridine_TS                           ,    -3.51,    -2.57,    -3.31,    -3.86,     0.94,     0.20,    -0.34 
49_Benzene-Pyridine_TS                            ,    -3.30,    -2.44,    -2.98,    -3.37,     0.87,     0.33,    -0.06 
50_Benzene-Ethyne_CH-pi                           ,    -2.86,    -2.05,    -2.63,    -3.05,     0.81,     0.23,    -0.19 
51_Ethyne-Ethyne_TS                               ,    -1.54,    -1.10,    -1.37,    -1.56,     0.43,     0.17,    -0.03 
52_Benzene-AcOH_OH-pi                             ,    -4.71,    -3.46,    -4.81,    -5.79,     1.26,    -0.09,    -1.07 
53_Benzene-AcNH2_NH-pi                            ,    -4.39,    -3.36,    -3.94,    -4.36,     1.03,     0.45,     0.02 
54_Benzene-Water_OH-pi                            ,    -3.28,    -2.42,    -2.90,    -3.25,     0.86,     0.38,     0.02 
55_Benzene-MeOH_OH-pi                             ,    -4.17,    -2.89,    -3.74,    -4.35,     1.27,     0.43,    -0.18 
56_Benzene-MeNH2_NH-pi                            ,    -3.20,    -2.11,    -2.77,    -3.26,     1.09,     0.43,    -0.05 
57_Benzene-Peptide_NH-pi                          ,    -5.26,    -4.00,    -5.10,    -5.91,     1.25,     0.15,    -0.65 
58_Pyridine-Pyridine_CH-N                         ,    -4.21,    -3.67,    -3.75,    -3.81,     0.53,     0.45,     0.39 
59_Ethyne-Water_CH-O                              ,    -2.90,    -2.50,    -2.74,    -2.92,     0.40,     0.16,    -0.02 
60_Ethyne-AcOH_OH-pi                              ,    -4.93,    -3.87,    -4.73,    -5.36,     1.07,     0.20,    -0.43 
61_Pentane-AcOH                                   ,    -2.89,    -1.94,    -2.47,    -2.86,     0.96,     0.42,     0.03 
62_Pentane-AcNH2                                  ,    -3.52,    -2.37,    -2.94,    -3.35,     1.14,     0.58,     0.17 
63_Benzene-AcOH                                   ,    -3.76,    -2.53,    -3.29,    -3.84,     1.23,     0.47,    -0.08 
64_Peptide-Ethene                                 ,    -3.00,    -2.06,    -2.67,    -3.11,     0.94,     0.33,    -0.11 
65_Pyridine-Ethyne                                ,    -4.07,    -3.61,    -3.85,    -4.03,     0.46,     0.21,     0.03 
66_MeNH2-Pyridine                                 ,    -3.96,    -2.79,    -3.43,    -3.91,     1.18,     0.53,     0.06 
                                                                                                0.26 = (    6.24 percent) (   66.00)


==> anc/text_files/relative_energies/S66_results_sorted_sosex_pbe0.txt <==
01_Water-Water                                    ,    -4.97,    -4.36,    -4.76,    -5.05,     0.60,     0.21,    -0.09 
02_Water-MeOH                                     ,    -5.65,    -5.01,    -5.37,    -5.63,     0.64,     0.28,     0.02 
03_Water-MeNH2                                    ,    -6.98,    -6.24,    -6.47,    -6.64,     0.74,     0.51,     0.34 
04_Water-Peptide                                  ,    -8.17,    -7.45,    -8.11,    -8.59,     0.72,     0.06,    -0.42 
05_MeOH-MeOH                                      ,    -5.81,    -5.10,    -5.56,    -5.89,     0.71,     0.25,    -0.08 
06_MeOH-MeNH2                                     ,    -7.62,    -6.67,    -7.12,    -7.45,     0.95,     0.50,     0.17 
07_MeOH-Peptide                                   ,    -8.29,    -7.45,    -8.03,    -8.46,     0.84,     0.26,    -0.17 
08_MeOH-Water                                     ,    -5.05,    -4.42,    -4.70,    -4.91,     0.63,     0.35,     0.14 
09_MeNH2-MeOH                                     ,    -3.08,    -2.49,    -2.76,    -2.95,     0.60,     0.33,     0.13 
10_MeNH2-MeNH2                                    ,    -4.19,    -3.27,    -3.51,    -3.69,     0.93,     0.68,     0.51 
11_MeNH2-Peptide                                  ,    -5.45,    -4.37,    -4.93,    -5.34,     1.08,     0.52,     0.11 
12_MeNH2-Water                                    ,    -7.35,    -6.50,    -6.79,    -7.01,     0.85,     0.55,     0.34 
13_Peptide-MeOH                                   ,    -6.24,    -5.42,    -5.90,    -6.25,     0.82,     0.34,    -0.01 
14_Peptide-MeNH2                                  ,    -7.52,    -6.51,    -6.91,    -7.20,     1.01,     0.61,     0.32 
15_Peptide-Peptide                                ,    -8.68,    -7.72,    -8.24,    -8.61,     0.96,     0.45,     0.07 
16_Peptide-Water                                  ,    -5.18,    -4.63,    -5.14,    -5.51,     0.54,     0.03,    -0.34 
17_Uracil-Uracil_BP                               ,   -17.36,   -16.70,   -17.27,   -17.69,     0.66,     0.08,    -0.34 
18_Water-Pyridine                                 ,    -6.93,    -6.27,    -6.62,    -6.88,     0.66,     0.31,     0.06 
19_MeOH-Pyridine                                  ,    -7.47,    -6.66,    -7.01,    -7.27,     0.82,     0.46,     0.20 
20_AcOH-AcOH                                      ,   -19.30,   -18.25,   -19.22,   -19.93,     1.05,     0.08,    -0.63 
21_AcNH2-AcNH2                                    ,   -16.52,   -15.37,   -16.26,   -16.90,     1.16,     0.27,    -0.38 
22_AcOH-Uracil                                    ,   -19.78,   -18.61,   -19.76,   -20.59,     1.17,     0.03,    -0.81 
23_AcNH2-Uracil                                   ,   -19.47,   -18.70,   -19.96,   -20.89,     0.77,    -0.50,    -1.42 
24_Benzene-Benzene_pi-pi                          ,    -2.76,    -1.16,    -1.91,    -2.46,     1.60,     0.85,     0.30 
25_Pyridine-Pyridine_pi-pi                        ,    -3.83,    -2.18,    -2.97,    -3.54,     1.65,     0.86,     0.29 
26_Uracil-Uracil_pi-pi                            ,    -9.77,    -7.05,    -9.34,   -11.01,     2.72,     0.43,    -1.24 
27_Benzene-Pyridine_pi-pi                         ,    -3.34,    -1.73,    -2.53,    -3.11,     1.61,     0.81,     0.23 
28_Benzene-Uracil_pi-pi                           ,    -5.63,    -3.27,    -4.75,    -5.84,     2.36,     0.87,    -0.21 
29_Pyridine-Uracil_pi-pi                          ,    -6.73,    -4.63,    -6.04,    -7.08,     2.10,     0.69,    -0.34 
30_Benzene-Ethene                                 ,    -1.39,    -0.22,    -0.70,    -1.05,     1.17,     0.69,     0.33 
31_Uracil-Ethene                                  ,    -3.34,    -2.00,    -2.80,    -3.38,     1.34,     0.54,    -0.03 
32_Uracil-Ethyne                                  ,    -3.71,    -2.35,    -3.22,    -3.85,     1.36,     0.49,    -0.14 
33_Pyridine-Ethene                                ,    -1.83,    -0.61,    -1.14,    -1.52,     1.21,     0.69,     0.30 
34_Pentane-Pentane                                ,    -3.75,    -2.47,    -3.10,    -3.57,     1.28,     0.65,     0.18 
35_Neopentane-Pentane                             ,    -2.59,    -1.82,    -2.06,    -2.23,     0.77,     0.53,     0.36 
36_Neopentane-Neopentane                          ,    -1.76,    -1.17,    -0.75,    -0.45,     0.59,     1.00,     1.31 
37_Cyclopentane-Neopentane                        ,    -2.39,    -1.54,    -1.85,    -2.07,     0.85,     0.54,     0.32 
38_Cyclopentane-Cyclopentane                      ,    -2.98,    -1.94,    -2.22,    -2.41,     1.03,     0.76,     0.56 
39_Benzene-Cyclopentane                           ,    -3.53,    -2.18,    -3.11,    -3.79,     1.35,     0.42,    -0.26 
40_Benzene-Neopentane                             ,    -2.86,    -1.90,    -2.63,    -3.16,     0.96,     0.23,    -0.30 
41_Uracil-Pentane                                 ,    -4.81,    -2.88,    -3.80,    -4.47,     1.93,     1.01,     0.34 
42_Uracil-Cyclopentane                            ,    -4.10,    -2.46,    -3.37,    -4.05,     1.64,     0.72,     0.05 
43_Uracil-Neopentane                              ,    -3.69,    -2.43,    -3.18,    -3.73,     1.26,     0.51,    -0.04 
44_Ethene-Pentane                                 ,    -1.99,    -1.09,    -1.44,    -1.70,     0.90,     0.54,     0.29 
45_Ethyne-Pentane                                 ,    -1.73,    -0.82,    -1.41,    -1.85,     0.91,     0.31,    -0.12 
46_Peptide-Pentane                                ,    -4.24,    -2.69,    -3.63,    -4.32,     1.55,     0.61,    -0.08 
47_Benzene-Benzene_TS                             ,    -2.84,    -1.88,    -2.40,    -2.78,     0.97,     0.44,     0.06 
48_Pyridine-Pyridine_TS                           ,    -3.51,    -2.51,    -3.10,    -3.53,     1.01,     0.41,    -0.02 
49_Benzene-Pyridine_TS                            ,    -3.30,    -2.54,    -2.88,    -3.12,     0.76,     0.43,     0.18 
50_Benzene-Ethyne_CH-pi                           ,    -2.86,    -2.06,    -2.63,    -3.04,     0.80,     0.23,    -0.18 
51_Ethyne-Ethyne_TS                               ,    -1.54,    -1.16,    -1.41,    -1.58,     0.37,     0.13,    -0.05 
52_Benzene-AcOH_OH-pi                             ,    -4.71,    -3.48,    -4.75,    -5.67,     1.23,    -0.03,    -0.95 
53_Benzene-AcNH2_NH-pi                            ,    -4.39,    -3.39,    -3.93,    -4.32,     1.00,     0.46,     0.06 
54_Benzene-Water_OH-pi                            ,    -3.28,    -2.47,    -2.91,    -3.23,     0.81,     0.36,     0.04 
55_Benzene-MeOH_OH-pi                             ,    -4.17,    -2.91,    -3.69,    -4.26,     1.26,     0.48,    -0.09 
56_Benzene-MeNH2_NH-pi                            ,    -3.20,    -2.06,    -2.68,    -3.14,     1.15,     0.52,     0.07 
57_Benzene-Peptide_NH-pi                          ,    -5.26,    -3.87,    -4.94,    -5.72,     1.38,     0.32,    -0.46 
58_Pyridine-Pyridine_CH-N                         ,    -4.21,    -3.70,    -4.01,    -4.24,     0.50,     0.19,    -0.04 
59_Ethyne-Water_CH-O                              ,    -2.90,    -2.63,    -2.84,    -2.99,     0.27,     0.06,    -0.09 
60_Ethyne-AcOH_OH-pi                              ,    -4.93,    -4.11,    -4.91,    -5.50,     0.82,     0.02,    -0.57 
61_Pentane-AcOH                                   ,    -2.89,    -1.79,    -2.27,    -2.62,     1.11,     0.62,     0.27 
62_Pentane-AcNH2                                  ,    -3.52,    -2.13,    -2.71,    -3.13,     1.39,     0.81,     0.39 
63_Benzene-AcOH                                   ,    -3.76,    -2.42,    -3.43,    -4.17,     1.34,     0.33,    -0.41 
64_Peptide-Ethene                                 ,    -3.00,    -2.00,    -2.57,    -2.99,     0.99,     0.42,     0.01 
65_Pyridine-Ethyne                                ,    -4.07,    -3.75,    -3.97,    -4.12,     0.32,     0.10,    -0.06 
66_MeNH2-Pyridine                                 ,    -3.96,    -2.89,    -3.41,    -3.79,     1.08,     0.55,     0.17 
                                                                                                0.29 = (    6.86 percent) (   66.00)


==> anc/text_files/relative_energies/S66_results_sorted_sosex_pbe50.txt <==
01_Water-Water                                    ,    -4.97,    -4.50,    -4.86,    -5.12,     0.46,     0.11,    -0.15 
02_Water-MeOH                                     ,    -5.65,    -5.13,    -5.44,    -5.68,     0.53,     0.21,    -0.02 
03_Water-MeNH2                                    ,    -6.98,    -6.38,    -6.57,    -6.70,     0.60,     0.42,     0.28 
04_Water-Peptide                                  ,    -8.17,    -7.60,    -7.88,    -8.08,     0.57,     0.29,     0.09 
05_MeOH-MeOH                                      ,    -5.81,    -5.17,    -5.38,    -5.54,     0.64,     0.43,     0.27 
06_MeOH-MeNH2                                     ,    -7.62,    -6.74,    -7.14,    -7.43,     0.87,     0.48,     0.19 
07_MeOH-Peptide                                   ,    -8.29,    -7.54,    -8.00,    -8.34,     0.75,     0.29,    -0.05 
08_MeOH-Water                                     ,    -5.05,    -4.53,    -4.78,    -4.97,     0.52,     0.27,     0.08 
09_MeNH2-MeOH                                     ,    -3.08,    -2.48,    -2.72,    -2.90,     0.60,     0.36,     0.19 
10_MeNH2-MeNH2                                    ,    -4.19,    -3.25,    -3.45,    -3.59,     0.94,     0.75,     0.60 
11_MeNH2-Peptide                                  ,    -5.45,    -4.34,    -4.85,    -5.22,     1.11,     0.60,     0.23 
12_MeNH2-Water                                    ,    -7.35,    -6.62,    -6.86,    -7.03,     0.73,     0.49,     0.31 
13_Peptide-MeOH                                   ,    -6.24,    -5.41,    -5.85,    -6.17,     0.83,     0.39,     0.07 
14_Peptide-MeNH2                                  ,    -7.52,    -6.49,    -7.01,    -7.39,     1.03,     0.51,     0.13 
15_Peptide-Peptide                                ,    -8.68,    -7.71,    -8.44,    -8.98,     0.97,     0.24,    -0.30 
16_Peptide-Water                                  ,    -5.18,    -4.66,    -5.13,    -5.48,     0.52,     0.04,    -0.30 
17_Uracil-Uracil_BP                               ,   -17.36,   -16.72,   -17.38,   -17.86,     0.63,    -0.02,    -0.50 
18_Water-Pyridine                                 ,    -6.93,    -6.39,    -6.70,    -6.92,     0.54,     0.24,     0.01 
19_MeOH-Pyridine                                  ,    -7.47,    -6.72,    -7.05,    -7.29,     0.76,     0.43,     0.19 
20_AcOH-AcOH                                      ,   -19.30,   -18.65,   -19.56,   -20.22,     0.65,    -0.26,    -0.92 
21_AcNH2-AcNH2                                    ,   -16.52,   -15.56,   -16.42,   -17.05,     0.97,     0.11,    -0.52 
22_AcOH-Uracil                                    ,   -19.78,   -19.20,   -20.00,   -20.59,     0.59,    -0.22,    -0.80 
23_AcNH2-Uracil                                   ,   -19.47,   -18.81,   -20.04,   -20.94,     0.66,    -0.57,    -1.48 
24_Benzene-Benzene_pi-pi                          ,    -2.76,    -0.95,    -1.70,    -2.24,     1.81,     1.06,     0.52 
25_Pyridine-Pyridine_pi-pi                        ,    -3.83,    -1.98,    -2.76,    -3.33,     1.85,     1.07,     0.50 
26_Uracil-Uracil_pi-pi                            ,    -9.77,    -6.81,    -8.90,   -10.42,     2.96,     0.87,    -0.65 
27_Benzene-Pyridine_pi-pi                         ,    -3.34,    -1.53,    -2.32,    -2.90,     1.82,     1.02,     0.44 
28_Benzene-Uracil_pi-pi                           ,    -5.63,    -2.96,    -4.42,    -5.48,     2.67,     1.21,     0.15 
29_Pyridine-Uracil_pi-pi                          ,    -6.73,    -4.78,    -5.73,    -6.42,     1.95,     1.01,     0.32 
30_Benzene-Ethene                                 ,    -1.39,    -0.09,    -0.57,    -0.91,     1.29,     0.82,     0.48 
31_Uracil-Ethene                                  ,    -3.34,    -1.86,    -2.61,    -3.16,     1.48,     0.73,     0.18 
32_Uracil-Ethyne                                  ,    -3.71,    -2.26,    -3.09,    -3.70,     1.44,     0.61,     0.01 
33_Pyridine-Ethene                                ,    -1.83,    -0.49,    -1.00,    -1.38,     1.34,     0.82,     0.45 
34_Pentane-Pentane                                ,    -3.75,    -2.18,    -2.79,    -3.23,     1.57,     0.96,     0.52 
35_Neopentane-Pentane                             ,    -2.59,    -1.61,    -2.04,    -2.35,     0.98,     0.55,     0.24 
36_Neopentane-Neopentane                          ,    -1.76,    -1.04,    -0.61,    -0.29,     0.71,     1.15,     1.46 
37_Cyclopentane-Neopentane                        ,    -2.39,    -1.29,    -1.63,    -1.88,     1.09,     0.75,     0.51 
38_Cyclopentane-Cyclopentane                      ,    -2.98,    -1.72,    -2.26,    -2.65,     1.26,     0.72,     0.33 
39_Benzene-Cyclopentane                           ,    -3.53,    -1.95,    -2.85,    -3.51,     1.58,     0.68,     0.02 
40_Benzene-Neopentane                             ,    -2.86,    -1.73,    -2.44,    -2.96,     1.14,     0.42,    -0.10 
41_Uracil-Pentane                                 ,    -4.81,    -2.50,    -3.68,    -4.53,     2.31,     1.14,     0.28 
42_Uracil-Cyclopentane                            ,    -4.10,    -1.96,    -2.83,    -3.47,     2.14,     1.27,     0.63 
43_Uracil-Neopentane                              ,    -3.69,    -2.08,    -2.89,    -3.48,     1.61,     0.80,     0.21 
44_Ethene-Pentane                                 ,    -1.99,    -0.97,    -1.44,    -1.79,     1.02,     0.54,     0.20 
45_Ethyne-Pentane                                 ,    -1.73,    -0.73,    -1.17,    -1.49,     0.99,     0.55,     0.23 
46_Peptide-Pentane                                ,    -4.24,    -2.44,    -3.18,    -3.73,     1.81,     1.06,     0.52 
47_Benzene-Benzene_TS                             ,    -2.84,    -1.74,    -2.26,    -2.65,     1.11,     0.58,     0.20 
48_Pyridine-Pyridine_TS                           ,    -3.51,    -2.40,    -2.92,    -3.31,     1.12,     0.59,     0.21 
49_Benzene-Pyridine_TS                            ,    -3.30,    -2.24,    -2.99,    -3.54,     1.06,     0.31,    -0.23 
50_Benzene-Ethyne_CH-pi                           ,    -2.86,    -2.02,    -2.57,    -2.97,     0.84,     0.29,    -0.11 
51_Ethyne-Ethyne_TS                               ,    -1.54,    -1.17,    -1.40,    -1.57,     0.36,     0.13,    -0.04 
52_Benzene-AcOH_OH-pi                             ,    -4.71,    -3.43,    -4.63,    -5.50,     1.29,     0.09,    -0.79 
53_Benzene-AcNH2_NH-pi                            ,    -4.39,    -3.35,    -3.81,    -4.15,     1.04,     0.57,     0.23 
54_Benzene-Water_OH-pi                            ,    -3.28,    -2.46,    -2.88,    -3.18,     0.82,     0.40,     0.10 
55_Benzene-MeOH_OH-pi                             ,    -4.17,    -2.83,    -3.58,    -4.13,     1.34,     0.59,     0.04 
56_Benzene-MeNH2_NH-pi                            ,    -3.20,    -1.94,    -2.54,    -2.98,     1.26,     0.66,     0.22 
57_Benzene-Peptide_NH-pi                          ,    -5.26,    -3.71,    -4.74,    -5.48,     1.54,     0.52,    -0.22 
58_Pyridine-Pyridine_CH-N                         ,    -4.21,    -3.66,    -3.92,    -4.11,     0.55,     0.29,     0.10 
59_Ethyne-Water_CH-O                              ,    -2.90,    -2.66,    -2.88,    -3.03,     0.24,     0.02,    -0.13 
60_Ethyne-AcOH_OH-pi                              ,    -4.93,    -4.20,    -4.96,    -5.51,     0.73,    -0.03,    -0.58 
61_Pentane-AcOH                                   ,    -2.89,    -1.60,    -1.97,    -2.24,     1.29,     0.92,     0.66 
62_Pentane-AcNH2                                  ,    -3.52,    -1.99,    -2.67,    -3.17,     1.52,     0.84,     0.35 
63_Benzene-AcOH                                   ,    -3.76,    -2.31,    -3.25,    -3.95,     1.45,     0.51,    -0.19 
64_Peptide-Ethene                                 ,    -3.00,    -1.88,    -2.45,    -2.87,     1.11,     0.54,     0.13 
65_Pyridine-Ethyne                                ,    -4.07,    -3.81,    -4.00,    -4.14,     0.26,     0.07,    -0.07 
66_MeNH2-Pyridine                                 ,    -3.96,    -2.75,    -3.30,    -3.70,     1.21,     0.66,     0.26 
                                                                                                0.33 = (    8.26 percent) (   66.00)


==> anc/text_files/relative_energies/S66_results_sorted_sossx_lambda.txt <==
01_Water-Water                                    ,    -4.97,    -4.13,    -4.53,    -4.82,     0.84,     0.44,     0.14 
02_Water-MeOH                                     ,    -5.65,    -4.79,    -5.16,    -5.43,     0.86,     0.49,     0.23 
03_Water-MeNH2                                    ,    -6.98,    -6.01,    -6.26,    -6.44,     0.97,     0.72,     0.54 
04_Water-Peptide                                  ,    -8.17,    -7.05,    -7.73,    -8.22,     1.12,     0.44,    -0.05 
05_MeOH-MeOH                                      ,    -5.81,    -4.86,    -5.08,    -5.23,     0.95,     0.74,     0.58 
06_MeOH-MeNH2                                     ,    -7.62,    -6.42,    -6.87,    -7.20,     1.20,     0.74,     0.41 
07_MeOH-Peptide                                   ,    -8.29,    -7.04,    -7.63,    -8.06,     1.25,     0.66,     0.23 
08_MeOH-Water                                     ,    -5.05,    -4.18,    -4.44,    -4.64,     0.87,     0.61,     0.42 
09_MeNH2-MeOH                                     ,    -3.08,    -2.42,    -2.68,    -2.88,     0.67,     0.40,     0.21 
10_MeNH2-MeNH2                                    ,    -4.19,    -3.20,    -3.44,    -3.62,     0.99,     0.75,     0.57 
11_MeNH2-Peptide                                  ,    -5.45,    -4.18,    -4.74,    -5.15,     1.27,     0.71,     0.30 
12_MeNH2-Water                                    ,    -7.35,    -6.27,    -6.58,    -6.81,     1.07,     0.77,     0.54 
13_Peptide-MeOH                                   ,    -6.24,    -5.23,    -5.70,    -6.04,     1.01,     0.54,     0.20 
14_Peptide-MeNH2                                  ,    -7.52,    -6.36,    -6.76,    -7.04,     1.15,     0.76,     0.48 
15_Peptide-Peptide                                ,    -8.68,    -7.43,    -7.93,    -8.29,     1.25,     0.75,     0.39 
16_Peptide-Water                                  ,    -5.18,    -4.41,    -4.92,    -5.30,     0.77,     0.25,    -0.12 
17_Uracil-Uracil_BP                               ,   -17.36,   -15.55,   -16.11,   -16.51,     1.80,     1.25,     0.85 
18_Water-Pyridine                                 ,    -6.93,    -6.12,    -6.50,    -6.78,     0.81,     0.43,     0.16 
19_MeOH-Pyridine                                  ,    -7.47,    -6.49,    -6.84,    -7.10,     0.99,     0.63,     0.38 
20_AcOH-AcOH                                      ,   -19.30,   -17.04,   -17.97,   -18.64,     2.26,     1.33,     0.66 
21_AcNH2-AcNH2                                    ,   -16.52,   -14.63,   -15.52,   -16.16,     1.89,     1.01,     0.36 
22_AcOH-Uracil                                    ,   -19.78,   -17.56,   -18.49,   -19.17,     2.22,     1.29,     0.61 
23_AcNH2-Uracil                                   ,   -19.47,   -17.58,   -18.76,   -19.63,     1.89,     0.71,    -0.16 
24_Benzene-Benzene_pi-pi                          ,    -2.76,    -1.39,    -2.13,    -2.67,     1.37,     0.63,     0.08 
25_Pyridine-Pyridine_pi-pi                        ,    -3.83,    -2.37,    -3.16,    -3.73,     1.46,     0.68,     0.10 
26_Uracil-Uracil_pi-pi                            ,    -9.77,    -6.88,    -9.12,   -10.76,     2.89,     0.65,    -0.99 
27_Benzene-Pyridine_pi-pi                         ,    -3.34,    -1.94,    -2.74,    -3.32,     1.40,     0.60,     0.02 
28_Benzene-Uracil_pi-pi                           ,    -5.63,    -3.38,    -4.89,    -5.98,     2.24,     0.74,    -0.36 
29_Pyridine-Uracil_pi-pi                          ,    -6.73,    -4.54,    -6.11,    -7.27,     2.20,     0.62,    -0.53 
30_Benzene-Ethene                                 ,    -1.39,    -0.36,    -0.85,    -1.20,     1.03,     0.54,     0.18 
31_Uracil-Ethene                                  ,    -3.34,    -1.98,    -2.76,    -3.33,     1.36,     0.58,     0.01 
32_Uracil-Ethyne                                  ,    -3.71,    -2.25,    -3.15,    -3.80,     1.45,     0.56,    -0.09 
33_Pyridine-Ethene                                ,    -1.83,    -0.73,    -1.27,    -1.66,     1.10,     0.56,     0.17 
34_Pentane-Pentane                                ,    -3.75,    -2.59,    -3.20,    -3.65,     1.16,     0.55,     0.10 
35_Neopentane-Pentane                             ,    -2.59,    -1.90,    -2.12,    -2.27,     0.69,     0.47,     0.32 
36_Neopentane-Neopentane                          ,    -1.76,    -1.23,    -0.77,    -0.43,     0.52,     0.98,     1.32 
37_Cyclopentane-Neopentane                        ,    -2.39,    -1.59,    -1.90,    -2.13,     0.79,     0.48,     0.26 
38_Cyclopentane-Cyclopentane                      ,    -2.98,    -2.02,    -2.27,    -2.45,     0.96,     0.71,     0.52 
39_Benzene-Cyclopentane                           ,    -3.53,    -2.30,    -3.27,    -3.98,     1.23,     0.26,    -0.45 
40_Benzene-Neopentane                             ,    -2.86,    -2.00,    -2.72,    -3.25,     0.86,     0.14,    -0.39 
41_Uracil-Pentane                                 ,    -4.81,    -2.99,    -3.88,    -4.53,     1.82,     0.93,     0.29 
42_Uracil-Cyclopentane                            ,    -4.10,    -2.55,    -3.50,    -4.20,     1.55,     0.60,    -0.10 
43_Uracil-Neopentane                              ,    -3.69,    -2.46,    -3.20,    -3.73,     1.22,     0.49,    -0.04 
44_Ethene-Pentane                                 ,    -1.99,    -1.14,    -1.49,    -1.74,     0.85,     0.50,     0.25 
45_Ethyne-Pentane                                 ,    -1.73,    -0.87,    -1.46,    -1.90,     0.86,     0.26,    -0.17 
46_Peptide-Pentane                                ,    -4.24,    -2.77,    -3.68,    -4.35,     1.47,     0.56,    -0.10 
47_Benzene-Benzene_TS                             ,    -2.84,    -1.90,    -2.43,    -2.81,     0.94,     0.42,     0.03 
48_Pyridine-Pyridine_TS                           ,    -3.51,    -2.50,    -3.09,    -3.51,     1.01,     0.43,    -0.00 
49_Benzene-Pyridine_TS                            ,    -3.30,    -2.30,    -2.86,    -3.27,     1.00,     0.44,     0.03 
50_Benzene-Ethyne_CH-pi                           ,    -2.86,    -1.96,    -2.52,    -2.92,     0.90,     0.34,    -0.06 
51_Ethyne-Ethyne_TS                               ,    -1.54,    -1.07,    -1.31,    -1.49,     0.47,     0.23,     0.05 
52_Benzene-AcOH_OH-pi                             ,    -4.71,    -3.37,    -4.65,    -5.59,     1.35,     0.06,    -0.87 
53_Benzene-AcNH2_NH-pi                            ,    -4.39,    -3.26,    -3.76,    -4.12,     1.13,     0.63,     0.26 
54_Benzene-Water_OH-pi                            ,    -3.28,    -2.39,    -2.82,    -3.14,     0.89,     0.45,     0.14 
55_Benzene-MeOH_OH-pi                             ,    -4.17,    -2.88,    -3.66,    -4.24,     1.29,     0.50,    -0.07 
56_Benzene-MeNH2_NH-pi                            ,    -3.20,    -2.08,    -2.70,    -3.15,     1.12,     0.50,     0.05 
57_Benzene-Peptide_NH-pi                          ,    -5.26,    -3.88,    -4.93,    -5.69,     1.38,     0.33,    -0.43 
58_Pyridine-Pyridine_CH-N                         ,    -4.21,    -3.63,    -3.94,    -4.17,     0.57,     0.26,     0.04 
59_Ethyne-Water_CH-O                              ,    -2.90,    -2.42,    -2.62,    -2.76,     0.48,     0.28,     0.14 
60_Ethyne-AcOH_OH-pi                              ,    -4.93,    -3.78,    -4.59,    -5.18,     1.15,     0.35,    -0.24 
61_Pentane-AcOH                                   ,    -2.89,    -1.84,    -2.30,    -2.63,     1.06,     0.60,     0.26 
62_Pentane-AcNH2                                  ,    -3.52,    -2.18,    -2.74,    -3.14,     1.34,     0.78,     0.38 
63_Benzene-AcOH                                   ,    -3.76,    -2.42,    -3.44,    -4.18,     1.34,     0.32,    -0.42 
64_Peptide-Ethene                                 ,    -3.00,    -1.93,    -2.51,    -2.93,     1.07,     0.49,     0.07 
65_Pyridine-Ethyne                                ,    -4.07,    -3.56,    -3.78,    -3.94,     0.51,     0.29,     0.13 
66_MeNH2-Pyridine                                 ,    -3.96,    -2.82,    -3.46,    -3.93,     1.15,     0.50,     0.04 
                                                                                                0.29 = (    6.73 percent) (   66.00)


==> anc/text_files/relative_energies/S66_results_sorted_sossx_pbe.txt <==
01_Water-Water                                    ,    -4.97,    -3.66,    -4.12,    -4.47,     1.31,     0.84,     0.50 
02_Water-MeOH                                     ,    -5.65,    -4.34,    -4.77,    -5.08,     1.32,     0.89,     0.57 
03_Water-MeNH2                                    ,    -6.98,    -5.48,    -5.79,    -6.02,     1.51,     1.19,     0.96 
04_Water-Peptide                                  ,    -8.17,    -6.43,    -7.19,    -7.75,     1.74,     0.98,     0.42 
05_MeOH-MeOH                                      ,    -5.81,    -4.43,    -4.87,    -5.19,     1.38,     0.94,     0.62 
06_MeOH-MeNH2                                     ,    -7.62,    -5.92,    -6.45,    -6.83,     1.70,     1.17,     0.79 
07_MeOH-Peptide                                   ,    -8.29,    -6.44,    -7.09,    -7.56,     1.86,     1.21,     0.73 
08_MeOH-Water                                     ,    -5.05,    -3.73,    -4.03,    -4.25,     1.32,     1.02,     0.80 
09_MeNH2-MeOH                                     ,    -3.08,    -2.25,    -2.56,    -2.79,     0.83,     0.52,     0.30 
10_MeNH2-MeNH2                                    ,    -4.19,    -3.00,    -3.30,    -3.52,     1.20,     0.89,     0.67 
11_MeNH2-Peptide                                  ,    -5.45,    -3.93,    -4.56,    -5.02,     1.52,     0.89,     0.43 
12_MeNH2-Water                                    ,    -7.35,    -5.75,    -6.14,    -6.43,     1.60,     1.21,     0.92 
13_Peptide-MeOH                                   ,    -6.24,    -4.97,    -5.49,    -5.87,     1.28,     0.75,     0.37 
14_Peptide-MeNH2                                  ,    -7.52,    -6.09,    -6.53,    -6.85,     1.43,     0.99,     0.67 
15_Peptide-Peptide                                ,    -8.68,    -7.12,    -7.65,    -8.03,     1.57,     1.03,     0.65 
16_Peptide-Water                                  ,    -5.18,    -4.13,    -4.70,    -5.12,     1.05,     0.48,     0.06 
17_Uracil-Uracil_BP                               ,   -17.36,   -14.56,   -15.10,   -15.50,     2.79,     2.25,     1.86 
18_Water-Pyridine                                 ,    -6.93,    -5.63,    -6.08,    -6.40,     1.30,     0.86,     0.53 
19_MeOH-Pyridine                                  ,    -7.47,    -6.01,    -6.41,    -6.70,     1.46,     1.06,     0.77 
20_AcOH-AcOH                                      ,   -19.30,   -15.61,   -16.64,   -17.39,     3.69,     2.66,     1.91 
21_AcNH2-AcNH2                                    ,   -16.52,   -13.78,   -14.69,   -15.36,     2.74,     1.83,     1.17 
22_AcOH-Uracil                                    ,   -19.78,   -16.20,   -17.24,   -18.00,     3.58,     2.54,     1.78 
23_AcNH2-Uracil                                   ,   -19.47,   -16.43,   -17.44,   -18.18,     3.04,     2.02,     1.29 
24_Benzene-Benzene_pi-pi                          ,    -2.76,    -1.61,    -2.34,    -2.88,     1.15,     0.41,    -0.12 
25_Pyridine-Pyridine_pi-pi                        ,    -3.83,    -2.54,    -3.61,    -4.40,     1.29,     0.22,    -0.57 
26_Uracil-Uracil_pi-pi                            ,    -9.77,    -6.91,    -9.34,   -11.11,     2.86,     0.43,    -1.34 
27_Benzene-Pyridine_pi-pi                         ,    -3.34,    -2.13,    -2.91,    -3.49,     1.21,     0.43,    -0.14 
28_Benzene-Uracil_pi-pi                           ,    -5.63,    -3.57,    -5.11,    -6.24,     2.06,     0.52,    -0.61 
29_Pyridine-Uracil_pi-pi                          ,    -6.73,    -4.72,    -6.29,    -7.43,     2.01,     0.44,    -0.70 
30_Benzene-Ethene                                 ,    -1.39,    -0.46,    -0.95,    -1.31,     0.93,     0.44,     0.08 
31_Uracil-Ethene                                  ,    -3.34,    -1.99,    -2.83,    -3.44,     1.35,     0.51,    -0.10 
32_Uracil-Ethyne                                  ,    -3.71,    -2.21,    -3.14,    -3.82,     1.50,     0.57,    -0.11 
33_Pyridine-Ethene                                ,    -1.83,    -0.79,    -1.34,    -1.74,     1.03,     0.49,     0.09 
34_Pentane-Pentane                                ,    -3.75,    -2.78,    -3.19,    -3.48,     0.97,     0.56,     0.27 
35_Neopentane-Pentane                             ,    -2.59,    -2.05,    -2.42,    -2.69,     0.54,     0.17,    -0.10 
36_Neopentane-Neopentane                          ,    -1.76,    -1.30,    -0.83,    -0.48,     0.45,     0.93,     1.28 
37_Cyclopentane-Neopentane                        ,    -2.39,    -1.70,    -1.98,    -2.19,     0.68,     0.40,     0.20 
38_Cyclopentane-Cyclopentane                      ,    -2.98,    -2.14,    -2.44,    -2.66,     0.84,     0.54,     0.32 
39_Benzene-Cyclopentane                           ,    -3.53,    -2.46,    -3.35,    -4.01,     1.07,     0.18,    -0.47 
40_Benzene-Neopentane                             ,    -2.86,    -2.14,    -2.56,    -2.86,     0.72,     0.30,    -0.00 
41_Uracil-Pentane                                 ,    -4.81,    -3.22,    -4.16,    -4.84,     1.59,     0.65,    -0.03 
42_Uracil-Cyclopentane                            ,    -4.10,    -2.75,    -3.74,    -4.46,     1.35,     0.36,    -0.36 
43_Uracil-Neopentane                              ,    -3.69,    -2.67,    -3.42,    -3.97,     1.02,     0.27,    -0.28 
44_Ethene-Pentane                                 ,    -1.99,    -1.18,    -1.56,    -1.84,     0.81,     0.43,     0.15 
45_Ethyne-Pentane                                 ,    -1.73,    -0.91,    -1.55,    -2.01,     0.82,     0.18,    -0.29 
46_Peptide-Pentane                                ,    -4.24,    -2.91,    -3.68,    -4.24,     1.33,     0.56,     0.00 
47_Benzene-Benzene_TS                             ,    -2.84,    -1.97,    -2.49,    -2.87,     0.87,     0.35,    -0.03 
48_Pyridine-Pyridine_TS                           ,    -3.51,    -2.50,    -3.24,    -3.77,     1.02,     0.28,    -0.26 
49_Benzene-Pyridine_TS                            ,    -3.30,    -2.45,    -2.89,    -3.22,     0.86,     0.41,     0.09 
50_Benzene-Ethyne_CH-pi                           ,    -2.86,    -1.87,    -2.43,    -2.85,     0.99,     0.43,     0.01 
51_Ethyne-Ethyne_TS                               ,    -1.54,    -0.95,    -1.21,    -1.40,     0.58,     0.32,     0.14 
52_Benzene-AcOH_OH-pi                             ,    -4.71,    -3.23,    -4.61,    -5.62,     1.48,     0.10,    -0.90 
53_Benzene-AcNH2_NH-pi                            ,    -4.39,    -3.10,    -3.68,    -4.10,     1.28,     0.70,     0.28 
54_Benzene-Water_OH-pi                            ,    -3.28,    -2.25,    -2.72,    -3.06,     1.03,     0.56,     0.21 
55_Benzene-MeOH_OH-pi                             ,    -4.17,    -2.77,    -3.60,    -4.21,     1.40,     0.57,    -0.04 
56_Benzene-MeNH2_NH-pi                            ,    -3.20,    -2.09,    -2.73,    -3.20,     1.12,     0.47,    -0.00 
57_Benzene-Peptide_NH-pi                          ,    -5.26,    -3.92,    -5.02,    -5.82,     1.34,     0.24,    -0.57 
58_Pyridine-Pyridine_CH-N                         ,    -4.21,    -3.50,    -3.57,    -3.63,     0.71,     0.63,     0.58 
59_Ethyne-Water_CH-O                              ,    -2.90,    -2.16,    -2.39,    -2.55,     0.73,     0.51,     0.35 
60_Ethyne-AcOH_OH-pi                              ,    -4.93,    -3.33,    -4.21,    -4.86,     1.60,     0.72,     0.08 
61_Pentane-AcOH                                   ,    -2.89,    -1.93,    -2.46,    -2.84,     0.96,     0.44,     0.05 
62_Pentane-AcNH2                                  ,    -3.52,    -2.29,    -2.88,    -3.30,     1.22,     0.64,     0.21 
63_Benzene-AcOH                                   ,    -3.76,    -2.45,    -3.20,    -3.74,     1.31,     0.56,     0.02 
64_Peptide-Ethene                                 ,    -3.00,    -1.89,    -2.51,    -2.96,     1.10,     0.49,     0.04 
65_Pyridine-Ethyne                                ,    -4.07,    -3.25,    -3.51,    -3.70,     0.81,     0.55,     0.36 
66_MeNH2-Pyridine                                 ,    -3.96,    -2.80,    -3.40,    -3.84,     1.17,     0.57,     0.13 
                                                                                                0.47 = (    8.50 percent) (   66.00)


==> anc/text_files/relative_energies/S66_results_sorted_sossx_pbe0.txt <==
01_Water-Water                                    ,    -4.97,    -4.05,    -4.46,    -4.76,     0.92,     0.50,     0.20 
02_Water-MeOH                                     ,    -5.65,    -4.71,    -5.09,    -5.36,     0.94,     0.57,     0.30 
03_Water-MeNH2                                    ,    -6.98,    -5.92,    -6.17,    -6.35,     1.06,     0.82,     0.64 
04_Water-Peptide                                  ,    -8.17,    -6.94,    -7.63,    -8.13,     1.22,     0.54,     0.04 
05_MeOH-MeOH                                      ,    -5.81,    -4.78,    -5.18,    -5.47,     1.03,     0.63,     0.34 
06_MeOH-MeNH2                                     ,    -7.62,    -6.32,    -6.77,    -7.10,     1.30,     0.85,     0.52 
07_MeOH-Peptide                                   ,    -8.29,    -6.92,    -7.51,    -7.94,     1.37,     0.78,     0.35 
08_MeOH-Water                                     ,    -5.05,    -4.10,    -4.37,    -4.56,     0.95,     0.69,     0.50 
09_MeNH2-MeOH                                     ,    -3.08,    -2.38,    -2.64,    -2.84,     0.71,     0.44,     0.25 
10_MeNH2-MeNH2                                    ,    -4.19,    -3.15,    -3.39,    -3.56,     1.04,     0.81,     0.64 
11_MeNH2-Peptide                                  ,    -5.45,    -4.11,    -4.67,    -5.08,     1.34,     0.78,     0.37 
12_MeNH2-Water                                    ,    -7.35,    -6.18,    -6.49,    -6.71,     1.17,     0.86,     0.63 
13_Peptide-MeOH                                   ,    -6.24,    -5.15,    -5.62,    -5.97,     1.09,     0.62,     0.27 
14_Peptide-MeNH2                                  ,    -7.52,    -6.28,    -6.67,    -6.95,     1.24,     0.85,     0.57 
15_Peptide-Peptide                                ,    -8.68,    -7.34,    -7.83,    -8.19,     1.34,     0.85,     0.49 
16_Peptide-Water                                  ,    -5.18,    -4.36,    -4.87,    -5.25,     0.81,     0.30,    -0.07 
17_Uracil-Uracil_BP                               ,   -17.36,   -15.30,   -15.84,   -16.24,     2.05,     1.51,     1.12 
18_Water-Pyridine                                 ,    -6.93,    -6.05,    -6.42,    -6.69,     0.88,     0.51,     0.24 
19_MeOH-Pyridine                                  ,    -7.47,    -6.40,    -6.75,    -7.01,     1.08,     0.73,     0.47 
20_AcOH-AcOH                                      ,   -19.30,   -16.76,   -17.71,   -18.41,     2.55,     1.59,     0.89 
21_AcNH2-AcNH2                                    ,   -16.52,   -14.46,   -15.33,   -15.95,     2.06,     1.20,     0.57 
22_AcOH-Uracil                                    ,   -19.78,   -17.21,   -18.20,   -18.93,     2.58,     1.58,     0.85 
23_AcNH2-Uracil                                   ,   -19.47,   -17.28,   -18.60,   -19.57,     2.19,     0.86,    -0.10 
24_Benzene-Benzene_pi-pi                          ,    -2.76,    -1.40,    -2.14,    -2.68,     1.36,     0.62,     0.08 
25_Pyridine-Pyridine_pi-pi                        ,    -3.83,    -2.38,    -3.15,    -3.71,     1.45,     0.68,     0.12 
26_Uracil-Uracil_pi-pi                            ,    -9.77,    -6.75,    -9.06,   -10.74,     3.02,     0.71,    -0.97 
27_Benzene-Pyridine_pi-pi                         ,    -3.34,    -1.95,    -2.74,    -3.31,     1.39,     0.61,     0.03 
28_Benzene-Uracil_pi-pi                           ,    -5.63,    -3.37,    -4.86,    -5.95,     2.26,     0.77,    -0.32 
29_Pyridine-Uracil_pi-pi                          ,    -6.73,    -4.60,    -6.09,    -7.18,     2.14,     0.64,    -0.44 
30_Benzene-Ethene                                 ,    -1.39,    -0.36,    -0.84,    -1.20,     1.03,     0.54,     0.19 
31_Uracil-Ethene                                  ,    -3.34,    -1.94,    -2.75,    -3.33,     1.40,     0.59,     0.01 
32_Uracil-Ethyne                                  ,    -3.71,    -2.22,    -3.11,    -3.76,     1.49,     0.60,    -0.05 
33_Pyridine-Ethene                                ,    -1.83,    -0.72,    -1.25,    -1.64,     1.11,     0.57,     0.19 
34_Pentane-Pentane                                ,    -3.75,    -2.57,    -3.17,    -3.61,     1.18,     0.58,     0.14 
35_Neopentane-Pentane                             ,    -2.59,    -1.89,    -2.09,    -2.24,     0.70,     0.50,     0.35 
36_Neopentane-Neopentane                          ,    -1.76,    -1.23,    -0.73,    -0.36,     0.53,     1.03,     1.39 
37_Cyclopentane-Neopentane                        ,    -2.39,    -1.58,    -1.87,    -2.08,     0.80,     0.52,     0.31 
38_Cyclopentane-Cyclopentane                      ,    -2.98,    -1.99,    -2.22,    -2.39,     0.98,     0.75,     0.59 
39_Benzene-Cyclopentane                           ,    -3.53,    -2.29,    -3.15,    -3.79,     1.24,     0.38,    -0.25 
40_Benzene-Neopentane                             ,    -2.86,    -1.99,    -2.71,    -3.23,     0.87,     0.15,    -0.37 
41_Uracil-Pentane                                 ,    -4.81,    -2.96,    -3.84,    -4.48,     1.85,     0.97,     0.34 
42_Uracil-Cyclopentane                            ,    -4.10,    -2.53,    -3.43,    -4.09,     1.57,     0.67,     0.01 
43_Uracil-Neopentane                              ,    -3.69,    -2.45,    -3.18,    -3.72,     1.24,     0.51,    -0.03 
44_Ethene-Pentane                                 ,    -1.99,    -1.12,    -1.46,    -1.71,     0.87,     0.52,     0.28 
45_Ethyne-Pentane                                 ,    -1.73,    -0.87,    -1.45,    -1.89,     0.86,     0.27,    -0.16 
46_Peptide-Pentane                                ,    -4.24,    -2.74,    -3.67,    -4.35,     1.51,     0.57,    -0.10 
47_Benzene-Benzene_TS                             ,    -2.84,    -1.89,    -2.40,    -2.77,     0.95,     0.45,     0.07 
48_Pyridine-Pyridine_TS                           ,    -3.51,    -2.47,    -3.05,    -3.48,     1.04,     0.46,     0.03 
49_Benzene-Pyridine_TS                            ,    -3.30,    -2.42,    -2.83,    -3.13,     0.89,     0.48,     0.17 
50_Benzene-Ethyne_CH-pi                           ,    -2.86,    -1.93,    -2.49,    -2.89,     0.93,     0.37,    -0.03 
51_Ethyne-Ethyne_TS                               ,    -1.54,    -1.05,    -1.29,    -1.46,     0.49,     0.25,     0.07 
52_Benzene-AcOH_OH-pi                             ,    -4.71,    -3.33,    -4.63,    -5.57,     1.39,     0.09,    -0.86 
53_Benzene-AcNH2_NH-pi                            ,    -4.39,    -3.21,    -3.72,    -4.10,     1.18,     0.66,     0.29 
54_Benzene-Water_OH-pi                            ,    -3.28,    -2.36,    -2.79,    -3.10,     0.92,     0.49,     0.17 
55_Benzene-MeOH_OH-pi                             ,    -4.17,    -2.83,    -3.61,    -4.18,     1.33,     0.55,    -0.02 
56_Benzene-MeNH2_NH-pi                            ,    -3.20,    -2.06,    -2.67,    -3.12,     1.14,     0.53,     0.08 
57_Benzene-Peptide_NH-pi                          ,    -5.26,    -3.85,    -4.91,    -5.68,     1.41,     0.35,    -0.42 
58_Pyridine-Pyridine_CH-N                         ,    -4.21,    -3.59,    -3.91,    -4.14,     0.61,     0.29,     0.06 
59_Ethyne-Water_CH-O                              ,    -2.90,    -2.37,    -2.57,    -2.71,     0.53,     0.33,     0.19 
60_Ethyne-AcOH_OH-pi                              ,    -4.93,    -3.71,    -4.53,    -5.13,     1.22,     0.40,    -0.20 
61_Pentane-AcOH                                   ,    -2.89,    -1.82,    -2.28,    -2.62,     1.07,     0.61,     0.27 
62_Pentane-AcNH2                                  ,    -3.52,    -2.14,    -2.69,    -3.10,     1.38,     0.82,     0.42 
63_Benzene-AcOH                                   ,    -3.76,    -2.40,    -3.41,    -4.14,     1.36,     0.35,    -0.38 
64_Peptide-Ethene                                 ,    -3.00,    -1.89,    -2.47,    -2.89,     1.11,     0.53,     0.10 
65_Pyridine-Ethyne                                ,    -4.07,    -3.50,    -3.72,    -3.89,     0.57,     0.34,     0.18 
66_MeNH2-Pyridine                                 ,    -3.96,    -2.86,    -3.41,    -3.81,     1.10,     0.55,     0.15 
                                                                                                0.32 = (    7.28 percent) (   66.00)


==> anc/text_files/relative_energies/S66_results_sorted_sossx_pbe50.txt <==
01_Water-Water                                    ,    -4.97,    -4.27,    -4.63,    -4.90,     0.70,     0.33,     0.07 
02_Water-MeOH                                     ,    -5.65,    -4.91,    -5.23,    -5.47,     0.75,     0.42,     0.18 
03_Water-MeNH2                                    ,    -6.98,    -6.14,    -6.33,    -6.47,     0.84,     0.65,     0.51 
04_Water-Peptide                                  ,    -8.17,    -7.21,    -7.48,    -7.67,     0.96,     0.69,     0.50 
05_MeOH-MeOH                                      ,    -5.81,    -4.94,    -5.31,    -5.57,     0.87,     0.50,     0.24 
06_MeOH-MeNH2                                     ,    -7.62,    -6.49,    -6.88,    -7.17,     1.13,     0.73,     0.44 
07_MeOH-Peptide                                   ,    -8.29,    -7.15,    -7.59,    -7.92,     1.14,     0.70,     0.37 
08_MeOH-Water                                     ,    -5.05,    -4.29,    -4.53,    -4.71,     0.76,     0.52,     0.35 
09_MeNH2-MeOH                                     ,    -3.08,    -2.41,    -2.65,    -2.82,     0.68,     0.44,     0.27 
10_MeNH2-MeNH2                                    ,    -4.19,    -3.18,    -3.36,    -3.50,     1.01,     0.83,     0.69 
11_MeNH2-Peptide                                  ,    -5.45,    -4.15,    -4.66,    -5.04,     1.30,     0.79,     0.41 
12_MeNH2-Water                                    ,    -7.35,    -6.38,    -6.63,    -6.81,     0.96,     0.72,     0.54 
13_Peptide-MeOH                                   ,    -6.24,    -5.21,    -5.66,    -5.98,     1.03,     0.58,     0.26 
14_Peptide-MeNH2                                  ,    -7.52,    -6.32,    -6.85,    -7.23,     1.19,     0.67,     0.29 
15_Peptide-Peptide                                ,    -8.68,    -7.40,    -8.16,    -8.71,     1.28,     0.53,    -0.02 
16_Peptide-Water                                  ,    -5.18,    -4.47,    -4.95,    -5.29,     0.70,     0.23,    -0.11 
17_Uracil-Uracil_BP                               ,   -17.36,   -15.60,   -16.23,   -16.69,     1.75,     1.13,     0.67 
18_Water-Pyridine                                 ,    -6.93,    -6.23,    -6.54,    -6.77,     0.70,     0.39,     0.16 
19_MeOH-Pyridine                                  ,    -7.47,    -6.54,    -6.86,    -7.09,     0.93,     0.62,     0.39 
20_AcOH-AcOH                                      ,   -19.30,   -17.43,   -18.35,   -19.02,     1.87,     0.96,     0.29 
21_AcNH2-AcNH2                                    ,   -16.52,   -14.83,   -15.67,   -16.28,     1.70,     0.86,     0.25 
22_AcOH-Uracil                                    ,   -19.78,   -17.76,   -18.75,   -19.48,     2.03,     1.03,     0.30 
23_AcNH2-Uracil                                   ,   -19.47,   -17.73,   -19.03,   -19.98,     1.74,     0.44,    -0.52 
24_Benzene-Benzene_pi-pi                          ,    -2.76,    -1.16,    -1.91,    -2.46,     1.60,     0.85,     0.30 
25_Pyridine-Pyridine_pi-pi                        ,    -3.83,    -2.16,    -2.94,    -3.51,     1.67,     0.89,     0.32 
26_Uracil-Uracil_pi-pi                            ,    -9.77,    -6.50,    -8.72,   -10.35,     3.27,     1.05,    -0.58 
27_Benzene-Pyridine_pi-pi                         ,    -3.34,    -1.72,    -2.52,    -3.10,     1.62,     0.83,     0.24 
28_Benzene-Uracil_pi-pi                           ,    -5.63,    -3.09,    -4.55,    -5.61,     2.54,     1.08,     0.02 
29_Pyridine-Uracil_pi-pi                          ,    -6.73,    -4.35,    -5.80,    -6.86,     2.38,     0.93,    -0.12 
30_Benzene-Ethene                                 ,    -1.39,    -0.22,    -0.70,    -1.05,     1.16,     0.69,     0.34 
31_Uracil-Ethene                                  ,    -3.34,    -1.83,    -2.61,    -3.18,     1.51,     0.73,     0.16 
32_Uracil-Ethyne                                  ,    -3.71,    -2.17,    -3.02,    -3.64,     1.54,     0.69,     0.06 
33_Pyridine-Ethene                                ,    -1.83,    -0.60,    -1.12,    -1.50,     1.23,     0.71,     0.33 
34_Pentane-Pentane                                ,    -3.75,    -2.31,    -2.89,    -3.31,     1.43,     0.86,     0.44 
35_Neopentane-Pentane                             ,    -2.59,    -1.70,    -2.11,    -2.42,     0.89,     0.48,     0.17 
36_Neopentane-Neopentane                          ,    -1.76,    -1.11,    -0.60,    -0.23,     0.64,     1.16,     1.53 
37_Cyclopentane-Neopentane                        ,    -2.39,    -1.36,    -1.67,    -1.90,     1.03,     0.71,     0.48 
38_Cyclopentane-Cyclopentane                      ,    -2.98,    -1.80,    -2.31,    -2.68,     1.18,     0.67,     0.30 
39_Benzene-Cyclopentane                           ,    -3.53,    -2.07,    -2.93,    -3.56,     1.46,     0.60,    -0.02 
40_Benzene-Neopentane                             ,    -2.86,    -1.81,    -2.52,    -3.03,     1.05,     0.34,    -0.17 
41_Uracil-Pentane                                 ,    -4.81,    -2.62,    -3.76,    -4.60,     2.19,     1.05,     0.21 
42_Uracil-Cyclopentane                            ,    -4.10,    -2.04,    -2.86,    -3.46,     2.06,     1.23,     0.63 
43_Uracil-Neopentane                              ,    -3.69,    -2.13,    -2.95,    -3.55,     1.56,     0.74,     0.14 
44_Ethene-Pentane                                 ,    -1.99,    -1.02,    -1.49,    -1.84,     0.97,     0.50,     0.15 
45_Ethyne-Pentane                                 ,    -1.73,    -0.78,    -1.22,    -1.53,     0.94,     0.51,     0.19 
46_Peptide-Pentane                                ,    -4.24,    -2.51,    -3.26,    -3.80,     1.73,     0.98,     0.44 
47_Benzene-Benzene_TS                             ,    -2.84,    -1.76,    -2.27,    -2.64,     1.08,     0.57,     0.20 
48_Pyridine-Pyridine_TS                           ,    -3.51,    -2.38,    -2.90,    -3.28,     1.13,     0.62,     0.24 
49_Benzene-Pyridine_TS                            ,    -3.30,    -2.32,    -2.98,    -3.47,     0.98,     0.32,    -0.16 
50_Benzene-Ethyne_CH-pi                           ,    -2.86,    -1.92,    -2.47,    -2.86,     0.94,     0.39,    -0.00 
51_Ethyne-Ethyne_TS                               ,    -1.54,    -1.08,    -1.31,    -1.48,     0.45,     0.22,     0.06 
52_Benzene-AcOH_OH-pi                             ,    -4.71,    -3.32,    -4.55,    -5.45,     1.39,     0.16,    -0.73 
53_Benzene-AcNH2_NH-pi                            ,    -4.39,    -3.21,    -3.69,    -4.04,     1.17,     0.70,     0.35 
54_Benzene-Water_OH-pi                            ,    -3.28,    -2.38,    -2.79,    -3.08,     0.90,     0.49,     0.19 
55_Benzene-MeOH_OH-pi                             ,    -4.17,    -2.79,    -3.53,    -4.08,     1.38,     0.63,     0.09 
56_Benzene-MeNH2_NH-pi                            ,    -3.20,    -1.97,    -2.56,    -2.99,     1.23,     0.64,     0.22 
57_Benzene-Peptide_NH-pi                          ,    -5.26,    -3.71,    -4.74,    -5.50,     1.55,     0.52,    -0.24 
58_Pyridine-Pyridine_CH-N                         ,    -4.21,    -3.58,    -3.86,    -4.06,     0.62,     0.35,     0.14 
59_Ethyne-Water_CH-O                              ,    -2.90,    -2.46,    -2.66,    -2.81,     0.44,     0.23,     0.08 
60_Ethyne-AcOH_OH-pi                              ,    -4.93,    -3.89,    -4.67,    -5.23,     1.04,     0.27,    -0.30 
61_Pentane-AcOH                                   ,    -2.89,    -1.65,    -2.01,    -2.28,     1.24,     0.88,     0.62 
62_Pentane-AcNH2                                  ,    -3.52,    -1.98,    -2.70,    -3.23,     1.54,     0.81,     0.28 
63_Benzene-AcOH                                   ,    -3.76,    -2.28,    -3.25,    -3.95,     1.48,     0.51,    -0.19 
64_Peptide-Ethene                                 ,    -3.00,    -1.80,    -2.38,    -2.81,     1.19,     0.61,     0.19 
65_Pyridine-Ethyne                                ,    -4.07,    -3.61,    -3.81,    -3.96,     0.46,     0.26,     0.11 
66_MeNH2-Pyridine                                 ,    -3.96,    -2.80,    -3.31,    -3.69,     1.17,     0.65,     0.27 
                                                                                                0.30 = (    7.81 percent) (   66.00)


==> anc/text_files/relative_energies/S66x8_results_sorted_rpa.txt <==
01WaterWater090                                   ,    -4.57,    -3.43,    -3.85,    -4.16,     1.14,     0.72,     0.41 
01WaterWater095                                   ,    -4.88,    -3.85,    -4.16,    -4.39,     1.03,     0.72,     0.49 
01WaterWater100                                   ,    -4.89,    -4.01,    -4.48,    -4.82,     0.88,     0.41,     0.07 
01WaterWater105                                   ,    -4.72,    -3.97,    -4.22,    -4.39,     0.75,     0.50,     0.33 
01WaterWater110                                   ,    -4.45,    -3.81,    -4.02,    -4.17,     0.64,     0.43,     0.28 
01WaterWater125                                   ,    -3.46,    -3.06,    -3.19,    -3.28,     0.40,     0.27,     0.18 
01WaterWater150                                   ,    -2.11,    -1.93,    -1.98,    -2.01,     0.18,     0.13,     0.10 
01WaterWater200                                   ,    -0.87,    -0.83,    -0.83,    -0.83,     0.04,     0.04,     0.04 
02WaterMeOH090                                    ,    -5.19,    -3.94,    -4.60,    -5.08,     1.25,     0.59,     0.11 
02WaterMeOH095                                    ,    -5.55,    -4.48,    -4.94,    -5.27,     1.07,     0.61,     0.28 
02WaterMeOH100                                    ,    -5.57,    -4.66,    -4.86,    -5.00,     0.91,     0.71,     0.57 
02WaterMeOH105                                    ,    -5.38,    -4.61,    -4.87,    -5.06,     0.77,     0.51,     0.32 
02WaterMeOH110                                    ,    -5.08,    -4.38,    -4.57,    -4.71,     0.70,     0.51,     0.37 
02WaterMeOH125                                    ,    -3.94,    -3.52,    -3.63,    -3.72,     0.42,     0.31,     0.22 
02WaterMeOH150                                    ,    -2.39,    -2.20,    -2.24,    -2.26,     0.19,     0.15,     0.13 
02WaterMeOH200                                    ,    -0.95,    -0.91,    -0.91,    -0.91,     0.04,     0.04,     0.04 
03WaterMeNH2090                                   ,    -6.49,    -5.16,    -5.73,    -6.15,     1.33,     0.76,     0.34 
03WaterMeNH2095                                   ,    -6.87,    -5.71,    -5.98,    -6.17,     1.16,     0.89,     0.70 
03WaterMeNH2100                                   ,    -6.88,    -5.87,    -6.09,    -6.26,     1.01,     0.79,     0.62 
03WaterMeNH2105                                   ,    -6.65,    -5.77,    -5.96,    -6.09,     0.88,     0.69,     0.56 
03WaterMeNH2110                                   ,    -6.28,    -5.52,    -5.94,    -6.24,     0.76,     0.34,     0.04 
03WaterMeNH2125                                   ,    -4.92,    -4.39,    -4.61,    -4.78,     0.53,     0.31,     0.14 
03WaterMeNH2150                                   ,    -2.98,    -2.72,    -2.93,    -3.09,     0.26,     0.05,    -0.11 
03WaterMeNH2200                                   ,    -1.14,    -1.07,    -1.07,    -1.08,     0.07,     0.07,     0.06 
04WaterPeptide090                                 ,    -7.63,    -6.05,    -6.75,    -7.26,     1.58,     0.88,     0.37 
04WaterPeptide095                                 ,    -8.06,    -6.69,    -7.64,    -8.33,     1.37,     0.42,    -0.27 
04WaterPeptide100                                 ,    -8.08,    -6.90,    -7.14,    -7.31,     1.18,     0.94,     0.77 
04WaterPeptide105                                 ,    -7.84,    -6.83,    -7.02,    -7.16,     1.01,     0.82,     0.68 
04WaterPeptide110                                 ,    -7.46,    -6.59,    -6.73,    -6.84,     0.87,     0.73,     0.62 
04WaterPeptide125                                 ,    -5.99,    -5.44,    -5.64,    -5.78,     0.55,     0.35,     0.21 
04WaterPeptide150                                 ,    -3.83,    -3.53,    -3.58,    -3.61,     0.30,     0.25,     0.22 
04WaterPeptide200                                 ,    -1.44,    -1.38,    -1.90,    -2.27,     0.06,    -0.46,    -0.83 
05MeOHMeOH090                                     ,    -5.28,    -3.84,    -4.36,    -4.74,     1.44,     0.92,     0.54 
05MeOHMeOH095                                     ,    -5.69,    -4.46,    -5.04,    -5.46,     1.23,     0.65,     0.23 
05MeOHMeOH100                                     ,    -5.75,    -4.69,    -5.03,    -5.28,     1.06,     0.72,     0.47 
05MeOHMeOH105                                     ,    -5.58,    -4.68,    -4.96,    -5.16,     0.90,     0.62,     0.42 
05MeOHMeOH110                                     ,    -5.28,    -4.52,    -4.76,    -4.93,     0.76,     0.52,     0.35 
05MeOHMeOH125                                     ,    -4.14,    -3.66,    -3.77,    -3.85,     0.48,     0.37,     0.29 
05MeOHMeOH150                                     ,    -2.52,    -2.30,    -2.34,    -2.37,     0.22,     0.18,     0.15 
05MeOHMeOH200                                     ,    -1.01,    -0.96,    -1.00,    -1.02,     0.05,     0.01,    -0.01 
06MeOHMeNH2090                                    ,    -6.97,    -5.23,    -5.52,    -5.73,     1.74,     1.45,     1.24 
06MeOHMeNH2095                                    ,    -7.47,    -5.97,    -6.13,    -6.25,     1.50,     1.34,     1.22 
06MeOHMeNH2100                                    ,    -7.54,    -6.24,    -6.70,    -7.03,     1.30,     0.84,     0.51 
06MeOHMeNH2105                                    ,    -7.34,    -6.21,    -6.98,    -7.55,     1.13,     0.36,    -0.21 
06MeOHMeNH2110                                    ,    -6.97,    -5.99,    -6.80,    -7.40,     0.98,     0.17,    -0.43 
06MeOHMeNH2125                                    ,    -5.50,    -4.86,    -5.19,    -5.44,     0.64,     0.31,     0.06 
06MeOHMeNH2150                                    ,    -3.35,    -3.02,    -3.15,    -3.25,     0.33,     0.20,     0.10 
06MeOHMeNH2200                                    ,    -1.27,    -1.18,    -1.16,    -1.15,     0.09,     0.11,     0.12 
07MeOHPeptide090                                  ,    -7.63,    -5.78,    -6.40,    -6.85,     1.85,     1.23,     0.78 
07MeOHPeptide095                                  ,    -8.14,    -6.53,    -7.13,    -7.58,     1.61,     1.01,     0.56 
07MeOHPeptide100                                  ,    -8.22,    -6.81,    -7.34,    -7.72,     1.41,     0.88,     0.50 
07MeOHPeptide105                                  ,    -8.02,    -6.79,    -7.40,    -7.84,     1.23,     0.62,     0.18 
07MeOHPeptide110                                  ,    -7.66,    -6.59,    -7.03,    -7.35,     1.07,     0.63,     0.31 
07MeOHPeptide125                                  ,    -6.18,    -5.44,    -5.58,    -5.68,     0.74,     0.60,     0.50 
07MeOHPeptide150                                  ,    -3.65,    -3.31,    -3.40,    -3.47,     0.34,     0.25,     0.18 
07MeOHPeptide200                                  ,    -1.10,    -1.05,    -1.07,    -1.08,     0.05,     0.03,     0.02 
08MeOHWater090                                    ,    -4.59,    -3.30,    -3.77,    -4.11,     1.29,     0.82,     0.48 
08MeOHWater095                                    ,    -4.95,    -3.85,    -4.16,    -4.38,     1.10,     0.79,     0.57 
08MeOHWater100                                    ,    -5.00,    -4.06,    -4.31,    -4.50,     0.94,     0.69,     0.50 
08MeOHWater105                                    ,    -4.85,    -4.05,    -4.26,    -4.42,     0.80,     0.59,     0.43 
08MeOHWater110                                    ,    -4.59,    -3.90,    -4.09,    -4.22,     0.69,     0.50,     0.37 
08MeOHWater125                                    ,    -3.59,    -3.15,    -3.30,    -3.41,     0.44,     0.29,     0.18 
08MeOHWater150                                    ,    -2.20,    -2.00,    -2.05,    -2.09,     0.20,     0.15,     0.11 
08MeOHWater200                                    ,    -0.91,    -0.86,    -0.86,    -0.85,     0.05,     0.05,     0.06 
09MeNH2MeOH090                                    ,    -2.81,    -1.78,    -2.35,    -2.77,     1.03,     0.46,     0.04 
09MeNH2MeOH095                                    ,    -3.04,    -2.19,    -2.55,    -2.80,     0.85,     0.49,     0.24 
09MeNH2MeOH100                                    ,    -3.04,    -2.33,    -2.56,    -2.72,     0.71,     0.48,     0.32 
09MeNH2MeOH105                                    ,    -2.90,    -2.32,    -2.82,    -3.18,     0.58,     0.08,    -0.28 
09MeNH2MeOH110                                    ,    -2.69,    -2.21,    -2.41,    -2.55,     0.48,     0.28,     0.14 
09MeNH2MeOH125                                    ,    -1.98,    -1.70,    -1.77,    -1.81,     0.28,     0.21,     0.17 
09MeNH2MeOH150                                    ,    -1.10,    -0.98,    -1.00,    -1.01,     0.12,     0.10,     0.09 
09MeNH2MeOH200                                    ,    -0.39,    -0.36,    -0.22,    -0.11,     0.03,     0.17,     0.28 
10MeNH2MeNH2090                                   ,    -3.70,    -2.10,    -2.74,    -3.20,     1.60,     0.96,     0.50 
10MeNH2MeNH2095                                   ,    -4.09,    -2.75,    -3.09,    -3.33,     1.34,     1.00,     0.76 
10MeNH2MeNH2100                                   ,    -4.15,    -3.03,    -3.16,    -3.25,     1.12,     0.99,     0.90 
10MeNH2MeNH2105                                   ,    -4.01,    -3.07,    -3.41,    -3.65,     0.94,     0.60,     0.36 
10MeNH2MeNH2110                                   ,    -3.75,    -2.97,    -3.24,    -3.44,     0.78,     0.51,     0.31 
10MeNH2MeNH2125                                   ,    -2.79,    -2.33,    -2.41,    -2.46,     0.46,     0.38,     0.33 
10MeNH2MeNH2150                                   ,    -1.31,    -1.14,    -1.17,    -1.20,     0.17,     0.14,     0.11 
10MeNH2MeNH2200                                   ,    -0.39,    -0.35,    -0.36,    -0.36,     0.04,     0.03,     0.03 
11MeNH2Peptide090                                 ,    -4.95,    -2.98,    -3.78,    -4.36,     1.97,     1.17,     0.59 
11MeNH2Peptide095                                 ,    -5.36,    -3.68,    -4.32,    -4.79,     1.68,     1.04,     0.57 
11MeNH2Peptide100                                 ,    -5.41,    -3.98,    -4.49,    -4.87,     1.43,     0.92,     0.54 
11MeNH2Peptide105                                 ,    -5.24,    -4.02,    -4.31,    -4.51,     1.22,     0.93,     0.73 
11MeNH2Peptide110                                 ,    -4.94,    -3.91,    -4.12,    -4.28,     1.03,     0.82,     0.66 
11MeNH2Peptide125                                 ,    -3.21,    -2.71,    -2.79,    -2.85,     0.50,     0.42,     0.36 
11MeNH2Peptide150                                 ,    -1.40,    -1.24,    -1.43,    -1.57,     0.16,    -0.03,    -0.17 
11MeNH2Peptide200                                 ,    -0.46,    -0.43,    -0.43,    -0.44,     0.03,     0.03,     0.02 
12MeNH2Water090                                   ,    -6.75,    -5.24,    -5.89,    -6.36,     1.51,     0.86,     0.39 
12MeNH2Water095                                   ,    -7.20,    -5.90,    -6.33,    -6.64,     1.30,     0.87,     0.56 
12MeNH2Water100                                   ,    -7.25,    -6.12,    -6.42,    -6.64,     1.13,     0.83,     0.61 
12MeNH2Water105                                   ,    -7.03,    -6.05,    -6.55,    -6.92,     0.98,     0.48,     0.11 
12MeNH2Water110                                   ,    -6.66,    -5.81,    -6.25,    -6.57,     0.85,     0.41,     0.09 
12MeNH2Water125                                   ,    -5.22,    -4.63,    -4.78,    -4.88,     0.59,     0.44,     0.34 
12MeNH2Water150                                   ,    -3.15,    -2.87,    -2.94,    -3.00,     0.28,     0.21,     0.15 
12MeNH2Water200                                   ,    -1.20,    -1.12,    -1.13,    -1.13,     0.08,     0.07,     0.07 
13PeptideMeOH090                                  ,    -5.67,    -4.10,    -4.87,    -5.44,     1.57,     0.80,     0.23 
13PeptideMeOH095                                  ,    -6.11,    -4.77,    -5.35,    -5.78,     1.34,     0.76,     0.33 
13PeptideMeOH100                                  ,    -6.18,    -5.04,    -5.51,    -5.86,     1.14,     0.67,     0.32 
13PeptideMeOH105                                  ,    -6.03,    -5.05,    -5.44,    -5.73,     0.98,     0.59,     0.30 
13PeptideMeOH110                                  ,    -5.74,    -4.91,    -5.21,    -5.43,     0.83,     0.53,     0.31 
13PeptideMeOH125                                  ,    -4.60,    -4.08,    -4.04,    -4.01,     0.52,     0.56,     0.59 
13PeptideMeOH150                                  ,    -2.95,    -2.71,    -2.76,    -2.80,     0.24,     0.19,     0.15 
13PeptideMeOH200                                  ,    -1.30,    -1.25,    -1.27,    -1.29,     0.05,     0.03,     0.01 
14PeptideMeNH2090                                 ,    -6.81,    -5.08,    -5.97,    -6.62,     1.73,     0.84,     0.19 
14PeptideMeNH2095                                 ,    -7.34,    -5.85,    -6.30,    -6.63,     1.49,     1.04,     0.71 
14PeptideMeNH2100                                 ,    -7.45,    -6.16,    -6.50,    -6.75,     1.29,     0.95,     0.70 
14PeptideMeNH2105                                 ,    -7.29,    -6.17,    -6.49,    -6.72,     1.12,     0.80,     0.57 
14PeptideMeNH2110                                 ,    -6.97,    -5.99,    -6.26,    -6.46,     0.98,     0.71,     0.51 
14PeptideMeNH2125                                 ,    -5.61,    -4.97,    -5.21,    -5.38,     0.64,     0.40,     0.23 
14PeptideMeNH2150                                 ,    -3.55,    -3.22,    -3.49,    -3.69,     0.33,     0.06,    -0.14 
14PeptideMeNH2200                                 ,    -1.49,    -1.40,    -1.41,    -1.42,     0.09,     0.08,     0.07 
15PeptidePeptide090                               ,    -8.02,    -6.16,    -6.92,    -7.48,     1.86,     1.10,     0.54 
15PeptidePeptide095                               ,    -8.53,    -6.92,    -7.52,    -7.95,     1.61,     1.01,     0.58 
15PeptidePeptide100                               ,    -8.62,    -7.23,    -7.80,    -8.21,     1.39,     0.82,     0.41 
15PeptidePeptide105                               ,    -8.45,    -7.24,    -7.75,    -8.11,     1.21,     0.70,     0.34 
15PeptidePeptide110                               ,    -8.10,    -7.05,    -7.07,    -7.08,     1.05,     1.03,     1.02 
15PeptidePeptide125                               ,    -6.66,    -5.98,    -6.56,    -6.99,     0.68,     0.10,    -0.33 
15PeptidePeptide150                               ,    -4.42,    -4.06,    -4.46,    -4.76,     0.36,    -0.04,    -0.34 
15PeptidePeptide200                               ,    -1.77,    -1.70,    -2.14,    -2.45,     0.07,    -0.37,    -0.68 
16PeptideWater090                                 ,    -4.70,    -3.55,    -3.81,    -4.00,     1.15,     0.89,     0.70 
16PeptideWater095                                 ,    -5.06,    -4.09,    -4.53,    -4.86,     0.97,     0.53,     0.20 
16PeptideWater100                                 ,    -5.12,    -4.29,    -4.90,    -5.34,     0.83,     0.22,    -0.22 
16PeptideWater105                                 ,    -4.98,    -4.29,    -4.40,    -4.49,     0.69,     0.58,     0.49 
16PeptideWater110                                 ,    -4.74,    -4.15,    -4.15,    -4.14,     0.59,     0.59,     0.60 
16PeptideWater125                                 ,    -3.79,    -3.43,    -3.43,    -3.42,     0.36,     0.36,     0.37 
16PeptideWater150                                 ,    -2.45,    -2.28,    -2.32,    -2.34,     0.17,     0.13,     0.11 
16PeptideWater200                                 ,    -1.13,    -1.10,    -1.08,    -1.07,     0.03,     0.05,     0.06 
17UracilUracilBP090                               ,   -15.70,   -13.12,   -14.37,   -15.29,     2.58,     1.33,     0.41 
17UracilUracilBP095                               ,   -16.90,   -14.67,   -15.55,   -16.19,     2.23,     1.35,     0.71 
17UracilUracilBP100                               ,   -17.18,   -15.26,   -15.74,   -16.09,     1.92,     1.44,     1.09 
17UracilUracilBP105                               ,   -16.86,   -15.20,   -16.11,   -16.78,     1.66,     0.75,     0.08 
17UracilUracilBP110                               ,   -16.17,   -14.75,   -15.14,   -15.42,     1.42,     1.03,     0.75 
17UracilUracilBP125                               ,   -13.15,   -12.24,   -12.61,   -12.89,     0.91,     0.54,     0.26 
17UracilUracilBP150                               ,    -8.35,    -7.92,    -8.16,    -8.33,     0.43,     0.19,     0.02 
17UracilUracilBP200                               ,    -3.33,    -3.25,    -3.24,    -3.23,     0.08,     0.09,     0.10 
18WaterPyridine090                                ,    -6.39,    -5.25,    -5.78,    -6.16,     1.14,     0.61,     0.23 
18WaterPyridine095                                ,    -6.80,    -5.83,    -6.63,    -7.22,     0.97,     0.17,    -0.42 
18WaterPyridine100                                ,    -6.83,    -6.01,    -6.36,    -6.61,     0.82,     0.47,     0.22 
18WaterPyridine105                                ,    -6.62,    -5.92,    -6.01,    -6.07,     0.70,     0.61,     0.55 
18WaterPyridine110                                ,    -6.27,    -5.68,    -5.73,    -5.76,     0.59,     0.54,     0.51 
18WaterPyridine125                                ,    -4.93,    -4.57,    -4.56,    -4.56,     0.36,     0.37,     0.37 
18WaterPyridine150                                ,    -3.01,    -2.84,    -2.83,    -2.82,     0.17,     0.18,     0.19 
18WaterPyridine200                                ,    -1.19,    -1.16,    -1.14,    -1.12,     0.03,     0.05,     0.07 
19MeOHPyridine090                                 ,    -6.78,    -5.32,    -6.03,    -6.54,     1.46,     0.75,     0.24 
19MeOHPyridine095                                 ,    -7.31,    -6.05,    -6.86,    -7.45,     1.26,     0.45,    -0.14 
19MeOHPyridine100                                 ,    -7.40,    -6.31,    -6.67,    -6.93,     1.09,     0.73,     0.47 
19MeOHPyridine105                                 ,    -7.23,    -6.29,    -6.58,    -6.80,     0.94,     0.65,     0.43 
19MeOHPyridine110                                 ,    -6.88,    -6.07,    -6.28,    -6.44,     0.81,     0.60,     0.44 
19MeOHPyridine125                                 ,    -5.48,    -4.96,    -5.30,    -5.55,     0.52,     0.18,    -0.07 
19MeOHPyridine150                                 ,    -3.38,    -3.14,    -3.11,    -3.08,     0.24,     0.27,     0.30 
19MeOHPyridine200                                 ,    -1.33,    -1.29,    -0.57,    -0.04,     0.04,     0.76,     1.29 
20AcOHAcOH090                                     ,   -17.45,   -14.43,   -15.82,   -16.83,     3.02,     1.63,     0.62 
20AcOHAcOH095                                     ,   -18.79,   -16.12,   -17.41,   -18.34,     2.67,     1.38,     0.45 
20AcOHAcOH100                                     ,   -19.09,   -16.74,   -17.76,   -18.50,     2.35,     1.33,     0.59 
20AcOHAcOH105                                     ,   -18.72,   -16.64,   -17.47,   -18.08,     2.08,     1.25,     0.64 
20AcOHAcOH110                                     ,   -17.94,   -16.10,   -17.60,   -18.70,     1.84,     0.34,    -0.76 
20AcOHAcOH125                                     ,   -14.56,   -13.27,   -14.03,   -14.58,     1.29,     0.53,    -0.02 
20AcOHAcOH150                                     ,    -9.21,    -8.50,    -8.55,    -8.59,     0.71,     0.66,     0.62 
20AcOHAcOH200                                     ,    -3.59,    -3.39,    -3.42,    -3.43,     0.20,     0.17,     0.16 
21AcNH2AcNH2090                                   ,   -14.93,   -12.45,   -13.62,   -14.48,     2.48,     1.31,     0.45 
21AcNH2AcNH2095                                   ,   -16.03,   -13.88,   -15.18,   -16.13,     2.15,     0.85,    -0.10 
21AcNH2AcNH2100                                   ,   -16.26,   -14.41,   -15.32,   -15.98,     1.85,     0.94,     0.28 
21AcNH2AcNH2105                                   ,   -15.94,   -14.33,   -14.91,   -15.33,     1.61,     1.03,     0.61 
21AcNH2AcNH2110                                   ,   -15.26,   -13.87,   -14.36,   -14.72,     1.39,     0.90,     0.54 
21AcNH2AcNH2125                                   ,   -12.42,   -11.50,   -12.07,   -12.48,     0.92,     0.35,    -0.06 
21AcNH2AcNH2150                                   ,    -8.00,    -7.54,    -7.74,    -7.89,     0.46,     0.26,     0.11 
21AcNH2AcNH2200                                   ,    -3.00,    -2.91,    -2.97,    -3.01,     0.09,     0.03,    -0.01 
22AcOHUracil090                                   ,   -17.90,   -15.06,   -16.68,   -17.86,     2.84,     1.22,     0.04 
22AcOHUracil095                                   ,   -19.19,   -16.70,   -17.98,   -18.92,     2.49,     1.21,     0.27 
22AcOHUracil100                                   ,   -19.49,   -17.32,   -18.18,   -18.81,     2.17,     1.31,     0.68 
22AcOHUracil105                                   ,   -19.15,   -17.25,   -17.69,   -18.01,     1.90,     1.46,     1.14 
22AcOHUracil110                                   ,   -18.41,   -16.74,   -17.60,   -18.22,     1.67,     0.81,     0.19 
22AcOHUracil125                                   ,   -15.14,   -14.01,   -14.45,   -14.78,     1.13,     0.69,     0.36 
22AcOHUracil150                                   ,    -9.86,    -9.27,    -9.16,    -9.08,     0.59,     0.70,     0.78 
22AcOHUracil200                                   ,    -4.15,    -4.00,    -4.07,    -4.13,     0.15,     0.08,     0.02 
23AcNH2Uracil090                                  ,   -17.70,   -15.08,   -16.31,   -17.21,     2.62,     1.39,     0.49 
23AcNH2Uracil095                                  ,   -18.89,   -16.62,   -17.38,   -17.94,     2.27,     1.51,     0.95 
23AcNH2Uracil100                                  ,   -19.19,   -17.21,   -18.77,   -19.91,     1.98,     0.42,    -0.72 
23AcNH2Uracil105                                  ,   -18.90,   -17.18,   -17.75,   -18.18,     1.72,     1.15,     0.72 
23AcNH2Uracil110                                  ,   -18.22,   -16.73,   -16.98,   -17.17,     1.49,     1.24,     1.05 
23AcNH2Uracil125                                  ,   -15.21,   -14.21,   -14.34,   -14.44,     1.00,     0.87,     0.77 
23AcNH2Uracil150                                  ,   -10.23,    -9.71,   -10.49,   -11.05,     0.52,    -0.26,    -0.82 
23AcNH2Uracil200                                  ,    -4.65,    -4.52,    -4.59,    -4.64,     0.13,     0.06,     0.01 
24BenzeneBenzenepipi090                           ,    -0.23,     3.20,     1.01,    -0.60,     3.43,     1.24,    -0.37 
24BenzeneBenzenepipi095                           ,    -2.07,     0.48,    -0.82,    -1.77,     2.55,     1.25,     0.30 
24BenzeneBenzenepipi100                           ,    -2.74,    -0.84,    -1.72,    -2.36,     1.90,     1.02,     0.38 
24BenzeneBenzenepipi105                           ,    -2.80,    -1.39,    -1.96,    -2.38,     1.41,     0.84,     0.42 
24BenzeneBenzenepipi110                           ,    -2.58,    -1.52,    -1.71,    -1.85,     1.06,     0.87,     0.73 
24BenzeneBenzenepipi125                           ,    -1.54,    -1.10,    -1.36,    -1.56,     0.44,     0.18,    -0.02 
24BenzeneBenzenepipi150                           ,    -0.49,    -0.38,    -0.42,    -0.45,     0.11,     0.07,     0.04 
24BenzeneBenzenepipi200                           ,    -0.06,    -0.04,    -0.13,    -0.19,     0.02,    -0.07,    -0.13 
25PyridinePyridinepipi090                         ,    -1.32,     2.21,     0.65,    -0.48,     3.53,     1.97,     0.84 
25PyridinePyridinepipi095                         ,    -3.17,    -0.55,    -2.04,    -3.13,     2.62,     1.13,     0.04 
25PyridinePyridinepipi100                         ,    -3.83,    -1.88,    -3.09,    -3.96,     1.95,     0.74,    -0.13 
25PyridinePyridinepipi105                         ,    -3.86,    -2.42,    -2.93,    -3.30,     1.44,     0.93,     0.56 
25PyridinePyridinepipi110                         ,    -3.58,    -2.51,    -2.64,    -2.73,     1.07,     0.94,     0.85 
25PyridinePyridinepipi125                         ,    -2.36,    -1.90,    -2.08,    -2.21,     0.46,     0.28,     0.15 
25PyridinePyridinepipi150                         ,    -0.96,    -0.84,    -0.92,    -0.99,     0.12,     0.04,    -0.03 
25PyridinePyridinepipi200                         ,    -0.24,    -0.21,    -0.10,    -0.02,     0.03,     0.14,     0.22 
26UracilUracilpipi090                             ,    -7.86,    -2.77,    -5.35,    -7.23,     5.09,     2.51,     0.63 
26UracilUracilpipi095                             ,    -9.50,    -5.47,    -8.34,   -10.44,     4.03,     1.16,    -0.94 
26UracilUracilpipi100                             ,    -9.82,    -6.62,    -8.80,   -10.40,     3.20,     1.02,    -0.58 
26UracilUracilpipi105                             ,    -9.43,    -6.81,    -8.03,    -8.92,     2.62,     1.40,     0.51 
26UracilUracilpipi110                             ,    -8.69,    -6.58,    -7.50,    -8.16,     2.11,     1.19,     0.53 
26UracilUracilpipi125                             ,    -6.07,    -4.98,    -6.17,    -7.03,     1.09,    -0.10,    -0.96 
26UracilUracilpipi150                             ,    -3.10,    -2.72,    -2.84,    -2.93,     0.38,     0.26,     0.17 
26UracilUracilpipi200                             ,    -0.99,    -0.93,    -1.02,    -1.09,     0.06,    -0.03,    -0.10 
27BenzenePyridinepipi090                          ,    -0.73,     2.83,     1.01,    -0.31,     3.56,     1.74,     0.42 
27BenzenePyridinepipi095                          ,    -2.69,    -0.08,    -1.26,    -2.12,     2.61,     1.43,     0.57 
27BenzenePyridinepipi100                          ,    -3.37,    -1.44,    -2.55,    -3.36,     1.93,     0.82,     0.01 
27BenzenePyridinepipi105                          ,    -3.40,    -1.97,    -2.54,    -2.96,     1.43,     0.86,     0.44 
27BenzenePyridinepipi110                          ,    -3.13,    -2.07,    -2.76,    -3.27,     1.06,     0.37,    -0.14 
27BenzenePyridinepipi125                          ,    -1.97,    -1.52,    -1.65,    -1.73,     0.45,     0.32,     0.24 
27BenzenePyridinepipi150                          ,    -0.72,    -0.61,    -0.72,    -0.80,     0.11,    -0.00,    -0.08 
27BenzenePyridinepipi200                          ,    -0.15,    -0.12,     0.03,     0.14,     0.03,     0.18,     0.29 
28BenzeneUracilpipi090                            ,    -3.53,     0.96,    -2.02,    -4.19,     4.49,     1.51,    -0.66 
28BenzeneUracilpipi095                            ,    -5.22,    -1.73,    -3.82,    -5.34,     3.49,     1.40,    -0.12 
28BenzeneUracilpipi100                            ,    -5.71,    -3.00,    -4.50,    -5.60,     2.71,     1.21,     0.11 
28BenzeneUracilpipi105                            ,    -5.55,    -3.45,    -4.26,    -4.85,     2.10,     1.29,     0.70 
28BenzeneUracilpipi110                            ,    -5.08,    -3.45,    -4.20,    -4.75,     1.63,     0.88,     0.33 
28BenzeneUracilpipi125                            ,    -3.29,    -2.49,    -2.93,    -3.25,     0.80,     0.36,     0.04 
28BenzeneUracilpipi150                            ,    -1.36,    -1.11,    -1.11,    -1.11,     0.25,     0.25,     0.25 
28BenzeneUracilpipi200                            ,    -0.25,    -0.20,    -0.53,    -0.77,     0.05,    -0.28,    -0.52 
29PyridineUracilpipi090                           ,    -3.74,     1.01,    -1.83,    -3.90,     4.75,     1.91,    -0.16 
29PyridineUracilpipi095                           ,    -6.17,    -2.66,    -4.93,    -6.58,     3.51,     1.24,    -0.41 
29PyridineUracilpipi100                           ,    -6.81,    -4.22,    -5.84,    -7.02,     2.59,     0.97,    -0.21 
29PyridineUracilpipi105                           ,    -6.58,    -4.66,    -5.76,    -6.57,     1.92,     0.82,     0.01 
29PyridineUracilpipi110                           ,    -5.97,    -4.54,    -5.02,    -5.37,     1.43,     0.95,     0.60 
29PyridineUracilpipi125                           ,    -3.87,    -3.26,    -3.84,    -4.27,     0.61,     0.03,    -0.40 
29PyridineUracilpipi150                           ,    -1.78,    -1.64,    -1.59,    -1.56,     0.14,     0.19,     0.22 
29PyridineUracilpipi200                           ,    -0.53,    -0.52,    -0.50,    -0.49,     0.01,     0.03,     0.04 
30BenzeneEthene090                                ,    -0.26,     2.14,     1.06,     0.28,     2.40,     1.32,     0.54 
30BenzeneEthene095                                ,    -1.13,     0.68,    -0.10,    -0.66,     1.81,     1.03,     0.47 
30BenzeneEthene100                                ,    -1.41,    -0.06,    -0.59,    -0.97,     1.35,     0.82,     0.44 
30BenzeneEthene105                                ,    -1.40,    -0.39,    -0.74,    -0.99,     1.01,     0.66,     0.41 
30BenzeneEthene110                                ,    -1.26,    -0.50,    -0.69,    -0.82,     0.76,     0.57,     0.44 
30BenzeneEthene125                                ,    -0.69,    -0.37,    -0.51,    -0.62,     0.32,     0.18,     0.07 
30BenzeneEthene150                                ,    -0.17,    -0.09,     0.08,     0.20,     0.08,     0.25,     0.37 
30BenzeneEthene200                                ,     0.01,     0.02,     0.00,    -0.01,     0.01,    -0.01,    -0.02 
31UracilEthene090                                 ,    -2.57,    -0.02,    -1.64,    -2.82,     2.55,     0.93,    -0.25 
31UracilEthene095                                 ,    -3.24,    -1.25,    -2.28,    -3.04,     1.99,     0.96,     0.20 
31UracilEthene100                                 ,    -3.38,    -1.82,    -2.60,    -3.16,     1.56,     0.78,     0.22 
31UracilEthene105                                 ,    -3.24,    -2.02,    -2.58,    -2.99,     1.22,     0.66,     0.25 
31UracilEthene110                                 ,    -2.96,    -2.01,    -2.41,    -2.71,     0.95,     0.55,     0.25 
31UracilEthene125                                 ,    -1.99,    -1.52,    -1.64,    -1.72,     0.47,     0.35,     0.27 
31UracilEthene150                                 ,    -0.93,    -0.78,    -0.93,    -1.04,     0.15,    -0.00,    -0.11 
31UracilEthene200                                 ,    -0.25,    -0.23,    -0.22,    -0.21,     0.02,     0.03,     0.04 
32UracilEthyne090                                 ,    -2.79,    -0.15,    -1.56,    -2.59,     2.64,     1.23,     0.20 
32UracilEthyne095                                 ,    -3.56,    -1.49,    -2.64,    -3.48,     2.07,     0.92,     0.08 
32UracilEthyne100                                 ,    -3.74,    -2.11,    -2.98,    -3.62,     1.63,     0.76,     0.12 
32UracilEthyne105                                 ,    -3.59,    -2.31,    -2.95,    -3.42,     1.28,     0.64,     0.17 
32UracilEthyne110                                 ,    -3.29,    -2.28,    -2.75,    -3.09,     1.01,     0.54,     0.20 
32UracilEthyne125                                 ,    -2.23,    -1.72,    -1.97,    -2.15,     0.51,     0.26,     0.08 
32UracilEthyne150                                 ,    -1.04,    -0.87,    -0.93,    -0.97,     0.17,     0.11,     0.07 
32UracilEthyne200                                 ,    -0.27,    -0.25,    -0.23,    -0.22,     0.02,     0.04,     0.05 
33PyridineEthene090                               ,    -0.89,     1.53,     0.43,    -0.37,     2.42,     1.32,     0.52 
33PyridineEthene095                               ,    -1.62,     0.22,    -0.55,    -1.12,     1.84,     1.07,     0.50 
33PyridineEthene100                               ,    -1.86,    -0.46,    -1.01,    -1.42,     1.40,     0.85,     0.44 
33PyridineEthene105                               ,    -1.83,    -0.76,    -1.13,    -1.39,     1.07,     0.70,     0.44 
33PyridineEthene110                               ,    -1.67,    -0.86,    -1.49,    -1.94,     0.81,     0.18,    -0.27 
33PyridineEthene125                               ,    -1.03,    -0.66,    -0.72,    -0.75,     0.37,     0.31,     0.28 
33PyridineEthene150                               ,    -0.37,    -0.26,    -0.42,    -0.54,     0.11,    -0.05,    -0.17 
33PyridineEthene200                               ,    -0.05,    -0.03,     0.00,     0.03,     0.02,     0.05,     0.08 
34PentanePentane090                               ,    -2.86,    -0.56,    -1.15,    -1.58,     2.30,     1.71,     1.28 
34PentanePentane095                               ,    -3.62,    -1.85,    -2.55,    -3.06,     1.77,     1.07,     0.56 
34PentanePentane100                               ,    -3.77,    -2.42,    -2.93,    -3.31,     1.35,     0.84,     0.46 
34PentanePentane105                               ,    -3.61,    -2.58,    -2.95,    -3.22,     1.03,     0.66,     0.39 
34PentanePentane110                               ,    -3.30,    -2.53,    -2.78,    -2.97,     0.77,     0.52,     0.33 
34PentanePentane125                               ,    -2.24,    -1.79,    -1.46,    -1.23,     0.45,     0.78,     1.01 
34PentanePentane150                               ,    -1.05,    -0.92,    -0.63,    -0.42,     0.13,     0.42,     0.63 
34PentanePentane200                               ,    -0.27,    -0.25,    -0.23,    -0.22,     0.02,     0.04,     0.05 
35NeopentanePentane090                            ,    -1.85,    -0.44,    -1.04,    -1.47,     1.41,     0.81,     0.38 
35NeopentanePentane095                            ,    -2.49,    -1.43,    -1.71,    -1.92,     1.06,     0.78,     0.57 
35NeopentanePentane100                            ,    -2.61,    -1.82,    -1.94,    -2.03,     0.79,     0.67,     0.58 
35NeopentanePentane105                            ,    -2.48,    -1.73,    -1.97,    -2.14,     0.75,     0.51,     0.34 
35NeopentanePentane110                            ,    -2.25,    -1.67,    -1.70,    -1.72,     0.58,     0.55,     0.53 
35NeopentanePentane125                            ,    -1.50,    -1.24,    -1.16,    -1.10,     0.26,     0.34,     0.40 
35NeopentanePentane150                            ,    -0.70,    -0.65,    -0.60,    -0.57,     0.05,     0.10,     0.13 
35NeopentanePentane200                            ,    -0.18,    -0.17,    -0.16,    -0.15,     0.01,     0.02,     0.03 
36NeopentaneNeopentane090                         ,    -1.45,    -0.75,    -1.41,    -1.89,     0.70,     0.04,    -0.44 
36NeopentaneNeopentane095                         ,    -1.74,    -0.97,    -1.80,    -2.40,     0.77,    -0.06,    -0.66 
36NeopentaneNeopentane100                         ,    -1.77,    -1.17,    -0.26,     0.41,     0.60,     1.51,     2.18 
36NeopentaneNeopentane105                         ,    -1.68,    -1.21,    -1.31,    -1.37,     0.47,     0.37,     0.31 
36NeopentaneNeopentane110                         ,    -1.54,    -1.17,    -1.50,    -1.74,     0.37,     0.04,    -0.20 
36NeopentaneNeopentane125                         ,    -1.05,    -0.91,    -0.73,    -0.59,     0.14,     0.32,     0.46 
36NeopentaneNeopentane150                         ,    -0.50,    -0.52,    -0.46,    -0.41,    -0.02,     0.04,     0.09 
36NeopentaneNeopentane200                         ,    -0.14,    -0.14,    -0.13,    -0.12,     0.00,     0.01,     0.02 
37CyclopentaneNeopentane090                       ,    -1.61,    -0.08,    -0.40,    -0.64,     1.53,     1.21,     0.97 
37CyclopentaneNeopentane095                       ,    -2.25,    -1.03,    -1.52,    -1.88,     1.22,     0.73,     0.37 
37CyclopentaneNeopentane100                       ,    -2.41,    -1.43,    -2.04,    -2.49,     0.98,     0.37,    -0.08 
37CyclopentaneNeopentane105                       ,    -2.33,    -1.54,    -2.19,    -2.66,     0.79,     0.14,    -0.33 
37CyclopentaneNeopentane110                       ,    -2.14,    -1.52,    -1.63,    -1.70,     0.62,     0.51,     0.44 
37CyclopentaneNeopentane125                       ,    -1.47,    -1.19,    -1.18,    -1.17,     0.28,     0.29,     0.30 
37CyclopentaneNeopentane150                       ,    -0.71,    -0.65,    -0.60,    -0.56,     0.06,     0.11,     0.15 
37CyclopentaneNeopentane200                       ,    -0.19,    -0.18,    -0.16,    -0.14,     0.01,     0.03,     0.05 
38CyclopentaneCyclopentane090                     ,    -2.24,    -0.36,    -1.49,    -2.31,     1.88,     0.75,    -0.07 
38CyclopentaneCyclopentane095                     ,    -2.84,    -1.35,    -1.92,    -2.34,     1.49,     0.92,     0.50 
38CyclopentaneCyclopentane100                     ,    -3.00,    -1.83,    -1.87,    -1.89,     1.17,     1.13,     1.11 
38CyclopentaneCyclopentane105                     ,    -2.86,    -1.95,    -2.32,    -2.59,     0.91,     0.54,     0.27 
38CyclopentaneCyclopentane110                     ,    -2.60,    -1.89,    -2.14,    -2.33,     0.71,     0.46,     0.27 
38CyclopentaneCyclopentane125                     ,    -1.71,    -1.38,    -1.07,    -0.85,     0.33,     0.64,     0.86 
38CyclopentaneCyclopentane150                     ,    -0.79,    -0.71,    -0.69,    -0.68,     0.08,     0.10,     0.11 
38CyclopentaneCyclopentane200                     ,    -0.20,    -0.20,    -0.21,    -0.21,    -0.00,    -0.01,    -0.01 
39BenzeneCyclopentane090                          ,    -2.16,     0.33,    -0.84,    -1.70,     2.49,     1.32,     0.46 
39BenzeneCyclopentane095                          ,    -3.24,    -1.24,    -2.13,    -2.78,     2.00,     1.11,     0.46 
39BenzeneCyclopentane100                          ,    -3.57,    -2.03,    -2.74,    -3.26,     1.54,     0.83,     0.31 
39BenzeneCyclopentane105                          ,    -3.47,    -2.29,    -2.59,    -2.80,     1.18,     0.88,     0.67 
39BenzeneCyclopentane110                          ,    -3.17,    -2.26,    -2.44,    -2.58,     0.91,     0.73,     0.59 
39BenzeneCyclopentane125                          ,    -2.07,    -1.67,    -1.87,    -2.01,     0.40,     0.20,     0.06 
39BenzeneCyclopentane150                          ,    -0.90,    -0.81,    -0.81,    -0.82,     0.09,     0.09,     0.08 
39BenzeneCyclopentane200                          ,    -0.19,    -0.18,    -0.10,    -0.05,     0.01,     0.09,     0.14 
40BenzeneNeopentane090                            ,    -1.86,    -0.10,    -0.90,    -1.48,     1.76,     0.96,     0.38 
40BenzeneNeopentane095                            ,    -2.68,    -1.29,    -1.86,    -2.26,     1.39,     0.82,     0.42 
40BenzeneNeopentane100                            ,    -2.89,    -1.84,    -2.63,    -3.21,     1.05,     0.26,    -0.32 
40BenzeneNeopentane105                            ,    -2.80,    -2.01,    -2.33,    -2.56,     0.79,     0.47,     0.24 
40BenzeneNeopentane110                            ,    -2.57,    -1.97,    -2.20,    -2.37,     0.60,     0.37,     0.20 
40BenzeneNeopentane125                            ,    -1.70,    -1.49,    -1.47,    -1.47,     0.21,     0.23,     0.23 
40BenzeneNeopentane150                            ,    -0.77,    -0.71,    -0.70,    -0.69,     0.06,     0.07,     0.08 
40BenzeneNeopentane200                            ,    -0.19,    -0.18,    -0.22,    -0.25,     0.01,    -0.03,    -0.06 
41UracilPentane090                                ,    -3.83,    -0.71,    -2.54,    -3.87,     3.12,     1.29,    -0.04 
41UracilPentane095                                ,    -4.69,    -2.16,    -3.09,    -3.77,     2.53,     1.60,     0.92 
41UracilPentane100                                ,    -4.84,    -2.82,    -3.49,    -3.97,     2.02,     1.35,     0.87 
41UracilPentane105                                ,    -4.60,    -3.01,    -3.81,    -4.39,     1.59,     0.79,     0.21 
41UracilPentane110                                ,    -4.08,    -2.88,    -3.14,    -3.33,     1.20,     0.94,     0.75 
41UracilPentane125                                ,    -2.44,    -1.93,    -2.01,    -2.08,     0.51,     0.43,     0.36 
41UracilPentane150                                ,    -0.98,    -0.83,    -0.82,    -0.81,     0.15,     0.16,     0.17 
41UracilPentane200                                ,    -0.21,    -0.19,    -0.15,    -0.13,     0.02,     0.06,     0.08 
42UracilCyclopentane090                           ,    -3.05,    -0.29,    -1.80,    -2.90,     2.76,     1.25,     0.15 
42UracilCyclopentane095                           ,    -3.97,    -1.73,    -2.89,    -3.74,     2.24,     1.08,     0.23 
42UracilCyclopentane100                           ,    -4.13,    -2.38,    -3.17,    -3.74,     1.75,     0.96,     0.39 
42UracilCyclopentane105                           ,    -3.92,    -2.43,    -3.13,    -3.65,     1.49,     0.79,     0.27 
42UracilCyclopentane110                           ,    -3.54,    -2.35,    -2.77,    -3.08,     1.19,     0.77,     0.46 
42UracilCyclopentane125                           ,    -2.29,    -1.69,    -1.85,    -1.97,     0.60,     0.44,     0.32 
42UracilCyclopentane150                           ,    -1.02,    -0.82,    -1.18,    -1.45,     0.20,    -0.16,    -0.43 
42UracilCyclopentane200                           ,    -0.25,    -0.21,    -0.20,    -0.19,     0.04,     0.05,     0.06 
43UracilNeopentane090                             ,    -2.87,    -0.77,    -1.98,    -2.87,     2.10,     0.89,    -0.00 
43UracilNeopentane095                             ,    -3.60,    -1.98,    -2.74,    -3.29,     1.62,     0.86,     0.31 
43UracilNeopentane100                             ,    -3.70,    -2.39,    -2.96,    -3.38,     1.31,     0.74,     0.32 
43UracilNeopentane105                             ,    -3.49,    -2.50,    -2.72,    -2.89,     0.99,     0.77,     0.60 
43UracilNeopentane110                             ,    -3.15,    -2.39,    -2.59,    -2.74,     0.76,     0.56,     0.41 
43UracilNeopentane125                             ,    -2.05,    -1.66,    -1.34,    -1.11,     0.39,     0.71,     0.94 
43UracilNeopentane150                             ,    -0.92,    -0.81,    -0.83,    -0.85,     0.11,     0.09,     0.07 
43UracilNeopentane200                             ,    -0.23,    -0.21,    -0.19,    -0.18,     0.02,     0.04,     0.05 
44EthenePentane090                                ,    -1.66,    -0.24,    -0.59,    -0.86,     1.42,     1.07,     0.80 
44EthenePentane095                                ,    -1.97,    -0.78,    -1.14,    -1.41,     1.19,     0.83,     0.56 
44EthenePentane100                                ,    -1.99,    -1.05,    -1.54,    -1.90,     0.94,     0.45,     0.09 
44EthenePentane105                                ,    -1.86,    -1.13,    -1.54,    -1.85,     0.73,     0.32,     0.01 
44EthenePentane110                                ,    -1.67,    -1.10,    -1.01,    -0.94,     0.57,     0.66,     0.73 
44EthenePentane125                                ,    -1.09,    -0.80,    -0.91,    -0.99,     0.29,     0.18,     0.10 
44EthenePentane150                                ,    -0.49,    -0.40,    -0.48,    -0.54,     0.09,     0.01,    -0.05 
44EthenePentane200                                ,    -0.12,    -0.10,    -0.10,    -0.09,     0.02,     0.02,     0.03 
45EthynePentane090                                ,    -1.13,     0.43,    -0.41,    -1.02,     1.56,     0.72,     0.11 
45EthynePentane095                                ,    -1.63,    -0.36,    -1.10,    -1.64,     1.27,     0.53,    -0.01 
45EthynePentane100                                ,    -1.75,    -0.76,    -1.37,    -1.81,     0.99,     0.38,    -0.06 
45EthynePentane105                                ,    -1.68,    -0.90,    -1.22,    -1.45,     0.78,     0.46,     0.23 
45EthynePentane110                                ,    -1.52,    -0.91,    -1.15,    -1.32,     0.61,     0.37,     0.20 
45EthynePentane125                                ,    -0.98,    -0.68,    -0.77,    -0.84,     0.30,     0.21,     0.14 
45EthynePentane150                                ,    -0.42,    -0.32,    -0.34,    -0.36,     0.10,     0.08,     0.06 
45EthynePentane200                                ,    -0.10,    -0.08,    -0.07,    -0.06,     0.02,     0.03,     0.04 
46PeptidePentane090                               ,    -3.75,    -1.28,    -2.29,    -3.03,     2.47,     1.46,     0.72 
46PeptidePentane095                               ,    -4.21,    -2.21,    -2.96,    -3.51,     2.00,     1.25,     0.70 
46PeptidePentane100                               ,    -4.24,    -2.63,    -3.33,    -3.85,     1.61,     0.91,     0.39 
46PeptidePentane105                               ,    -4.05,    -2.68,    -3.02,    -3.27,     1.37,     1.03,     0.78 
46PeptidePentane110                               ,    -3.73,    -2.62,    -3.19,    -3.60,     1.11,     0.54,     0.13 
46PeptidePentane125                               ,    -2.63,    -1.98,    -2.49,    -2.86,     0.65,     0.14,    -0.23 
46PeptidePentane150                               ,    -1.19,    -0.98,    -1.15,    -1.27,     0.21,     0.04,    -0.08 
46PeptidePentane200                               ,    -0.29,    -0.25,    -0.23,    -0.21,     0.04,     0.06,     0.08 
47BenzeneBenzeneTS090                             ,    -1.64,     0.34,    -0.78,    -1.59,     1.98,     0.86,     0.05 
47BenzeneBenzeneTS095                             ,    -2.58,    -1.04,    -1.85,    -2.44,     1.54,     0.73,     0.14 
47BenzeneBenzeneTS100                             ,    -2.87,    -1.67,    -2.19,    -2.56,     1.20,     0.68,     0.31 
47BenzeneBenzeneTS105                             ,    -2.82,    -1.89,    -2.25,    -2.51,     0.93,     0.57,     0.31 
47BenzeneBenzeneTS110                             ,    -2.60,    -1.89,    -2.12,    -2.29,     0.71,     0.48,     0.31 
47BenzeneBenzeneTS125                             ,    -1.77,    -1.44,    -1.48,    -1.51,     0.33,     0.29,     0.26 
47BenzeneBenzeneTS150                             ,    -0.83,    -0.76,    -0.74,    -0.72,     0.07,     0.09,     0.11 
47BenzeneBenzeneTS200                             ,    -0.22,    -0.22,    -0.38,    -0.49,    -0.00,    -0.16,    -0.27 
48PyridinePyridineTS090                           ,    -2.53,    -0.54,    -1.41,    -2.05,     1.99,     1.12,     0.48 
48PyridinePyridineTS095                           ,    -3.31,    -1.74,    -2.70,    -3.40,     1.57,     0.61,    -0.09 
48PyridinePyridineTS100                           ,    -3.53,    -2.29,    -3.02,    -3.55,     1.24,     0.51,    -0.02 
48PyridinePyridineTS105                           ,    -3.45,    -2.47,    -2.86,    -3.15,     0.98,     0.59,     0.30 
48PyridinePyridineTS110                           ,    -3.22,    -2.44,    -2.68,    -2.86,     0.78,     0.54,     0.36 
48PyridinePyridineTS125                           ,    -2.29,    -1.92,    -2.10,    -2.23,     0.37,     0.19,     0.06 
48PyridinePyridineTS150                           ,    -1.18,    -1.08,    -1.01,    -0.96,     0.10,     0.17,     0.22 
48PyridinePyridineTS200                           ,    -0.37,    -0.36,    -0.26,    -0.19,     0.01,     0.11,     0.18 
49BenzenePyridineTS090                            ,    -2.09,    -0.10,    -1.21,    -2.02,     1.99,     0.88,     0.07 
49BenzenePyridineTS095                            ,    -3.04,    -1.50,    -2.12,    -2.57,     1.54,     0.92,     0.47 
49BenzenePyridineTS100                            ,    -3.32,    -2.12,    -2.61,    -2.96,     1.20,     0.71,     0.36 
49BenzenePyridineTS105                            ,    -3.26,    -2.32,    -3.05,    -3.58,     0.94,     0.21,    -0.32 
49BenzenePyridineTS110                            ,    -3.02,    -2.29,    -2.53,    -2.71,     0.73,     0.49,     0.31 
49BenzenePyridineTS125                            ,    -2.10,    -1.76,    -1.72,    -1.69,     0.34,     0.38,     0.41 
49BenzenePyridineTS150                            ,    -1.05,    -0.97,    -0.96,    -0.96,     0.08,     0.09,     0.09 
49BenzenePyridineTS200                            ,    -0.33,    -0.33,    -0.47,    -0.57,    -0.00,    -0.14,    -0.24 
50BenzeneEthyneCHpi090                            ,    -1.87,    -0.25,    -1.12,    -1.77,     1.62,     0.75,     0.10 
50BenzeneEthyneCHpi095                            ,    -2.65,    -1.28,    -2.04,    -2.60,     1.37,     0.61,     0.05 
50BenzeneEthyneCHpi100                            ,    -2.86,    -1.79,    -2.37,    -2.78,     1.07,     0.49,     0.08 
50BenzeneEthyneCHpi105                            ,    -2.79,    -1.95,    -2.38,    -2.69,     0.84,     0.41,     0.10 
50BenzeneEthyneCHpi110                            ,    -2.58,    -1.93,    -2.24,    -2.46,     0.65,     0.34,     0.12 
50BenzeneEthyneCHpi125                            ,    -1.79,    -1.50,    -1.59,    -1.65,     0.29,     0.20,     0.14 
50BenzeneEthyneCHpi150                            ,    -0.89,    -0.85,    -0.84,    -0.83,     0.04,     0.05,     0.06 
50BenzeneEthyneCHpi200                            ,    -0.27,    -0.29,    -0.43,    -0.54,    -0.02,    -0.16,    -0.27 
51EthyneEthyneTS090                               ,    -1.21,    -0.52,    -0.81,    -1.02,     0.69,     0.40,     0.19 
51EthyneEthyneTS095                               ,    -1.47,    -0.86,    -1.15,    -1.36,     0.61,     0.32,     0.11 
51EthyneEthyneTS100                               ,    -1.52,    -1.02,    -1.26,    -1.43,     0.50,     0.26,     0.09 
51EthyneEthyneTS105                               ,    -1.46,    -1.06,    -1.24,    -1.38,     0.40,     0.22,     0.08 
51EthyneEthyneTS110                               ,    -1.35,    -1.02,    -1.17,    -1.27,     0.33,     0.18,     0.08 
51EthyneEthyneTS125                               ,    -0.93,    -0.77,    -0.83,    -0.87,     0.16,     0.10,     0.06 
51EthyneEthyneTS150                               ,    -0.46,    -0.43,    -0.41,    -0.40,     0.03,     0.05,     0.06 
51EthyneEthyneTS200                               ,    -0.14,    -0.14,    -0.12,    -0.10,    -0.00,     0.02,     0.04 
52BenzeneAcOHOHpi090                              ,    -3.97,    -1.91,    -2.94,    -3.70,     2.06,     1.03,     0.27 
52BenzeneAcOHOHpi095                              ,    -4.58,    -2.86,    -4.50,    -5.70,     1.72,     0.08,    -1.12 
52BenzeneAcOHOHpi100                              ,    -4.70,    -3.26,    -4.70,    -5.75,     1.44,    -0.00,    -1.05 
52BenzeneAcOHOHpi105                              ,    -4.55,    -3.33,    -4.01,    -4.51,     1.22,     0.54,     0.04 
52BenzeneAcOHOHpi110                              ,    -4.25,    -3.23,    -3.79,    -4.21,     1.02,     0.46,     0.04 
52BenzeneAcOHOHpi125                              ,    -3.13,    -2.51,    -3.01,    -3.37,     0.62,     0.12,    -0.24 
52BenzeneAcOHOHpi150                              ,    -1.70,    -1.43,    -1.79,    -2.05,     0.27,    -0.09,    -0.35 
52BenzeneAcOHOHpi200                              ,    -0.55,    -0.49,    -0.59,    -0.66,     0.06,    -0.04,    -0.11 
53BenzeneAcNH2NHpi090                             ,    -3.79,    -2.03,    -3.32,    -4.26,     1.76,     0.47,    -0.47 
53BenzeneAcNH2NHpi095                             ,    -4.27,    -2.78,    -3.74,    -4.44,     1.49,     0.53,    -0.17 
53BenzeneAcNH2NHpi100                             ,    -4.36,    -3.11,    -3.53,    -3.84,     1.25,     0.83,     0.52 
53BenzeneAcNH2NHpi105                             ,    -4.23,    -3.18,    -3.38,    -3.53,     1.05,     0.85,     0.70 
53BenzeneAcNH2NHpi110                             ,    -3.97,    -3.09,    -3.17,    -3.24,     0.88,     0.80,     0.73 
53BenzeneAcNH2NHpi125                             ,    -2.97,    -2.46,    -2.73,    -2.94,     0.51,     0.24,     0.03 
53BenzeneAcNH2NHpi150                             ,    -1.65,    -1.43,    -1.55,    -1.64,     0.22,     0.10,     0.01 
53BenzeneAcNH2NHpi200                             ,    -0.48,    -0.45,    -0.25,    -0.11,     0.03,     0.23,     0.37 
54BenzeneWaterOHpi090                             ,    -2.80,    -1.42,    -2.23,    -2.83,     1.38,     0.57,    -0.03 
54BenzeneWaterOHpi095                             ,    -3.21,    -2.08,    -2.63,    -3.03,     1.13,     0.58,     0.18 
54BenzeneWaterOHpi100                             ,    -3.27,    -2.33,    -2.70,    -2.97,     0.94,     0.57,     0.30 
54BenzeneWaterOHpi105                             ,    -3.13,    -2.36,    -2.65,    -2.87,     0.77,     0.48,     0.26 
54BenzeneWaterOHpi110                             ,    -2.90,    -2.26,    -2.49,    -2.66,     0.64,     0.41,     0.24 
54BenzeneWaterOHpi125                             ,    -2.10,    -1.68,    -1.85,    -1.97,     0.42,     0.25,     0.13 
54BenzeneWaterOHpi150                             ,    -1.16,    -0.98,    -1.09,    -1.17,     0.18,     0.07,    -0.01 
54BenzeneWaterOHpi200                             ,    -0.42,    -0.38,    -0.82,    -1.14,     0.04,    -0.40,    -0.72 
55BenzeneMeOHOHpi090                              ,    -3.45,    -1.28,    -2.57,    -3.51,     2.17,     0.88,    -0.06 
55BenzeneMeOHOHpi095                              ,    -4.05,    -2.25,    -3.30,    -4.07,     1.80,     0.75,    -0.02 
55BenzeneMeOHOHpi100                              ,    -4.19,    -2.70,    -3.46,    -4.00,     1.49,     0.73,     0.19 
55BenzeneMeOHOHpi105                              ,    -4.07,    -2.84,    -3.44,    -3.88,     1.23,     0.63,     0.19 
55BenzeneMeOHOHpi110                              ,    -3.80,    -2.78,    -3.26,    -3.62,     1.02,     0.54,     0.18 
55BenzeneMeOHOHpi125                              ,    -2.80,    -2.21,    -2.71,    -3.07,     0.59,     0.09,    -0.27 
55BenzeneMeOHOHpi150                              ,    -1.53,    -1.27,    -1.34,    -1.38,     0.26,     0.19,     0.15 
55BenzeneMeOHOHpi200                              ,    -0.52,    -0.46,    -0.49,    -0.51,     0.06,     0.03,     0.01 
56BenzeneMeNH2NHpi090                             ,    -2.51,    -0.53,    -1.72,    -2.60,     1.98,     0.79,    -0.09 
56BenzeneMeNH2NHpi095                             ,    -3.09,    -1.49,    -2.31,    -2.91,     1.60,     0.78,     0.18 
56BenzeneMeNH2NHpi100                             ,    -3.23,    -1.94,    -2.49,    -2.88,     1.29,     0.74,     0.35 
56BenzeneMeNH2NHpi105                             ,    -3.12,    -2.10,    -2.49,    -2.79,     1.02,     0.63,     0.33 
56BenzeneMeNH2NHpi110                             ,    -2.86,    -2.05,    -2.34,    -2.55,     0.81,     0.52,     0.31 
56BenzeneMeNH2NHpi125                             ,    -1.95,    -1.55,    -1.64,    -1.70,     0.40,     0.31,     0.25 
56BenzeneMeNH2NHpi150                             ,    -0.94,    -0.80,    -0.82,    -0.83,     0.14,     0.12,     0.11 
56BenzeneMeNH2NHpi200                             ,    -0.26,    -0.23,    -0.66,    -0.97,     0.03,    -0.40,    -0.71 
57BenzenePeptideNHpi090                           ,    -3.75,    -1.16,    -2.47,    -3.42,     2.59,     1.28,     0.33 
57BenzenePeptideNHpi095                           ,    -4.96,    -2.92,    -3.77,    -4.39,     2.04,     1.19,     0.57 
57BenzenePeptideNHpi100                           ,    -5.28,    -3.67,    -4.77,    -5.58,     1.61,     0.51,    -0.30 
57BenzenePeptideNHpi105                           ,    -5.14,    -3.79,    -4.67,    -5.32,     1.35,     0.47,    -0.18 
57BenzenePeptideNHpi110                           ,    -4.78,    -3.69,    -4.41,    -4.93,     1.09,     0.37,    -0.15 
57BenzenePeptideNHpi125                           ,    -3.41,    -2.84,    -3.43,    -3.86,     0.57,    -0.02,    -0.45 
57BenzenePeptideNHpi150                           ,    -1.80,    -1.59,    -1.69,    -1.76,     0.21,     0.11,     0.04 
57BenzenePeptideNHpi200                           ,    -0.62,    -0.58,    -0.46,    -0.37,     0.04,     0.16,     0.25 
58PyridinePyridineCHN090                          ,    -2.80,    -1.56,    -2.02,    -2.35,     1.24,     0.78,     0.45 
58PyridinePyridineCHN095                          ,    -3.82,    -2.86,    -2.91,    -2.95,     0.96,     0.91,     0.87 
58PyridinePyridineCHN100                          ,    -4.15,    -3.48,    -3.84,    -4.10,     0.67,     0.31,     0.05 
58PyridinePyridineCHN105                          ,    -3.89,    -3.42,    -3.71,    -3.93,     0.47,     0.18,    -0.04 
58PyridinePyridineCHN110                          ,    -3.45,    -3.12,    -3.80,    -4.30,     0.33,    -0.35,    -0.85 
58PyridinePyridineCHN125                          ,    -2.18,    -2.06,    -2.02,    -1.98,     0.12,     0.16,     0.20 
58PyridinePyridineCHN150                          ,    -1.01,    -1.00,    -0.99,    -0.99,     0.01,     0.02,     0.02 
58PyridinePyridineCHN200                          ,    -0.28,    -0.28,    -0.31,    -0.33,    -0.00,    -0.03,    -0.05 
59EthyneWaterCHO090                               ,    -2.52,    -1.74,    -2.18,    -2.50,     0.78,     0.34,     0.02 
59EthyneWaterCHO095                               ,    -2.80,    -2.17,    -2.43,    -2.63,     0.63,     0.37,     0.17 
59EthyneWaterCHO100                               ,    -2.85,    -2.34,    -2.53,    -2.67,     0.51,     0.32,     0.18 
59EthyneWaterCHO105                               ,    -2.76,    -2.35,    -2.49,    -2.59,     0.41,     0.27,     0.17 
59EthyneWaterCHO110                               ,    -2.60,    -2.27,    -2.37,    -2.44,     0.33,     0.23,     0.16 
59EthyneWaterCHO125                               ,    -1.98,    -1.79,    -1.84,    -1.88,     0.19,     0.14,     0.10 
59EthyneWaterCHO150                               ,    -1.17,    -1.13,    -1.10,    -1.08,     0.04,     0.07,     0.09 
59EthyneWaterCHO200                               ,    -0.46,    -0.47,    -0.44,    -0.41,    -0.01,     0.02,     0.05 
60EthyneAcOHOHpi090                               ,    -4.28,    -2.70,    -3.30,    -3.74,     1.58,     0.98,     0.54 
60EthyneAcOHOHpi095                               ,    -4.78,    -3.41,    -3.91,    -4.28,     1.37,     0.87,     0.50 
60EthyneAcOHOHpi100                               ,    -4.86,    -3.68,    -4.38,    -4.88,     1.18,     0.48,    -0.02 
60EthyneAcOHOHpi105                               ,    -4.69,    -3.68,    -4.27,    -4.69,     1.01,     0.42,    -0.00 
60EthyneAcOHOHpi110                               ,    -4.39,    -3.51,    -4.01,    -4.37,     0.88,     0.38,     0.02 
60EthyneAcOHOHpi125                               ,    -3.26,    -2.69,    -3.00,    -3.23,     0.57,     0.26,     0.03 
60EthyneAcOHOHpi150                               ,    -1.77,    -1.51,    -1.60,    -1.66,     0.26,     0.17,     0.11 
60EthyneAcOHOHpi200                               ,    -0.56,    -0.50,    -0.48,    -0.46,     0.06,     0.08,     0.10 
61PentaneAcOH090                                  ,    -2.70,    -1.07,    -1.63,    -2.04,     1.63,     1.07,     0.66 
61PentaneAcOH095                                  ,    -2.90,    -1.57,    -2.02,    -2.34,     1.33,     0.88,     0.56 
61PentaneAcOH100                                  ,    -2.88,    -1.79,    -2.05,    -2.24,     1.09,     0.83,     0.64 
61PentaneAcOH105                                  ,    -2.73,    -1.78,    -2.35,    -2.77,     0.95,     0.38,    -0.04 
61PentaneAcOH110                                  ,    -2.52,    -1.73,    -1.93,    -2.07,     0.79,     0.59,     0.45 
61PentaneAcOH125                                  ,    -1.79,    -1.32,    -1.46,    -1.56,     0.47,     0.33,     0.23 
61PentaneAcOH150                                  ,    -0.78,    -0.63,    -0.62,    -0.61,     0.15,     0.16,     0.17 
61PentaneAcOH200                                  ,    -0.17,    -0.14,    -0.13,    -0.13,     0.03,     0.04,     0.04 
62PentaneAcNH2090                                 ,    -3.15,    -1.05,    -2.08,    -2.83,     2.10,     1.07,     0.32 
62PentaneAcNH2095                                 ,    -3.50,    -1.79,    -2.25,    -2.58,     1.71,     1.25,     0.92 
62PentaneAcNH2100                                 ,    -3.51,    -2.06,    -2.46,    -2.76,     1.45,     1.05,     0.75 
62PentaneAcNH2105                                 ,    -3.32,    -2.14,    -2.74,    -3.18,     1.18,     0.58,     0.14 
62PentaneAcNH2110                                 ,    -3.04,    -2.08,    -2.33,    -2.52,     0.96,     0.71,     0.52 
62PentaneAcNH2125                                 ,    -2.12,    -1.59,    -1.94,    -2.19,     0.53,     0.18,    -0.07 
62PentaneAcNH2150                                 ,    -1.04,    -0.85,    -0.88,    -0.91,     0.19,     0.16,     0.13 
62PentaneAcNH2200                                 ,    -0.27,    -0.24,    -0.23,    -0.23,     0.03,     0.04,     0.04 
63BenzeneAcOH090                                  ,    -2.73,    -0.38,    -1.62,    -2.52,     2.35,     1.11,     0.21 
63BenzeneAcOH095                                  ,    -3.60,    -1.64,    -2.55,    -3.21,     1.96,     1.05,     0.39 
63BenzeneAcOH100                                  ,    -3.80,    -2.27,    -3.34,    -4.13,     1.53,     0.46,    -0.33 
63BenzeneAcOH105                                  ,    -3.65,    -2.45,    -2.95,    -3.32,     1.20,     0.70,     0.33 
63BenzeneAcOH110                                  ,    -3.34,    -2.40,    -2.75,    -3.01,     0.94,     0.59,     0.33 
63BenzeneAcOH125                                  ,    -2.24,    -1.73,    -1.87,    -1.98,     0.51,     0.37,     0.26 
63BenzeneAcOH150                                  ,    -1.02,    -0.85,    -0.92,    -0.97,     0.17,     0.10,     0.05 
63BenzeneAcOH200                                  ,    -0.26,    -0.23,    -0.14,    -0.08,     0.03,     0.12,     0.18 
64PeptideEthene090                                ,    -2.60,    -0.83,    -1.69,    -2.31,     1.77,     0.91,     0.29 
64PeptideEthene095                                ,    -2.95,    -1.49,    -2.18,    -2.68,     1.46,     0.77,     0.27 
64PeptideEthene100                                ,    -2.99,    -1.79,    -2.68,    -3.34,     1.20,     0.31,    -0.35 
64PeptideEthene105                                ,    -2.85,    -1.87,    -2.31,    -2.64,     0.98,     0.54,     0.21 
64PeptideEthene110                                ,    -2.63,    -1.82,    -2.16,    -2.41,     0.81,     0.47,     0.22 
64PeptideEthene125                                ,    -1.86,    -1.40,    -1.55,    -1.66,     0.46,     0.31,     0.20 
64PeptideEthene150                                ,    -0.88,    -0.72,    -0.74,    -0.76,     0.16,     0.14,     0.12 
64PeptideEthene200                                ,    -0.19,    -0.17,    -0.16,    -0.16,     0.02,     0.03,     0.03 
65PyridineEthyne090                               ,    -3.54,    -2.72,    -3.18,    -3.51,     0.82,     0.36,     0.03 
65PyridineEthyne095                               ,    -3.91,    -3.24,    -3.56,    -3.79,     0.67,     0.35,     0.12 
65PyridineEthyne100                               ,    -3.99,    -3.45,    -3.67,    -3.83,     0.54,     0.32,     0.16 
65PyridineEthyne105                               ,    -3.89,    -3.45,    -3.60,    -3.72,     0.44,     0.29,     0.17 
65PyridineEthyne110                               ,    -3.68,    -3.31,    -3.43,    -3.52,     0.37,     0.25,     0.16 
65PyridineEthyne125                               ,    -2.84,    -2.66,    -2.67,    -2.68,     0.18,     0.17,     0.16 
65PyridineEthyne150                               ,    -1.67,    -1.64,    -1.70,    -1.75,     0.03,    -0.03,    -0.08 
65PyridineEthyne200                               ,    -0.62,    -0.63,    -0.65,    -0.67,    -0.01,    -0.03,    -0.05 
66MeNH2Pyridine090                                ,    -3.45,    -1.53,    -2.45,    -3.13,     1.92,     1.00,     0.32 
66MeNH2Pyridine095                                ,    -3.88,    -2.30,    -3.01,    -3.53,     1.58,     0.87,     0.35 
66MeNH2Pyridine100                                ,    -3.97,    -2.67,    -3.26,    -3.68,     1.30,     0.71,     0.29 
66MeNH2Pyridine105                                ,    -3.85,    -2.79,    -3.28,    -3.63,     1.06,     0.57,     0.22 
66MeNH2Pyridine110                                ,    -3.62,    -2.75,    -3.00,    -3.19,     0.87,     0.62,     0.43 
66MeNH2Pyridine125                                ,    -2.71,    -2.23,    -2.33,    -2.40,     0.48,     0.38,     0.31 
66MeNH2Pyridine150                                ,    -1.50,    -1.30,    -1.63,    -1.88,     0.20,    -0.13,    -0.38 
66MeNH2Pyridine200                                ,    -0.49,    -0.45,    -0.33,    -0.24,     0.04,     0.16,     0.25 
                                                                                                0.32 = (   15.38 percent) (  528.00)


==> anc/text_files/relative_energies/S66x8_results_sorted_sosex.txt <==
01WaterWater090                                   ,    -4.57,    -3.93,    -4.29,    -4.55,     0.64,     0.28,     0.02 
01WaterWater095                                   ,    -4.88,    -4.28,    -4.57,    -4.78,     0.60,     0.31,     0.10 
01WaterWater100                                   ,    -4.89,    -4.38,    -4.74,    -5.01,     0.51,     0.15,    -0.12 
01WaterWater105                                   ,    -4.72,    -4.28,    -4.50,    -4.67,     0.44,     0.22,     0.05 
01WaterWater110                                   ,    -4.45,    -4.08,    -4.27,    -4.41,     0.37,     0.18,     0.04 
01WaterWater125                                   ,    -3.46,    -3.24,    -3.35,    -3.44,     0.22,     0.11,     0.02 
01WaterWater150                                   ,    -2.11,    -2.03,    -2.07,    -2.11,     0.08,     0.04,     0.00 
01WaterWater200                                   ,    -0.87,    -0.88,    -0.87,    -0.87,    -0.01,    -0.00,    -0.00 
02WaterMeOH090                                    ,    -5.19,    -4.46,    -4.98,    -5.35,     0.73,     0.21,    -0.16 
02WaterMeOH095                                    ,    -5.55,    -4.92,    -5.29,    -5.56,     0.63,     0.26,    -0.01 
02WaterMeOH100                                    ,    -5.57,    -5.02,    -5.23,    -5.38,     0.55,     0.34,     0.19 
02WaterMeOH105                                    ,    -5.38,    -4.92,    -5.15,    -5.32,     0.46,     0.23,     0.06 
02WaterMeOH110                                    ,    -5.08,    -4.66,    -4.84,    -4.97,     0.42,     0.24,     0.11 
02WaterMeOH125                                    ,    -3.94,    -3.70,    -3.80,    -3.88,     0.24,     0.14,     0.06 
02WaterMeOH150                                    ,    -2.39,    -2.30,    -2.33,    -2.35,     0.09,     0.06,     0.04 
02WaterMeOH200                                    ,    -0.95,    -0.96,    -0.95,    -0.94,    -0.01,     0.00,     0.01 
03WaterMeNH2090                                   ,    -6.49,    -5.69,    -6.15,    -6.48,     0.80,     0.34,     0.01 
03WaterMeNH2095                                   ,    -6.87,    -6.16,    -6.41,    -6.59,     0.71,     0.46,     0.28 
03WaterMeNH2100                                   ,    -6.88,    -6.25,    -6.46,    -6.61,     0.63,     0.42,     0.27 
03WaterMeNH2105                                   ,    -6.65,    -6.10,    -6.27,    -6.39,     0.55,     0.38,     0.26 
03WaterMeNH2110                                   ,    -6.28,    -5.81,    -6.11,    -6.33,     0.47,     0.17,    -0.05 
03WaterMeNH2125                                   ,    -4.92,    -4.58,    -4.75,    -4.86,     0.34,     0.17,     0.06 
03WaterMeNH2150                                   ,    -2.98,    -2.83,    -2.97,    -3.08,     0.15,     0.01,    -0.10 
03WaterMeNH2200                                   ,    -1.14,    -1.12,    -1.12,    -1.11,     0.02,     0.02,     0.03 
04WaterPeptide090                                 ,    -7.63,    -6.83,    -7.34,    -7.71,     0.80,     0.29,    -0.08 
04WaterPeptide095                                 ,    -8.06,    -7.35,    -8.09,    -8.63,     0.71,    -0.03,    -0.57 
04WaterPeptide100                                 ,    -8.08,    -7.46,    -7.73,    -7.92,     0.62,     0.35,     0.16 
04WaterPeptide105                                 ,    -7.84,    -7.44,    -7.54,    -7.60,     0.40,     0.30,     0.24 
04WaterPeptide110                                 ,    -7.46,    -7.01,    -7.19,    -7.31,     0.45,     0.27,     0.15 
04WaterPeptide125                                 ,    -5.99,    -5.73,    -5.90,    -6.03,     0.26,     0.09,    -0.04 
04WaterPeptide150                                 ,    -3.83,    -3.72,    -3.77,    -3.81,     0.11,     0.06,     0.02 
04WaterPeptide200                                 ,    -1.44,    -1.46,    -1.77,    -2.00,    -0.02,    -0.33,    -0.56 
05MeOHMeOH090                                     ,    -5.28,    -4.43,    -4.85,    -5.15,     0.85,     0.43,     0.13 
05MeOHMeOH095                                     ,    -5.69,    -4.95,    -5.44,    -5.80,     0.74,     0.25,    -0.11 
05MeOHMeOH100                                     ,    -5.75,    -5.11,    -5.43,    -5.67,     0.64,     0.32,     0.08 
05MeOHMeOH105                                     ,    -5.58,    -5.03,    -5.30,    -5.50,     0.55,     0.28,     0.08 
05MeOHMeOH110                                     ,    -5.28,    -4.81,    -5.04,    -5.21,     0.47,     0.24,     0.07 
05MeOHMeOH125                                     ,    -4.14,    -3.85,    -3.97,    -4.05,     0.29,     0.17,     0.09 
05MeOHMeOH150                                     ,    -2.52,    -2.41,    -2.45,    -2.48,     0.11,     0.07,     0.04 
05MeOHMeOH200                                     ,    -1.01,    -1.00,    -1.02,    -1.03,     0.01,    -0.01,    -0.02 
06MeOHMeNH2090                                    ,    -6.97,    -5.87,    -6.24,    -6.51,     1.10,     0.73,     0.46 
06MeOHMeNH2095                                    ,    -7.47,    -6.51,    -6.77,    -6.97,     0.96,     0.70,     0.50 
06MeOHMeNH2100                                    ,    -7.54,    -6.69,    -7.12,    -7.43,     0.85,     0.42,     0.11 
06MeOHMeNH2105                                    ,    -7.34,    -6.59,    -7.18,    -7.61,     0.75,     0.16,    -0.27 
06MeOHMeNH2110                                    ,    -6.97,    -6.32,    -6.94,    -7.40,     0.65,     0.03,    -0.43 
06MeOHMeNH2125                                    ,    -5.50,    -5.08,    -5.37,    -5.59,     0.42,     0.13,    -0.09 
06MeOHMeNH2150                                    ,    -3.35,    -3.14,    -3.24,    -3.31,     0.21,     0.11,     0.04 
06MeOHMeNH2200                                    ,    -1.27,    -1.23,    -1.22,    -1.21,     0.04,     0.05,     0.06 
07MeOHPeptide090                                  ,    -7.63,    -6.67,    -7.26,    -7.69,     0.96,     0.37,    -0.06 
07MeOHPeptide095                                  ,    -8.14,    -7.28,    -7.84,    -8.25,     0.86,     0.30,    -0.11 
07MeOHPeptide100                                  ,    -8.22,    -7.46,    -7.94,    -8.30,     0.76,     0.28,    -0.08 
07MeOHPeptide105                                  ,    -8.02,    -7.35,    -7.88,    -8.27,     0.67,     0.14,    -0.25 
07MeOHPeptide110                                  ,    -7.66,    -7.06,    -7.46,    -7.75,     0.60,     0.20,    -0.09 
07MeOHPeptide125                                  ,    -6.18,    -5.77,    -5.94,    -6.07,     0.41,     0.24,     0.11 
07MeOHPeptide150                                  ,    -3.65,    -3.48,    -3.57,    -3.64,     0.17,     0.08,     0.01 
07MeOHPeptide200                                  ,    -1.10,    -1.10,    -1.08,    -1.06,    -0.00,     0.02,     0.04 
08MeOHWater090                                    ,    -4.59,    -3.84,    -4.27,    -4.58,     0.75,     0.32,     0.01 
08MeOHWater095                                    ,    -4.95,    -4.31,    -4.62,    -4.84,     0.64,     0.33,     0.11 
08MeOHWater100                                    ,    -5.00,    -4.44,    -4.70,    -4.90,     0.56,     0.30,     0.10 
08MeOHWater105                                    ,    -4.85,    -4.36,    -4.59,    -4.76,     0.49,     0.26,     0.09 
08MeOHWater110                                    ,    -4.59,    -4.17,    -4.38,    -4.53,     0.42,     0.21,     0.06 
08MeOHWater125                                    ,    -3.59,    -3.33,    -3.48,    -3.59,     0.26,     0.11,    -0.00 
08MeOHWater150                                    ,    -2.20,    -2.10,    -2.16,    -2.20,     0.10,     0.04,     0.00 
08MeOHWater200                                    ,    -0.91,    -0.91,    -0.90,    -0.90,     0.00,     0.01,     0.01 
09MeNH2MeOH090                                    ,    -2.81,    -2.07,    -2.56,    -2.91,     0.74,     0.25,    -0.10 
09MeNH2MeOH095                                    ,    -3.04,    -2.42,    -2.75,    -2.99,     0.62,     0.29,     0.05 
09MeNH2MeOH100                                    ,    -3.04,    -2.52,    -2.75,    -2.92,     0.52,     0.29,     0.12 
09MeNH2MeOH105                                    ,    -2.90,    -2.47,    -2.86,    -3.14,     0.43,     0.04,    -0.24 
09MeNH2MeOH110                                    ,    -2.69,    -2.34,    -2.52,    -2.65,     0.35,     0.17,     0.04 
09MeNH2MeOH125                                    ,    -1.98,    -1.78,    -1.85,    -1.90,     0.20,     0.13,     0.08 
09MeNH2MeOH150                                    ,    -1.10,    -1.02,    -1.04,    -1.06,     0.08,     0.06,     0.04 
09MeNH2MeOH200                                    ,    -0.39,    -0.38,    -0.29,    -0.22,     0.01,     0.10,     0.17 
10MeNH2MeNH2090                                   ,    -3.70,    -2.49,    -3.08,    -3.51,     1.21,     0.62,     0.19 
10MeNH2MeNH2095                                   ,    -4.09,    -3.08,    -3.46,    -3.73,     1.01,     0.63,     0.36 
10MeNH2MeNH2100                                   ,    -4.15,    -3.30,    -3.52,    -3.68,     0.85,     0.63,     0.47 
10MeNH2MeNH2105                                   ,    -4.01,    -3.29,    -3.62,    -3.86,     0.72,     0.39,     0.15 
10MeNH2MeNH2110                                   ,    -3.75,    -3.16,    -3.42,    -3.61,     0.59,     0.33,     0.14 
10MeNH2MeNH2125                                   ,    -2.79,    -2.45,    -2.54,    -2.61,     0.34,     0.25,     0.18 
10MeNH2MeNH2150                                   ,    -1.31,    -1.19,    -1.22,    -1.24,     0.12,     0.09,     0.07 
10MeNH2MeNH2200                                   ,    -0.39,    -0.37,    -0.37,    -0.37,     0.02,     0.02,     0.02 
11MeNH2Peptide090                                 ,    -4.95,    -3.57,    -4.35,    -4.91,     1.38,     0.60,     0.04 
11MeNH2Peptide095                                 ,    -5.36,    -4.19,    -4.82,    -5.28,     1.17,     0.54,     0.08 
11MeNH2Peptide100                                 ,    -5.41,    -4.42,    -4.94,    -5.32,     0.99,     0.47,     0.09 
11MeNH2Peptide105                                 ,    -5.24,    -4.40,    -4.75,    -5.00,     0.84,     0.49,     0.24 
11MeNH2Peptide110                                 ,    -4.94,    -4.24,    -4.51,    -4.71,     0.70,     0.43,     0.23 
11MeNH2Peptide125                                 ,    -3.21,    -2.89,    -3.00,    -3.09,     0.32,     0.21,     0.12 
11MeNH2Peptide150                                 ,    -1.40,    -1.36,    -1.45,    -1.52,     0.04,    -0.05,    -0.12 
11MeNH2Peptide200                                 ,    -0.46,    -0.45,    -0.46,    -0.46,     0.01,     0.00,    -0.00 
12MeNH2Water090                                   ,    -6.75,    -5.80,    -6.32,    -6.70,     0.95,     0.43,     0.05 
12MeNH2Water095                                   ,    -7.20,    -6.37,    -6.74,    -7.01,     0.83,     0.46,     0.19 
12MeNH2Water100                                   ,    -7.25,    -6.51,    -6.79,    -7.00,     0.74,     0.46,     0.25 
12MeNH2Water105                                   ,    -7.03,    -6.39,    -6.79,    -7.08,     0.64,     0.24,    -0.05 
12MeNH2Water110                                   ,    -6.66,    -6.10,    -6.45,    -6.70,     0.56,     0.21,    -0.04 
12MeNH2Water125                                   ,    -5.22,    -4.84,    -4.97,    -5.06,     0.38,     0.25,     0.16 
12MeNH2Water150                                   ,    -3.15,    -2.98,    -3.03,    -3.07,     0.17,     0.12,     0.08 
12MeNH2Water200                                   ,    -1.20,    -1.17,    -1.17,    -1.17,     0.03,     0.03,     0.03 
13PeptideMeOH090                                  ,    -5.67,    -4.66,    -5.38,    -5.90,     1.01,     0.29,    -0.23 
13PeptideMeOH095                                  ,    -6.11,    -5.24,    -5.80,    -6.20,     0.87,     0.31,    -0.09 
13PeptideMeOH100                                  ,    -6.18,    -5.46,    -5.89,    -6.21,     0.72,     0.29,    -0.03 
13PeptideMeOH105                                  ,    -6.03,    -5.40,    -5.77,    -6.05,     0.63,     0.26,    -0.02 
13PeptideMeOH110                                  ,    -5.74,    -5.21,    -5.51,    -5.73,     0.53,     0.23,     0.01 
13PeptideMeOH125                                  ,    -4.60,    -4.29,    -4.34,    -4.39,     0.31,     0.26,     0.21 
13PeptideMeOH150                                  ,    -2.95,    -2.83,    -2.88,    -2.92,     0.12,     0.07,     0.03 
13PeptideMeOH200                                  ,    -1.30,    -1.31,    -1.32,    -1.32,    -0.01,    -0.02,    -0.02 
14PeptideMeNH2090                                 ,    -6.81,    -5.59,    -6.39,    -6.97,     1.22,     0.42,    -0.16 
14PeptideMeNH2095                                 ,    -7.34,    -6.28,    -6.76,    -7.11,     1.06,     0.58,     0.23 
14PeptideMeNH2100                                 ,    -7.45,    -6.53,    -6.92,    -7.21,     0.92,     0.53,     0.24 
14PeptideMeNH2105                                 ,    -7.29,    -7.02,    -6.83,    -6.70,     0.27,     0.46,     0.59 
14PeptideMeNH2110                                 ,    -6.97,    -6.27,    -6.43,    -6.54,     0.70,     0.54,     0.43 
14PeptideMeNH2125                                 ,    -5.61,    -5.17,    -5.37,    -5.52,     0.44,     0.24,     0.09 
14PeptideMeNH2150                                 ,    -3.55,    -3.34,    -3.57,    -3.74,     0.21,    -0.02,    -0.19 
14PeptideMeNH2200                                 ,    -1.49,    -1.45,    -1.46,    -1.46,     0.04,     0.03,     0.03 
15PeptidePeptide090                               ,    -8.02,    -6.86,    -7.62,    -8.18,     1.16,     0.40,    -0.16 
15PeptidePeptide095                               ,    -8.53,    -7.53,    -8.13,    -8.58,     1.00,     0.40,    -0.05 
15PeptidePeptide100                               ,    -8.62,    -7.76,    -8.32,    -8.72,     0.86,     0.30,    -0.10 
15PeptidePeptide105                               ,    -8.45,    -7.69,    -8.18,    -8.54,     0.76,     0.27,    -0.09 
15PeptidePeptide110                               ,    -8.10,    -7.44,    -7.59,    -7.71,     0.66,     0.51,     0.39 
15PeptidePeptide125                               ,    -6.66,    -6.24,    -6.72,    -7.07,     0.42,    -0.06,    -0.41 
15PeptidePeptide150                               ,    -4.42,    -4.22,    -4.52,    -4.74,     0.20,    -0.10,    -0.32 
15PeptidePeptide200                               ,    -1.77,    -1.71,    -2.05,    -2.29,     0.06,    -0.28,    -0.52 
16PeptideWater090                                 ,    -4.70,    -4.02,    -4.32,    -4.54,     0.68,     0.38,     0.16 
16PeptideWater095                                 ,    -5.06,    -4.47,    -4.89,    -5.20,     0.59,     0.17,    -0.14 
16PeptideWater100                                 ,    -5.12,    -4.62,    -5.13,    -5.50,     0.50,    -0.01,    -0.38 
16PeptideWater105                                 ,    -4.98,    -4.57,    -4.73,    -4.85,     0.41,     0.25,     0.13 
16PeptideWater110                                 ,    -4.74,    -4.39,    -4.47,    -4.53,     0.35,     0.27,     0.21 
16PeptideWater125                                 ,    -3.79,    -3.60,    -3.65,    -3.68,     0.19,     0.14,     0.11 
16PeptideWater150                                 ,    -2.45,    -2.37,    -2.44,    -2.49,     0.08,     0.01,    -0.04 
16PeptideWater200                                 ,    -1.13,    -1.15,    -1.14,    -1.13,    -0.02,    -0.01,    -0.00 
17UracilUracilBP090                               ,   -15.70,   -15.10,   -16.43,   -17.41,     0.60,    -0.73,    -1.71 
17UracilUracilBP095                               ,   -16.90,   -16.33,   -17.26,   -17.94,     0.57,    -0.36,    -1.04 
17UracilUracilBP100                               ,   -17.18,   -16.73,   -17.30,   -17.72,     0.45,    -0.12,    -0.54 
17UracilUracilBP105                               ,   -16.86,   -16.44,   -17.30,   -17.93,     0.42,    -0.44,    -1.07 
17UracilUracilBP110                               ,   -16.17,   -15.84,   -16.34,   -16.71,     0.33,    -0.17,    -0.54 
17UracilUracilBP125                               ,   -13.15,   -12.95,   -13.35,   -13.65,     0.20,    -0.20,    -0.50 
17UracilUracilBP150                               ,    -8.35,    -8.32,    -8.56,    -8.73,     0.03,    -0.21,    -0.38 
17UracilUracilBP200                               ,    -3.33,    -3.42,    -3.45,    -3.46,    -0.09,    -0.12,    -0.13 
18WaterPyridine090                                ,    -6.39,    -5.66,    -6.11,    -6.44,     0.73,     0.28,    -0.05 
18WaterPyridine095                                ,    -6.80,    -6.17,    -6.76,    -7.20,     0.63,     0.04,    -0.40 
18WaterPyridine100                                ,    -6.83,    -6.30,    -6.57,    -6.77,     0.53,     0.26,     0.06 
18WaterPyridine105                                ,    -6.62,    -6.15,    -6.26,    -6.33,     0.47,     0.36,     0.29 
18WaterPyridine110                                ,    -6.27,    -5.87,    -5.95,    -6.00,     0.40,     0.32,     0.27 
18WaterPyridine125                                ,    -4.93,    -4.70,    -4.70,    -4.70,     0.23,     0.23,     0.23 
18WaterPyridine150                                ,    -3.01,    -2.91,    -2.90,    -2.89,     0.10,     0.11,     0.12 
18WaterPyridine200                                ,    -1.19,    -1.19,    -1.16,    -1.14,    -0.00,     0.03,     0.05 
19MeOHPyridine090                                 ,    -6.78,    -5.83,    -6.47,    -6.94,     0.95,     0.31,    -0.16 
19MeOHPyridine095                                 ,    -7.31,    -6.47,    -7.16,    -7.66,     0.84,     0.15,    -0.35 
19MeOHPyridine100                                 ,    -7.40,    -6.67,    -7.02,    -7.28,     0.73,     0.38,     0.12 
19MeOHPyridine105                                 ,    -7.23,    -6.58,    -6.87,    -7.09,     0.65,     0.36,     0.14 
19MeOHPyridine110                                 ,    -6.88,    -6.32,    -6.54,    -6.70,     0.56,     0.34,     0.18 
19MeOHPyridine125                                 ,    -5.48,    -5.11,    -5.36,    -5.54,     0.37,     0.12,    -0.06 
19MeOHPyridine150                                 ,    -3.38,    -3.23,    -3.21,    -3.21,     0.15,     0.17,     0.17 
19MeOHPyridine200                                 ,    -1.33,    -1.32,    -0.86,    -0.52,     0.01,     0.47,     0.81 
20AcOHAcOH090                                     ,   -17.45,   -16.51,   -17.77,   -18.69,     0.94,    -0.32,    -1.24 
20AcOHAcOH095                                     ,   -18.79,   -17.89,   -19.05,   -19.90,     0.90,    -0.26,    -1.11 
20AcOHAcOH100                                     ,   -19.09,   -18.31,   -19.21,   -19.87,     0.78,    -0.12,    -0.78 
20AcOHAcOH105                                     ,   -18.72,   -17.94,   -18.75,   -19.35,     0.78,    -0.03,    -0.63 
20AcOHAcOH110                                     ,   -17.94,   -17.22,   -18.40,   -19.26,     0.72,    -0.46,    -1.32 
20AcOHAcOH125                                     ,   -14.56,   -14.00,   -14.67,   -15.16,     0.56,    -0.11,    -0.60 
20AcOHAcOH150                                     ,    -9.21,    -8.92,    -9.06,    -9.17,     0.29,     0.15,     0.04 
20AcOHAcOH200                                     ,    -3.59,    -3.59,    -3.60,    -3.61,     0.00,    -0.01,    -0.02 
21AcNH2AcNH2090                                   ,   -14.93,   -13.81,   -14.90,   -15.70,     1.12,     0.03,    -0.77 
21AcNH2AcNH2095                                   ,   -16.03,   -15.03,   -16.14,   -16.95,     1.00,    -0.11,    -0.92 
21AcNH2AcNH2100                                   ,   -16.26,   -15.38,   -16.24,   -16.87,     0.88,     0.02,    -0.61 
21AcNH2AcNH2105                                   ,   -15.94,   -15.16,   -15.78,   -16.23,     0.78,     0.16,    -0.29 
21AcNH2AcNH2110                                   ,   -15.26,   -14.58,   -15.11,   -15.49,     0.68,     0.15,    -0.23 
21AcNH2AcNH2125                                   ,   -12.42,   -11.97,   -12.47,   -12.84,     0.45,    -0.05,    -0.42 
21AcNH2AcNH2150                                   ,    -8.00,    -7.80,    -8.01,    -8.16,     0.20,    -0.01,    -0.16 
21AcNH2AcNH2200                                   ,    -3.00,    -3.01,    -3.06,    -3.09,    -0.01,    -0.06,    -0.09 
22AcOHUracil090                                   ,   -17.90,   -17.17,   -18.61,   -19.65,     0.73,    -0.71,    -1.75 
22AcOHUracil095                                   ,   -19.19,   -18.52,   -19.72,   -20.58,     0.67,    -0.53,    -1.39 
22AcOHUracil100                                   ,   -19.49,   -18.88,   -19.75,   -20.39,     0.61,    -0.26,    -0.90 
22AcOHUracil105                                   ,   -19.15,   -18.61,   -19.18,   -19.59,     0.54,    -0.03,    -0.44 
22AcOHUracil110                                   ,   -18.41,   -17.93,   -18.73,   -19.31,     0.48,    -0.32,    -0.90 
22AcOHUracil125                                   ,   -15.14,   -14.83,   -15.30,   -15.64,     0.31,    -0.16,    -0.50 
22AcOHUracil150                                   ,    -9.86,    -9.75,    -9.78,    -9.81,     0.11,     0.08,     0.05 
22AcOHUracil200                                   ,    -4.15,    -4.23,    -4.30,    -4.34,    -0.08,    -0.15,    -0.19 
23AcNH2Uracil090                                  ,   -17.70,   -16.99,   -18.11,   -18.93,     0.71,    -0.41,    -1.23 
23AcNH2Uracil095                                  ,   -18.89,   -18.26,   -19.05,   -19.62,     0.63,    -0.16,    -0.73 
23AcNH2Uracil100                                  ,   -19.19,   -18.64,   -19.93,   -20.86,     0.55,    -0.74,    -1.67 
23AcNH2Uracil105                                  ,   -18.90,   -18.42,   -19.06,   -19.53,     0.48,    -0.16,    -0.63 
23AcNH2Uracil110                                  ,   -18.22,   -17.83,   -18.19,   -18.45,     0.39,     0.03,    -0.23 
23AcNH2Uracil125                                  ,   -15.21,   -14.97,   -15.20,   -15.37,     0.24,     0.01,    -0.16 
23AcNH2Uracil150                                  ,   -10.23,   -10.20,   -10.71,   -11.09,     0.03,    -0.48,    -0.86 
23AcNH2Uracil200                                  ,    -4.65,    -4.76,    -4.82,    -4.86,    -0.11,    -0.17,    -0.21 
24BenzeneBenzenepipi090                           ,    -0.23,     3.39,     1.27,    -0.28,     3.62,     1.50,    -0.05 
24BenzeneBenzenepipi095                           ,    -2.07,     0.62,    -0.74,    -1.74,     2.69,     1.33,     0.33 
24BenzeneBenzenepipi100                           ,    -2.74,    -0.75,    -1.68,    -2.36,     1.99,     1.06,     0.38 
24BenzeneBenzenepipi105                           ,    -2.80,    -1.30,    -1.96,    -2.43,     1.50,     0.84,     0.37 
24BenzeneBenzenepipi110                           ,    -2.58,    -1.45,    -1.77,    -2.01,     1.13,     0.81,     0.57 
24BenzeneBenzenepipi125                           ,    -1.54,    -1.04,    -1.32,    -1.53,     0.50,     0.22,     0.01 
24BenzeneBenzenepipi150                           ,    -0.49,    -0.35,    -0.41,    -0.45,     0.14,     0.08,     0.04 
24BenzeneBenzenepipi200                           ,    -0.06,    -0.03,    -0.10,    -0.15,     0.03,    -0.04,    -0.09 
25PyridinePyridinepipi090                         ,    -1.32,     2.40,     0.61,    -0.69,     3.72,     1.93,     0.63 
25PyridinePyridinepipi095                         ,    -3.17,    -0.46,    -1.98,    -3.09,     2.71,     1.19,     0.08 
25PyridinePyridinepipi100                         ,    -3.83,    -1.81,    -3.01,    -3.88,     2.02,     0.82,    -0.05 
25PyridinePyridinepipi105                         ,    -3.86,    -2.36,    -3.00,    -3.46,     1.50,     0.86,     0.40 
25PyridinePyridinepipi110                         ,    -3.58,    -2.46,    -2.76,    -2.98,     1.12,     0.82,     0.60 
25PyridinePyridinepipi125                         ,    -2.36,    -1.88,    -2.09,    -2.24,     0.48,     0.27,     0.12 
25PyridinePyridinepipi150                         ,    -0.96,    -0.82,    -0.91,    -0.98,     0.14,     0.05,    -0.02 
25PyridinePyridinepipi200                         ,    -0.24,    -0.22,    -0.15,    -0.10,     0.02,     0.09,     0.14 
26UracilUracilpipi090                             ,    -7.86,    -3.60,    -6.48,    -8.59,     4.26,     1.38,    -0.73 
26UracilUracilpipi095                             ,    -9.50,    -6.10,    -8.76,   -10.70,     3.40,     0.74,    -1.20 
26UracilUracilpipi100                             ,    -9.82,    -7.22,    -9.29,   -10.80,     2.60,     0.53,    -0.98 
26UracilUracilpipi105                             ,    -9.43,    -7.33,    -8.65,    -9.61,     2.10,     0.78,    -0.18 
26UracilUracilpipi110                             ,    -8.69,    -7.08,    -8.07,    -8.79,     1.61,     0.62,    -0.10 
26UracilUracilpipi125                             ,    -6.07,    -5.27,    -6.29,    -7.03,     0.80,    -0.22,    -0.96 
26UracilUracilpipi150                             ,    -3.10,    -2.87,    -3.00,    -3.09,     0.23,     0.10,     0.01 
26UracilUracilpipi200                             ,    -0.99,    -0.99,    -1.12,    -1.21,    -0.00,    -0.13,    -0.22 
27BenzenePyridinepipi090                          ,    -0.73,     2.99,     1.09,    -0.29,     3.72,     1.82,     0.44 
27BenzenePyridinepipi095                          ,    -2.69,     0.58,    -1.27,    -2.61,     3.27,     1.42,     0.08 
27BenzenePyridinepipi100                          ,    -3.37,    -1.36,    -2.49,    -3.31,     2.01,     0.88,     0.06 
27BenzenePyridinepipi105                          ,    -3.40,    -1.89,    -2.57,    -3.07,     1.51,     0.83,     0.33 
27BenzenePyridinepipi110                          ,    -3.13,    -2.02,    -2.71,    -3.21,     1.11,     0.42,    -0.08 
27BenzenePyridinepipi125                          ,    -1.97,    -1.49,    -1.65,    -1.77,     0.48,     0.32,     0.20 
27BenzenePyridinepipi150                          ,    -0.72,    -0.59,    -0.70,    -0.78,     0.13,     0.02,    -0.06 
27BenzenePyridinepipi200                          ,    -0.15,    -0.12,    -0.03,     0.03,     0.03,     0.12,     0.18 
28BenzeneUracilpipi090                            ,    -3.53,     0.77,    -2.09,    -4.17,     4.30,     1.44,    -0.64 
28BenzeneUracilpipi095                            ,    -5.22,    -1.87,    -3.96,    -5.49,     3.35,     1.26,    -0.27 
28BenzeneUracilpipi100                            ,    -5.71,    -3.12,    -4.70,    -5.85,     2.59,     1.01,    -0.14 
28BenzeneUracilpipi105                            ,    -5.55,    -3.56,    -4.52,    -5.23,     1.99,     1.03,     0.32 
28BenzeneUracilpipi110                            ,    -5.08,    -3.53,    -4.36,    -4.97,     1.55,     0.72,     0.11 
28BenzeneUracilpipi125                            ,    -3.29,    -2.55,    -3.00,    -3.33,     0.74,     0.29,    -0.04 
28BenzeneUracilpipi150                            ,    -1.36,    -1.15,    -1.19,    -1.21,     0.21,     0.17,     0.15 
28BenzeneUracilpipi200                            ,    -0.25,    -0.13,    -0.46,    -0.70,     0.12,    -0.21,    -0.45 
29PyridineUracilpipi090                           ,    -3.74,     0.75,    -2.09,    -4.16,     4.49,     1.65,    -0.42 
29PyridineUracilpipi095                           ,    -6.17,    -2.90,    -5.37,    -7.17,     3.27,     0.80,    -1.00 
29PyridineUracilpipi100                           ,    -6.81,    -4.41,    -6.00,    -7.16,     2.40,     0.81,    -0.35 
29PyridineUracilpipi105                           ,    -6.58,    -4.80,    -5.96,    -6.80,     1.78,     0.62,    -0.22 
29PyridineUracilpipi110                           ,    -5.97,    -4.67,    -5.28,    -5.73,     1.30,     0.69,     0.24 
29PyridineUracilpipi125                           ,    -3.87,    -3.34,    -3.84,    -4.21,     0.53,     0.03,    -0.34 
29PyridineUracilpipi150                           ,    -1.78,    -1.70,    -1.45,    -1.27,     0.08,     0.33,     0.51 
29PyridineUracilpipi200                           ,    -0.53,    -0.53,    -0.52,    -0.50,    -0.00,     0.01,     0.03 
30BenzeneEthene090                                ,    -0.26,     2.11,     1.02,     0.22,     2.37,     1.28,     0.48 
30BenzeneEthene095                                ,    -1.13,     0.67,    -0.14,    -0.73,     1.80,     0.99,     0.40 
30BenzeneEthene100                                ,    -1.41,    -0.05,    -0.61,    -1.03,     1.36,     0.80,     0.38 
30BenzeneEthene105                                ,    -1.40,    -0.36,    -0.77,    -1.06,     1.04,     0.63,     0.34 
30BenzeneEthene110                                ,    -1.26,    -0.47,    -0.71,    -0.89,     0.79,     0.55,     0.37 
30BenzeneEthene125                                ,    -0.69,    -0.33,    -0.46,    -0.56,     0.36,     0.23,     0.13 
30BenzeneEthene150                                ,    -0.17,    -0.06,     0.03,     0.10,     0.11,     0.20,     0.27 
30BenzeneEthene200                                ,     0.01,     0.03,     0.02,     0.01,     0.02,     0.01,    -0.00 
31UracilEthene090                                 ,    -2.57,    -0.34,    -1.85,    -2.95,     2.23,     0.72,    -0.38 
31UracilEthene095                                 ,    -3.24,    -1.52,    -2.52,    -3.26,     1.72,     0.72,    -0.02 
31UracilEthene100                                 ,    -3.38,    -2.03,    -2.81,    -3.37,     1.35,     0.57,     0.01 
31UracilEthene105                                 ,    -3.24,    -2.20,    -2.78,    -3.21,     1.04,     0.46,     0.03 
31UracilEthene110                                 ,    -2.96,    -2.16,    -2.59,    -2.90,     0.80,     0.37,     0.06 
31UracilEthene125                                 ,    -1.99,    -1.62,    -1.77,    -1.88,     0.37,     0.22,     0.11 
31UracilEthene150                                 ,    -0.93,    -0.79,    -0.95,    -1.06,     0.14,    -0.02,    -0.13 
31UracilEthene200                                 ,    -0.25,    -0.25,    -0.25,    -0.25,     0.00,    -0.00,    -0.00 
32UracilEthyne090                                 ,    -2.79,    -0.52,    -1.90,    -2.90,     2.27,     0.89,    -0.11 
32UracilEthyne095                                 ,    -3.56,    -1.90,    -2.92,    -3.66,     1.66,     0.64,    -0.10 
32UracilEthyne100                                 ,    -3.74,    -2.36,    -3.19,    -3.79,     1.38,     0.55,    -0.05 
32UracilEthyne105                                 ,    -3.59,    -2.52,    -3.17,    -3.65,     1.07,     0.42,    -0.06 
32UracilEthyne110                                 ,    -3.29,    -2.47,    -2.97,    -3.33,     0.82,     0.32,    -0.04 
32UracilEthyne125                                 ,    -2.23,    -1.83,    -2.08,    -2.26,     0.40,     0.15,    -0.03 
32UracilEthyne150                                 ,    -1.04,    -0.60,    -0.99,    -1.26,     0.44,     0.05,    -0.22 
32UracilEthyne200                                 ,    -0.27,    -0.27,    -0.26,    -0.26,     0.00,     0.01,     0.01 
33PyridineEthene090                               ,    -0.89,     1.20,     0.31,    -0.34,     2.09,     1.20,     0.55 
33PyridineEthene095                               ,    -1.62,     0.16,    -0.65,    -1.24,     1.78,     0.97,     0.38 
33PyridineEthene100                               ,    -1.86,    -0.49,    -1.08,    -1.52,     1.37,     0.78,     0.34 
33PyridineEthene105                               ,    -1.83,    -0.73,    -1.19,    -1.51,     1.10,     0.64,     0.32 
33PyridineEthene110                               ,    -1.67,    -0.86,    -1.41,    -1.82,     0.81,     0.26,    -0.15 
33PyridineEthene125                               ,    -1.03,    -0.65,    -0.73,    -0.79,     0.38,     0.30,     0.24 
33PyridineEthene150                               ,    -0.37,    -0.24,    -0.36,    -0.45,     0.13,     0.01,    -0.08 
33PyridineEthene200                               ,    -0.05,    -0.02,    -0.01,     0.00,     0.03,     0.04,     0.05 
34PentanePentane090                               ,    -2.86,    -0.76,    -1.56,    -2.14,     2.10,     1.30,     0.72 
34PentanePentane095                               ,    -3.62,    -1.99,    -2.79,    -3.37,     1.63,     0.83,     0.25 
34PentanePentane100                               ,    -3.77,    -2.51,    -3.12,    -3.57,     1.26,     0.65,     0.20 
34PentanePentane105                               ,    -3.61,    -2.63,    -3.10,    -3.44,     0.98,     0.51,     0.17 
34PentanePentane110                               ,    -3.30,    -2.55,    -2.91,    -3.16,     0.75,     0.39,     0.14 
34PentanePentane125                               ,    -2.24,    -1.82,    -1.67,    -1.57,     0.42,     0.57,     0.67 
34PentanePentane150                               ,    -1.05,    -0.98,    -0.75,    -0.58,     0.07,     0.30,     0.47 
34PentanePentane200                               ,    -0.27,    -0.25,    -0.24,    -0.23,     0.02,     0.03,     0.04 
35NeopentanePentane090                            ,    -1.85,    -0.56,    -1.23,    -1.71,     1.29,     0.62,     0.14 
35NeopentanePentane095                            ,    -2.49,    -1.50,    -1.88,    -2.17,     0.99,     0.61,     0.32 
35NeopentanePentane100                            ,    -2.61,    -1.84,    -2.09,    -2.27,     0.77,     0.52,     0.34 
35NeopentanePentane105                            ,    -2.48,    -1.80,    -2.09,    -2.30,     0.68,     0.39,     0.18 
35NeopentanePentane110                            ,    -2.25,    -1.72,    -1.84,    -1.93,     0.53,     0.41,     0.32 
35NeopentanePentane125                            ,    -1.50,    -1.29,    -1.26,    -1.23,     0.21,     0.24,     0.27 
35NeopentanePentane150                            ,    -0.70,    -0.64,    -0.62,    -0.61,     0.06,     0.08,     0.09 
35NeopentanePentane200                            ,    -0.18,    -0.17,    -0.16,    -0.16,     0.01,     0.02,     0.02 
36NeopentaneNeopentane090                         ,    -1.45,    -0.72,    -1.28,    -1.69,     0.73,     0.17,    -0.24 
36NeopentaneNeopentane095                         ,    -1.74,    -1.02,    -1.65,    -2.11,     0.72,     0.09,    -0.37 
36NeopentaneNeopentane100                         ,    -1.77,    -1.21,    -0.77,    -0.45,     0.56,     1.00,     1.32 
36NeopentaneNeopentane105                         ,    -1.68,    -1.24,    -1.37,    -1.47,     0.44,     0.31,     0.21 
36NeopentaneNeopentane110                         ,    -1.54,    -1.19,    -1.49,    -1.71,     0.35,     0.05,    -0.17 
36NeopentaneNeopentane125                         ,    -1.05,    -0.90,    -0.80,    -0.73,     0.15,     0.25,     0.32 
36NeopentaneNeopentane150                         ,    -0.50,    -0.51,    -0.46,    -0.43,    -0.01,     0.04,     0.07 
36NeopentaneNeopentane200                         ,    -0.14,    -0.13,    -0.13,    -0.13,     0.01,     0.01,     0.01 
37CyclopentaneNeopentane090                       ,    -1.61,    -0.23,    -0.75,    -1.13,     1.38,     0.86,     0.48 
37CyclopentaneNeopentane095                       ,    -2.25,    -1.15,    -1.68,    -2.06,     1.10,     0.57,     0.19 
37CyclopentaneNeopentane100                       ,    -2.41,    -1.53,    -2.14,    -2.58,     0.88,     0.27,    -0.17 
37CyclopentaneNeopentane105                       ,    -2.33,    -1.62,    -2.17,    -2.57,     0.71,     0.16,    -0.24 
37CyclopentaneNeopentane110                       ,    -2.14,    -1.58,    -1.76,    -1.90,     0.56,     0.38,     0.24 
37CyclopentaneNeopentane125                       ,    -1.47,    -1.20,    -1.26,    -1.30,     0.27,     0.21,     0.17 
37CyclopentaneNeopentane150                       ,    -0.71,    -0.66,    -0.63,    -0.61,     0.05,     0.08,     0.10 
37CyclopentaneNeopentane200                       ,    -0.19,    -0.18,    -0.17,    -0.16,     0.01,     0.02,     0.03 
38CyclopentaneCyclopentane090                     ,    -2.24,    -0.62,    -1.70,    -2.49,     1.62,     0.54,    -0.25 
38CyclopentaneCyclopentane095                     ,    -2.84,    -1.56,    -2.20,    -2.66,     1.28,     0.64,     0.18 
38CyclopentaneCyclopentane100                     ,    -3.00,    -1.96,    -2.22,    -2.42,     1.04,     0.78,     0.58 
38CyclopentaneCyclopentane105                     ,    -2.86,    -2.05,    -2.48,    -2.80,     0.81,     0.38,     0.06 
38CyclopentaneCyclopentane110                     ,    -2.60,    -1.95,    -2.28,    -2.53,     0.65,     0.32,     0.07 
38CyclopentaneCyclopentane125                     ,    -1.71,    -1.40,    -1.27,    -1.17,     0.31,     0.44,     0.54 
38CyclopentaneCyclopentane150                     ,    -0.79,    -0.71,    -0.71,    -0.71,     0.08,     0.08,     0.08 
38CyclopentaneCyclopentane200                     ,    -0.20,    -0.20,    -0.20,    -0.20,     0.00,    -0.00,    -0.00 
39BenzeneCyclopentane090                          ,    -2.16,     0.23,    -1.11,    -2.09,     2.39,     1.05,     0.07 
39BenzeneCyclopentane095                          ,    -3.24,    -1.34,    -2.38,    -3.15,     1.90,     0.86,     0.09 
39BenzeneCyclopentane100                          ,    -3.57,    -2.10,    -2.93,    -3.52,     1.47,     0.64,     0.05 
39BenzeneCyclopentane105                          ,    -3.47,    -2.35,    -2.81,    -3.14,     1.12,     0.66,     0.33 
39BenzeneCyclopentane110                          ,    -3.17,    -2.32,    -2.63,    -2.86,     0.85,     0.54,     0.31 
39BenzeneCyclopentane125                          ,    -2.07,    -1.70,    -1.91,    -2.07,     0.37,     0.16,     0.00 
39BenzeneCyclopentane150                          ,    -0.90,    -0.81,    -0.83,    -0.85,     0.09,     0.07,     0.05 
39BenzeneCyclopentane200                          ,    -0.19,    -0.18,    -0.13,    -0.10,     0.01,     0.06,     0.09 
40BenzeneNeopentane090                            ,    -1.86,    -0.13,    -1.04,    -1.70,     1.73,     0.82,     0.16 
40BenzeneNeopentane095                            ,    -2.68,    -1.34,    -2.00,    -2.47,     1.34,     0.68,     0.21 
40BenzeneNeopentane100                            ,    -2.89,    -1.87,    -2.63,    -3.18,     1.02,     0.26,    -0.29 
40BenzeneNeopentane105                            ,    -2.80,    -2.04,    -2.41,    -2.68,     0.76,     0.39,     0.12 
40BenzeneNeopentane110                            ,    -2.57,    -1.99,    -2.27,    -2.46,     0.58,     0.30,     0.11 
40BenzeneNeopentane125                            ,    -1.70,    -1.22,    -1.56,    -1.80,     0.48,     0.14,    -0.10 
40BenzeneNeopentane150                            ,    -0.77,    -0.71,    -0.73,    -0.74,     0.06,     0.04,     0.03 
40BenzeneNeopentane200                            ,    -0.19,    -0.18,    -0.22,    -0.24,     0.01,    -0.03,    -0.05 
41UracilPentane090                                ,    -3.83,    -0.98,    -2.81,    -4.14,     2.85,     1.02,    -0.31 
41UracilPentane095                                ,    -4.69,    -2.39,    -3.49,    -4.29,     2.30,     1.20,     0.40 
41UracilPentane100                                ,    -4.84,    -3.01,    -3.83,    -4.42,     1.83,     1.01,     0.42 
41UracilPentane105                                ,    -4.60,    -3.16,    -3.98,    -4.58,     1.44,     0.62,     0.02 
41UracilPentane110                                ,    -4.08,    -2.95,    -3.32,    -3.58,     1.13,     0.76,     0.50 
41UracilPentane125                                ,    -2.44,    -2.02,    -2.12,    -2.20,     0.42,     0.32,     0.24 
41UracilPentane150                                ,    -0.98,    -0.84,    -0.75,    -0.68,     0.14,     0.23,     0.30 
41UracilPentane200                                ,    -0.21,    -0.18,    -0.18,    -0.18,     0.03,     0.03,     0.03 
42UracilCyclopentane090                           ,    -3.05,    -0.61,    -2.12,    -3.23,     2.44,     0.93,    -0.18 
42UracilCyclopentane095                           ,    -3.97,    -1.90,    -3.00,    -3.80,     2.07,     0.97,     0.17 
42UracilCyclopentane100                           ,    -4.13,    -2.50,    -3.24,    -3.78,     1.63,     0.89,     0.35 
42UracilCyclopentane105                           ,    -3.92,    -2.50,    -3.33,    -3.94,     1.42,     0.59,    -0.02 
42UracilCyclopentane110                           ,    -3.54,    -2.46,    -2.94,    -3.28,     1.08,     0.60,     0.26 
42UracilCyclopentane125                           ,    -2.29,    -1.75,    -1.94,    -2.07,     0.54,     0.35,     0.22 
42UracilCyclopentane150                           ,    -1.02,    -0.85,    -1.13,    -1.33,     0.17,    -0.11,    -0.31 
42UracilCyclopentane200                           ,    -0.25,    -0.22,    -0.22,    -0.22,     0.03,     0.03,     0.03 
43UracilNeopentane090                             ,    -2.87,    -2.57,    -2.17,    -1.87,     0.30,     0.70,     1.00 
43UracilNeopentane095                             ,    -3.60,    -2.07,    -2.97,    -3.62,     1.53,     0.63,    -0.02 
43UracilNeopentane100                             ,    -3.70,    -2.50,    -3.12,    -3.57,     1.20,     0.58,     0.13 
43UracilNeopentane105                             ,    -3.49,    -2.57,    -3.01,    -3.33,     0.92,     0.48,     0.16 
43UracilNeopentane110                             ,    -3.15,    -2.47,    -2.74,    -2.94,     0.68,     0.41,     0.21 
43UracilNeopentane125                             ,    -2.05,    -1.71,    -1.68,    -1.66,     0.34,     0.37,     0.39 
43UracilNeopentane150                             ,    -0.92,    -0.80,    -0.88,    -0.93,     0.12,     0.04,    -0.01 
43UracilNeopentane200                             ,    -0.23,    -0.21,    -0.21,    -0.21,     0.02,     0.02,     0.02 
44EthenePentane090                                ,    -1.66,    -0.39,    -0.85,    -1.19,     1.27,     0.81,     0.47 
44EthenePentane095                                ,    -1.97,    -0.92,    -1.34,    -1.64,     1.05,     0.63,     0.33 
44EthenePentane100                                ,    -1.99,    -1.17,    -1.62,    -1.95,     0.82,     0.37,     0.04 
44EthenePentane105                                ,    -1.86,    -1.22,    -1.59,    -1.86,     0.64,     0.27,     0.00 
44EthenePentane110                                ,    -1.67,    -1.16,    -1.19,    -1.22,     0.51,     0.48,     0.45 
44EthenePentane125                                ,    -1.09,    -0.83,    -0.95,    -1.04,     0.26,     0.14,     0.05 
44EthenePentane150                                ,    -0.49,    -0.41,    -0.48,    -0.52,     0.08,     0.01,    -0.03 
44EthenePentane200                                ,    -0.12,    -0.10,    -0.10,    -0.10,     0.02,     0.02,     0.02 
45EthynePentane090                                ,    -1.13,     0.35,    -0.50,    -1.12,     1.48,     0.63,     0.01 
45EthynePentane095                                ,    -1.63,    -0.49,    -1.17,    -1.66,     1.14,     0.46,    -0.03 
45EthynePentane100                                ,    -1.75,    -0.83,    -1.41,    -1.84,     0.92,     0.34,    -0.09 
45EthynePentane105                                ,    -1.68,    -0.95,    -1.31,    -1.57,     0.73,     0.37,     0.11 
45EthynePentane110                                ,    -1.52,    -0.95,    -1.22,    -1.42,     0.57,     0.30,     0.10 
45EthynePentane125                                ,    -0.98,    -0.70,    -0.82,    -0.91,     0.28,     0.16,     0.07 
45EthynePentane150                                ,    -0.42,     4.24,    -0.36,    -3.73,     4.66,     0.06,    -3.31 
45EthynePentane200                                ,    -0.10,    -0.08,    -0.08,    -0.07,     0.02,     0.02,     0.03 
46PeptidePentane090                               ,    -3.75,    -1.57,    -2.64,    -3.42,     2.18,     1.11,     0.33 
46PeptidePentane095                               ,    -4.21,    -2.44,    -3.27,    -3.87,     1.77,     0.94,     0.34 
46PeptidePentane100                               ,    -4.24,    -2.80,    -3.55,    -4.10,     1.44,     0.69,     0.14 
46PeptidePentane105                               ,    -4.05,    -2.84,    -3.29,    -3.63,     1.21,     0.76,     0.42 
46PeptidePentane110                               ,    -3.73,    -2.76,    -3.31,    -3.71,     0.97,     0.42,     0.02 
46PeptidePentane125                               ,    -2.63,    -2.06,    -2.50,    -2.81,     0.57,     0.13,    -0.18 
46PeptidePentane150                               ,    -1.19,    -1.01,    -1.15,    -1.26,     0.18,     0.04,    -0.07 
46PeptidePentane200                               ,    -0.29,    -0.25,    -0.24,    -0.23,     0.04,     0.05,     0.06 
47BenzeneBenzeneTS090                             ,    -1.64,     0.19,    -0.94,    -1.76,     1.83,     0.70,    -0.12 
47BenzeneBenzeneTS095                             ,    -2.58,    -1.18,    -2.02,    -2.63,     1.40,     0.56,    -0.05 
47BenzeneBenzeneTS100                             ,    -2.87,    -1.79,    -2.36,    -2.78,     1.08,     0.51,     0.09 
47BenzeneBenzeneTS105                             ,    -2.82,    -1.98,    -2.41,    -2.72,     0.84,     0.41,     0.10 
47BenzeneBenzeneTS110                             ,    -2.60,    -1.97,    -2.26,    -2.48,     0.63,     0.34,     0.12 
47BenzeneBenzeneTS125                             ,    -1.77,    -1.49,    -1.58,    -1.65,     0.28,     0.19,     0.12 
47BenzeneBenzeneTS150                             ,    -0.83,    -0.77,    -0.78,    -0.79,     0.06,     0.05,     0.04 
47BenzeneBenzeneTS200                             ,    -0.22,    -0.23,    -0.35,    -0.43,    -0.01,    -0.13,    -0.21 
48PyridinePyridineTS090                           ,    -2.53,    -0.79,    -1.71,    -2.39,     1.74,     0.82,     0.14 
48PyridinePyridineTS095                           ,    -3.31,    -1.95,    -2.87,    -3.55,     1.36,     0.44,    -0.24 
48PyridinePyridineTS100                           ,    -3.53,    -2.47,    -3.18,    -3.70,     1.06,     0.35,    -0.17 
48PyridinePyridineTS105                           ,    -3.45,    -2.62,    -3.06,    -3.39,     0.83,     0.39,     0.06 
48PyridinePyridineTS110                           ,    -3.22,    -2.57,    -2.87,    -3.08,     0.65,     0.35,     0.14 
48PyridinePyridineTS125                           ,    -2.29,    -1.99,    -2.18,    -2.33,     0.30,     0.11,    -0.04 
48PyridinePyridineTS150                           ,    -1.18,    -1.13,    -1.09,    -1.07,     0.05,     0.09,     0.11 
48PyridinePyridineTS200                           ,    -0.37,     0.34,    -0.31,    -0.79,     0.71,     0.06,    -0.42 
49BenzenePyridineTS090                            ,    -2.09,    -0.31,    -1.42,    -2.24,     1.78,     0.67,    -0.15 
49BenzenePyridineTS095                            ,    -3.04,    -1.69,    -2.40,    -2.91,     1.35,     0.64,     0.13 
49BenzenePyridineTS100                            ,    -3.32,    -2.29,    -2.84,    -3.24,     1.03,     0.48,     0.08 
49BenzenePyridineTS105                            ,    -3.26,    -2.47,    -3.29,    -3.89,     0.79,    -0.03,    -0.63 
49BenzenePyridineTS110                            ,    -3.02,    -2.39,    -2.72,    -2.96,     0.63,     0.30,     0.06 
49BenzenePyridineTS125                            ,    -2.10,    -1.84,    -1.87,    -1.90,     0.26,     0.23,     0.20 
49BenzenePyridineTS150                            ,    -1.05,    -1.02,    -0.99,    -0.98,     0.03,     0.06,     0.07 
49BenzenePyridineTS200                            ,    -0.33,    -0.32,    -0.45,    -0.54,     0.01,    -0.12,    -0.21 
50BenzeneEthyneCHpi090                            ,    -1.87,    -0.54,    -1.44,    -2.10,     1.33,     0.43,    -0.23 
50BenzeneEthyneCHpi095                            ,    -2.65,    -1.56,    -2.32,    -2.88,     1.09,     0.33,    -0.23 
50BenzeneEthyneCHpi100                            ,    -2.86,    -2.02,    -2.61,    -3.05,     0.84,     0.25,    -0.19 
50BenzeneEthyneCHpi105                            ,    -2.79,    -2.16,    -2.60,    -2.93,     0.63,     0.19,    -0.14 
50BenzeneEthyneCHpi110                            ,    -2.58,    -2.05,    -2.43,    -2.71,     0.53,     0.15,    -0.13 
50BenzeneEthyneCHpi125                            ,    -1.79,    -1.61,    -1.72,    -1.80,     0.18,     0.07,    -0.01 
50BenzeneEthyneCHpi150                            ,    -0.89,    -0.89,    -0.90,    -0.91,     0.00,    -0.01,    -0.02 
50BenzeneEthyneCHpi200                            ,    -0.27,    -0.30,    -0.42,    -0.50,    -0.03,    -0.15,    -0.23 
51EthyneEthyneTS090                               ,    -1.21,    -0.70,    -1.00,    -1.22,     0.51,     0.21,    -0.01 
51EthyneEthyneTS095                               ,    -1.47,    -1.01,    -1.32,    -1.54,     0.46,     0.15,    -0.07 
51EthyneEthyneTS100                               ,    -1.52,    -1.17,    -1.41,    -1.58,     0.35,     0.11,    -0.06 
51EthyneEthyneTS105                               ,    -1.46,    -1.17,    -1.38,    -1.53,     0.29,     0.08,    -0.07 
51EthyneEthyneTS110                               ,    -1.35,    -1.13,    -1.28,    -1.40,     0.22,     0.07,    -0.05 
51EthyneEthyneTS125                               ,    -0.93,    -0.84,    -0.91,    -0.97,     0.09,     0.02,    -0.04 
51EthyneEthyneTS150                               ,    -0.46,    -0.45,    -0.45,    -0.46,     0.01,     0.01,     0.00 
51EthyneEthyneTS200                               ,    -0.14,    -0.15,    -0.13,    -0.12,    -0.01,     0.01,     0.02 
52BenzeneAcOHOHpi090                              ,    -3.97,    -2.22,    -3.32,    -4.11,     1.75,     0.65,    -0.14 
52BenzeneAcOHOHpi095                              ,    -4.58,    -3.13,    -4.54,    -5.57,     1.45,     0.04,    -0.99 
52BenzeneAcOHOHpi100                              ,    -4.70,    -3.52,    -4.76,    -5.66,     1.18,    -0.06,    -0.96 
52BenzeneAcOHOHpi105                              ,    -4.55,    -3.56,    -4.27,    -4.78,     0.99,     0.28,    -0.23 
52BenzeneAcOHOHpi110                              ,    -4.25,    -3.43,    -4.02,    -4.44,     0.82,     0.23,    -0.19 
52BenzeneAcOHOHpi125                              ,    -3.13,    -2.65,    -3.14,    -3.49,     0.48,    -0.01,    -0.36 
52BenzeneAcOHOHpi150                              ,    -1.70,    -1.53,    -1.80,    -2.00,     0.17,    -0.10,    -0.30 
52BenzeneAcOHOHpi200                              ,    -0.55,    -0.52,    -0.59,    -0.63,     0.03,    -0.04,    -0.08 
53BenzeneAcNH2NHpi090                             ,    -3.79,    -2.44,    -3.60,    -4.45,     1.35,     0.19,    -0.66 
53BenzeneAcNH2NHpi095                             ,    -4.27,    -3.12,    -4.00,    -4.65,     1.15,     0.27,    -0.38 
53BenzeneAcNH2NHpi100                             ,    -4.36,    -3.42,    -3.93,    -4.30,     0.94,     0.43,     0.06 
53BenzeneAcNH2NHpi105                             ,    -4.23,    -3.45,    -3.76,    -3.98,     0.78,     0.47,     0.25 
53BenzeneAcNH2NHpi110                             ,    -3.97,    -3.33,    -3.53,    -3.67,     0.64,     0.44,     0.30 
53BenzeneAcNH2NHpi125                             ,    -2.97,    -2.62,    -2.89,    -3.09,     0.35,     0.08,    -0.12 
53BenzeneAcNH2NHpi150                             ,    -1.65,    -1.52,    -1.64,    -1.73,     0.13,     0.01,    -0.08 
53BenzeneAcNH2NHpi200                             ,    -0.48,    -0.47,    -0.34,    -0.25,     0.01,     0.14,     0.23 
54BenzeneWaterOHpi090                             ,    -2.80,    -1.63,    -2.42,    -3.00,     1.17,     0.38,    -0.20 
54BenzeneWaterOHpi095                             ,    -3.21,    -2.28,    -2.85,    -3.26,     0.93,     0.36,    -0.05 
54BenzeneWaterOHpi100                             ,    -3.27,    -2.52,    -2.93,    -3.23,     0.75,     0.34,     0.04 
54BenzeneWaterOHpi105                             ,    -3.13,    -2.53,    -2.88,    -3.14,     0.60,     0.25,    -0.01 
54BenzeneWaterOHpi110                             ,    -2.90,    -2.42,    -2.69,    -2.88,     0.48,     0.21,     0.02 
54BenzeneWaterOHpi125                             ,    -2.10,    -1.82,    -2.00,    -2.12,     0.28,     0.10,    -0.02 
54BenzeneWaterOHpi150                             ,    -1.16,    -1.07,    -1.16,    -1.22,     0.09,     0.00,    -0.06 
54BenzeneWaterOHpi200                             ,    -0.42,    -0.42,    -0.75,    -0.99,     0.00,    -0.33,    -0.57 
55BenzeneMeOHOHpi090                              ,    -3.45,    -1.54,    -2.79,    -3.71,     1.91,     0.66,    -0.26 
55BenzeneMeOHOHpi095                              ,    -4.05,    -2.50,    -3.51,    -4.26,     1.55,     0.54,    -0.21 
55BenzeneMeOHOHpi100                              ,    -4.19,    -2.92,    -3.70,    -4.27,     1.27,     0.49,    -0.08 
55BenzeneMeOHOHpi105                              ,    -4.07,    -2.96,    -3.67,    -4.18,     1.11,     0.40,    -0.11 
55BenzeneMeOHOHpi110                              ,    -3.80,    -2.99,    -3.48,    -3.84,     0.81,     0.32,    -0.04 
55BenzeneMeOHOHpi125                              ,    -2.80,    -2.34,    -2.79,    -3.11,     0.46,     0.01,    -0.31 
55BenzeneMeOHOHpi150                              ,    -1.53,    -1.42,    -1.45,    -1.48,     0.11,     0.08,     0.05 
55BenzeneMeOHOHpi200                              ,    -0.52,    -0.52,    -0.52,    -0.52,    -0.00,     0.00,     0.00 
56BenzeneMeNH2NHpi090                             ,    -2.51,    -0.67,    -1.86,    -2.73,     1.84,     0.65,    -0.22 
56BenzeneMeNH2NHpi095                             ,    -3.09,    -1.65,    -2.48,    -3.09,     1.44,     0.61,     0.00 
56BenzeneMeNH2NHpi100                             ,    -3.23,    -2.07,    -2.68,    -3.14,     1.16,     0.55,     0.09 
56BenzeneMeNH2NHpi105                             ,    -3.12,    -2.22,    -2.68,    -3.01,     0.90,     0.44,     0.11 
56BenzeneMeNH2NHpi110                             ,    -2.86,    -2.15,    -2.50,    -2.76,     0.71,     0.36,     0.10 
56BenzeneMeNH2NHpi125                             ,    -1.95,    -1.61,    -1.75,    -1.85,     0.34,     0.20,     0.10 
56BenzeneMeNH2NHpi150                             ,    -0.94,    -0.84,    -0.87,    -0.89,     0.10,     0.07,     0.05 
56BenzeneMeNH2NHpi200                             ,    -0.26,    -0.25,    -0.57,    -0.81,     0.01,    -0.31,    -0.55 
57BenzenePeptideNHpi090                           ,    -3.75,    -1.35,    -2.74,    -3.75,     2.40,     1.01,    -0.00 
57BenzenePeptideNHpi095                           ,    -4.96,    -3.12,    -4.11,    -4.83,     1.84,     0.85,     0.13 
57BenzenePeptideNHpi100                           ,    -5.28,    -3.86,    -4.93,    -5.71,     1.42,     0.35,    -0.43 
57BenzenePeptideNHpi105                           ,    -5.14,    -4.00,    -4.84,    -5.45,     1.14,     0.30,    -0.31 
57BenzenePeptideNHpi110                           ,    -4.78,    -3.86,    -4.56,    -5.07,     0.92,     0.22,    -0.29 
57BenzenePeptideNHpi125                           ,    -3.41,    -2.99,    -3.47,    -3.82,     0.42,    -0.06,    -0.41 
57BenzenePeptideNHpi150                           ,    -1.80,    -1.67,    -1.77,    -1.84,     0.13,     0.03,    -0.04 
57BenzenePeptideNHpi200                           ,    -0.62,    -0.61,    -0.54,    -0.49,     0.01,     0.08,     0.13 
58PyridinePyridineCHN090                          ,    -2.80,    -1.95,    -2.43,    -2.78,     0.85,     0.37,     0.02 
58PyridinePyridineCHN095                          ,    -3.82,    -3.17,    -3.33,    -3.44,     0.65,     0.49,     0.38 
58PyridinePyridineCHN100                          ,    -4.15,    -3.70,    -4.02,    -4.25,     0.45,     0.13,    -0.10 
58PyridinePyridineCHN105                          ,    -3.89,    -3.58,    -3.82,    -4.00,     0.31,     0.07,    -0.11 
58PyridinePyridineCHN110                          ,    -3.45,    -3.23,    -3.71,    -4.07,     0.22,    -0.26,    -0.62 
58PyridinePyridineCHN125                          ,    -2.18,    -2.12,    -2.09,    -2.07,     0.06,     0.09,     0.11 
58PyridinePyridineCHN150                          ,    -1.01,    -1.02,    -1.01,    -1.00,    -0.01,    -0.00,     0.01 
58PyridinePyridineCHN200                          ,    -0.28,    -0.25,    -0.30,    -0.34,     0.03,    -0.02,    -0.06 
59EthyneWaterCHO090                               ,    -2.52,    -2.18,    -2.56,    -2.83,     0.34,    -0.04,    -0.31 
59EthyneWaterCHO095                               ,    -2.80,    -2.53,    -2.80,    -3.00,     0.27,     0.00,    -0.20 
59EthyneWaterCHO100                               ,    -2.85,    -2.64,    -2.84,    -2.98,     0.21,     0.01,    -0.13 
59EthyneWaterCHO105                               ,    -2.76,    -2.60,    -2.75,    -2.87,     0.16,     0.01,    -0.11 
59EthyneWaterCHO110                               ,    -2.60,    -2.48,    -2.60,    -2.68,     0.12,     0.00,    -0.08 
59EthyneWaterCHO125                               ,    -1.98,    -1.93,    -2.00,    -2.04,     0.05,    -0.02,    -0.06 
59EthyneWaterCHO150                               ,    -1.17,    -1.20,    -1.19,    -1.18,    -0.03,    -0.02,    -0.01 
59EthyneWaterCHO200                               ,    -0.46,    -0.50,    -0.48,    -0.46,    -0.04,    -0.02,    -0.00 
60EthyneAcOHOHpi090                               ,    -4.28,    -3.29,    -3.94,    -4.42,     0.99,     0.34,    -0.14 
60EthyneAcOHOHpi095                               ,    -4.78,    -3.92,    -4.47,    -4.88,     0.86,     0.31,    -0.10 
60EthyneAcOHOHpi100                               ,    -4.86,    -4.13,    -4.74,    -5.18,     0.73,     0.12,    -0.32 
60EthyneAcOHOHpi105                               ,    -4.69,    -4.07,    -4.62,    -5.02,     0.62,     0.07,    -0.33 
60EthyneAcOHOHpi110                               ,    -4.39,    -3.86,    -4.33,    -4.67,     0.53,     0.06,    -0.28 
60EthyneAcOHOHpi125                               ,    -3.26,    -2.92,    -3.23,    -3.45,     0.34,     0.03,    -0.19 
60EthyneAcOHOHpi150                               ,    -1.77,    -1.63,    -1.73,    -1.81,     0.14,     0.04,    -0.04 
60EthyneAcOHOHpi200                               ,    -0.56,    -0.54,    -0.54,    -0.54,     0.02,     0.02,     0.02 
61PentaneAcOH090                                  ,    -2.70,    -1.23,    -1.88,    -2.36,     1.47,     0.82,     0.34 
61PentaneAcOH095                                  ,    -2.90,    -1.69,    -2.22,    -2.61,     1.21,     0.68,     0.29 
61PentaneAcOH100                                  ,    -2.88,    -1.88,    -2.30,    -2.60,     1.00,     0.58,     0.28 
61PentaneAcOH105                                  ,    -2.73,    -1.87,    -2.40,    -2.79,     0.86,     0.33,    -0.06 
61PentaneAcOH110                                  ,    -2.52,    -1.81,    -2.08,    -2.27,     0.71,     0.44,     0.25 
61PentaneAcOH125                                  ,    -1.79,    -1.37,    -1.53,    -1.66,     0.42,     0.26,     0.13 
61PentaneAcOH150                                  ,    -0.78,    -0.65,    -0.67,    -0.68,     0.13,     0.11,     0.10 
61PentaneAcOH200                                  ,    -0.17,    -0.15,    -0.14,    -0.14,     0.02,     0.03,     0.03 
62PentaneAcNH2090                                 ,    -3.15,    -0.86,    -2.35,    -3.44,     2.29,     0.80,    -0.29 
62PentaneAcNH2095                                 ,    -3.50,    -2.02,    -2.60,    -3.02,     1.48,     0.90,     0.48 
62PentaneAcNH2100                                 ,    -3.51,    -2.25,    -2.75,    -3.11,     1.26,     0.76,     0.40 
62PentaneAcNH2105                                 ,    -3.32,    -2.30,    -2.89,    -3.32,     1.02,     0.43,    -0.00 
62PentaneAcNH2110                                 ,    -3.04,    -2.22,    -2.52,    -2.74,     0.82,     0.52,     0.30 
62PentaneAcNH2125                                 ,    -2.12,    -1.65,    -1.99,    -2.23,     0.47,     0.13,    -0.11 
62PentaneAcNH2150                                 ,    -1.04,    -0.88,    -0.94,    -0.98,     0.16,     0.10,     0.06 
62PentaneAcNH2200                                 ,    -0.27,    -0.24,    -0.25,    -0.25,     0.03,     0.02,     0.02 
63BenzeneAcOH090                                  ,    -2.73,    -0.57,    -1.81,    -2.71,     2.16,     0.92,     0.02 
63BenzeneAcOH095                                  ,    -3.60,    -1.84,    -2.82,    -3.53,     1.76,     0.78,     0.07 
63BenzeneAcOH100                                  ,    -3.80,    -2.47,    -3.45,    -4.16,     1.33,     0.35,    -0.36 
63BenzeneAcOH105                                  ,    -3.65,    -2.61,    -3.16,    -3.56,     1.04,     0.49,     0.09 
63BenzeneAcOH110                                  ,    -3.34,    -2.53,    -2.95,    -3.25,     0.81,     0.39,     0.09 
63BenzeneAcOH125                                  ,    -2.24,    -1.83,    -2.01,    -2.14,     0.41,     0.23,     0.10 
63BenzeneAcOH150                                  ,    -1.02,    -0.90,    -0.97,    -1.02,     0.12,     0.05,     0.00 
63BenzeneAcOH200                                  ,    -0.26,    -0.26,    -0.19,    -0.14,     0.00,     0.07,     0.12 
64PeptideEthene090                                ,    -2.60,    -1.20,    -2.02,    -2.62,     1.40,     0.58,    -0.02 
64PeptideEthene095                                ,    -2.95,    -1.81,    -2.47,    -2.94,     1.14,     0.48,     0.01 
64PeptideEthene100                                ,    -2.99,    -2.06,    -2.79,    -3.31,     0.93,     0.20,    -0.32 
64PeptideEthene105                                ,    -2.85,    -2.10,    -2.53,    -2.84,     0.75,     0.32,     0.01 
64PeptideEthene110                                ,    -2.63,    -2.02,    -2.36,    -2.60,     0.61,     0.27,     0.03 
64PeptideEthene125                                ,    -1.86,    -1.53,    -1.68,    -1.78,     0.33,     0.18,     0.08 
64PeptideEthene150                                ,    -0.88,    -0.78,    -0.81,    -0.83,     0.10,     0.07,     0.05 
64PeptideEthene200                                ,    -0.19,    -0.11,    -0.18,    -0.23,     0.08,     0.01,    -0.04 
65PyridineEthyne090                               ,    -3.54,    -3.18,    -3.57,    -3.86,     0.36,    -0.03,    -0.32 
65PyridineEthyne095                               ,    -3.91,    -3.62,    -3.90,    -4.11,     0.29,     0.01,    -0.20 
65PyridineEthyne100                               ,    -3.99,    -3.76,    -3.96,    -4.11,     0.23,     0.03,    -0.12 
65PyridineEthyne105                               ,    -3.89,    -3.71,    -3.85,    -3.96,     0.18,     0.04,    -0.07 
65PyridineEthyne110                               ,    -3.68,    -3.53,    -3.64,    -3.73,     0.15,     0.04,    -0.05 
65PyridineEthyne125                               ,    -2.84,    -2.79,    -2.82,    -2.83,     0.05,     0.02,     0.01 
65PyridineEthyne150                               ,    -1.67,    -1.70,    -1.73,    -1.76,    -0.03,    -0.06,    -0.09 
65PyridineEthyne200                               ,    -0.62,    -0.65,    -0.67,    -0.68,    -0.03,    -0.05,    -0.06 
66MeNH2Pyridine090                                ,    -3.45,    -1.77,    -2.67,    -3.32,     1.68,     0.78,     0.13 
66MeNH2Pyridine095                                ,    -3.88,    -2.50,    -3.22,    -3.74,     1.38,     0.66,     0.14 
66MeNH2Pyridine100                                ,    -3.97,    -2.84,    -3.43,    -3.85,     1.13,     0.54,     0.12 
66MeNH2Pyridine105                                ,    -3.85,    -2.92,    -3.41,    -3.77,     0.93,     0.44,     0.08 
66MeNH2Pyridine110                                ,    -3.62,    -2.86,    -3.18,    -3.41,     0.76,     0.44,     0.21 
66MeNH2Pyridine125                                ,    -2.71,    -2.30,    -2.44,    -2.54,     0.41,     0.27,     0.17 
66MeNH2Pyridine150                                ,    -1.50,    -1.34,    -1.58,    -1.77,     0.16,    -0.08,    -0.27 
66MeNH2Pyridine200                                ,    -0.49,    -0.47,    -0.39,    -0.34,     0.02,     0.10,     0.15 
                                                                                                0.23 = (   11.96 percent) (  528.00)


==> anc/text_files/relative_energies/S66x8_results_sorted_sossx.txt <==
01WaterWater090                                   ,    -4.57,    -3.50,    -3.86,    -4.12,     1.07,     0.71,     0.45 
01WaterWater095                                   ,    -4.88,    -3.94,    -4.22,    -4.43,     0.94,     0.66,     0.45 
01WaterWater100                                   ,    -4.89,    -4.10,    -4.47,    -4.75,     0.79,     0.42,     0.14 
01WaterWater105                                   ,    -4.72,    -4.05,    -4.27,    -4.43,     0.67,     0.45,     0.29 
01WaterWater110                                   ,    -4.45,    -3.89,    -4.08,    -4.21,     0.56,     0.37,     0.24 
01WaterWater125                                   ,    -3.46,    -3.12,    -3.24,    -3.32,     0.34,     0.22,     0.14 
01WaterWater150                                   ,    -2.11,    -1.97,    -2.01,    -2.04,     0.14,     0.10,     0.07 
01WaterWater200                                   ,    -0.87,    -0.84,    -0.84,    -0.84,     0.03,     0.03,     0.03 
02WaterMeOH090                                    ,    -5.19,    -4.04,    -4.57,    -4.96,     1.15,     0.62,     0.23 
02WaterMeOH095                                    ,    -5.55,    -4.58,    -4.96,    -5.24,     0.97,     0.59,     0.31 
02WaterMeOH100                                    ,    -5.57,    -4.76,    -4.96,    -5.10,     0.81,     0.61,     0.47 
02WaterMeOH105                                    ,    -5.38,    -4.71,    -4.94,    -5.11,     0.67,     0.44,     0.27 
02WaterMeOH110                                    ,    -5.08,    -4.48,    -4.66,    -4.80,     0.60,     0.42,     0.28 
02WaterMeOH125                                    ,    -3.94,    -3.60,    -3.71,    -3.79,     0.34,     0.23,     0.15 
02WaterMeOH150                                    ,    -2.39,    -2.25,    -2.28,    -2.31,     0.14,     0.11,     0.08 
02WaterMeOH200                                    ,    -0.95,    -0.93,    -0.92,    -0.92,     0.02,     0.03,     0.03 
03WaterMeNH2090                                   ,    -6.49,    -5.25,    -5.74,    -6.10,     1.24,     0.75,     0.39 
03WaterMeNH2095                                   ,    -6.87,    -5.80,    -6.07,    -6.26,     1.07,     0.80,     0.61 
03WaterMeNH2100                                   ,    -6.88,    -5.96,    -6.19,    -6.35,     0.92,     0.69,     0.53 
03WaterMeNH2105                                   ,    -6.65,    -5.87,    -6.05,    -6.19,     0.78,     0.60,     0.46 
03WaterMeNH2110                                   ,    -6.28,    -5.62,    -5.95,    -6.20,     0.66,     0.33,     0.08 
03WaterMeNH2125                                   ,    -4.92,    -4.48,    -4.67,    -4.80,     0.44,     0.25,     0.12 
03WaterMeNH2150                                   ,    -2.98,    -2.79,    -2.95,    -3.06,     0.19,     0.03,    -0.08 
03WaterMeNH2200                                   ,    -1.14,    -1.10,    -1.10,    -1.10,     0.04,     0.04,     0.04 
04WaterPeptide090                                 ,    -7.63,    -6.15,    -6.70,    -7.10,     1.48,     0.93,     0.53 
04WaterPeptide095                                 ,    -8.06,    -6.79,    -7.56,    -8.12,     1.27,     0.50,    -0.06 
04WaterPeptide100                                 ,    -8.08,    -7.00,    -7.26,    -7.45,     1.08,     0.82,     0.63 
04WaterPeptide105                                 ,    -7.84,    -6.96,    -7.14,    -7.27,     0.88,     0.70,     0.57 
04WaterPeptide110                                 ,    -7.46,    -6.68,    -6.85,    -6.97,     0.78,     0.61,     0.49 
04WaterPeptide125                                 ,    -5.99,    -5.52,    -5.70,    -5.83,     0.47,     0.29,     0.16 
04WaterPeptide150                                 ,    -3.83,    -3.59,    -3.64,    -3.68,     0.24,     0.19,     0.15 
04WaterPeptide200                                 ,    -1.44,    -1.40,    -1.75,    -2.00,     0.04,    -0.31,    -0.56 
05MeOHMeOH090                                     ,    -5.28,    -3.97,    -4.39,    -4.69,     1.31,     0.89,     0.59 
05MeOHMeOH095                                     ,    -5.69,    -4.59,    -5.08,    -5.44,     1.10,     0.61,     0.25 
05MeOHMeOH100                                     ,    -5.75,    -4.81,    -5.13,    -5.36,     0.94,     0.62,     0.39 
05MeOHMeOH105                                     ,    -5.58,    -4.79,    -5.06,    -5.25,     0.79,     0.52,     0.33 
05MeOHMeOH110                                     ,    -5.28,    -4.62,    -4.85,    -5.01,     0.66,     0.43,     0.27 
05MeOHMeOH125                                     ,    -4.14,    -3.74,    -3.86,    -3.94,     0.40,     0.28,     0.20 
05MeOHMeOH150                                     ,    -2.52,    -2.36,    -2.40,    -2.42,     0.16,     0.12,     0.10 
05MeOHMeOH200                                     ,    -1.01,    -0.98,    -1.00,    -1.01,     0.03,     0.01,    -0.00 
06MeOHMeNH2090                                    ,    -6.97,    -5.36,    -5.72,    -5.98,     1.61,     1.25,     0.99 
06MeOHMeNH2095                                    ,    -7.47,    -6.09,    -6.34,    -6.52,     1.38,     1.13,     0.95 
06MeOHMeNH2100                                    ,    -7.54,    -6.36,    -6.79,    -7.10,     1.18,     0.75,     0.44 
06MeOHMeNH2105                                    ,    -7.34,    -6.33,    -6.94,    -7.39,     1.01,     0.40,    -0.05 
06MeOHMeNH2110                                    ,    -6.97,    -6.11,    -6.76,    -7.23,     0.86,     0.21,    -0.26 
06MeOHMeNH2125                                    ,    -5.50,    -4.97,    -5.27,    -5.49,     0.53,     0.23,     0.01 
06MeOHMeNH2150                                    ,    -3.35,    -3.10,    -3.20,    -3.28,     0.25,     0.15,     0.07 
06MeOHMeNH2200                                    ,    -1.27,    -1.22,    -1.20,    -1.19,     0.05,     0.07,     0.08 
07MeOHPeptide090                                  ,    -7.63,    -5.94,    -6.52,    -6.94,     1.69,     1.11,     0.69 
07MeOHPeptide095                                  ,    -8.14,    -6.68,    -7.23,    -7.64,     1.46,     0.91,     0.50 
07MeOHPeptide100                                  ,    -8.22,    -6.96,    -7.44,    -7.79,     1.26,     0.78,     0.43 
07MeOHPeptide105                                  ,    -8.02,    -6.93,    -7.46,    -7.85,     1.09,     0.56,     0.17 
07MeOHPeptide110                                  ,    -7.66,    -6.72,    -7.11,    -7.40,     0.94,     0.55,     0.26 
07MeOHPeptide125                                  ,    -6.18,    -5.56,    -5.73,    -5.84,     0.62,     0.45,     0.34 
07MeOHPeptide150                                  ,    -3.65,    -3.38,    -3.48,    -3.54,     0.27,     0.17,     0.11 
07MeOHPeptide200                                  ,    -1.10,    -1.07,    -1.06,    -1.05,     0.03,     0.04,     0.05 
08MeOHWater090                                    ,    -4.59,    -3.39,    -3.80,    -4.11,     1.20,     0.79,     0.48 
08MeOHWater095                                    ,    -4.95,    -3.94,    -4.23,    -4.44,     1.01,     0.72,     0.51 
08MeOHWater100                                    ,    -5.00,    -4.14,    -4.39,    -4.57,     0.86,     0.61,     0.43 
08MeOHWater105                                    ,    -4.85,    -4.13,    -4.34,    -4.49,     0.72,     0.51,     0.36 
08MeOHWater110                                    ,    -4.59,    -3.97,    -4.16,    -4.30,     0.62,     0.43,     0.29 
08MeOHWater125                                    ,    -3.59,    -3.21,    -3.35,    -3.46,     0.38,     0.24,     0.13 
08MeOHWater150                                    ,    -2.20,    -2.04,    -2.09,    -2.13,     0.16,     0.11,     0.07 
08MeOHWater200                                    ,    -0.91,    -0.88,    -0.87,    -0.87,     0.03,     0.04,     0.04 
09MeNH2MeOH090                                    ,    -2.81,    -1.90,    -2.40,    -2.77,     0.91,     0.41,     0.04 
09MeNH2MeOH095                                    ,    -3.04,    -2.29,    -2.63,    -2.87,     0.75,     0.41,     0.17 
09MeNH2MeOH100                                    ,    -3.04,    -2.43,    -2.66,    -2.82,     0.61,     0.38,     0.22 
09MeNH2MeOH105                                    ,    -2.90,    -2.40,    -2.80,    -3.10,     0.50,     0.10,    -0.20 
09MeNH2MeOH110                                    ,    -2.69,    -2.29,    -2.47,    -2.60,     0.40,     0.22,     0.09 
09MeNH2MeOH125                                    ,    -1.98,    -1.76,    -1.83,    -1.88,     0.22,     0.15,     0.10 
09MeNH2MeOH150                                    ,    -1.10,    -1.01,    -1.03,    -1.05,     0.09,     0.07,     0.05 
09MeNH2MeOH200                                    ,    -0.39,    -0.38,    -0.27,    -0.20,     0.01,     0.12,     0.19 
10MeNH2MeNH2090                                   ,    -3.70,    -2.29,    -2.90,    -3.35,     1.41,     0.80,     0.35 
10MeNH2MeNH2095                                   ,    -4.09,    -2.93,    -3.31,    -3.59,     1.16,     0.78,     0.50 
10MeNH2MeNH2100                                   ,    -4.15,    -3.19,    -3.40,    -3.56,     0.96,     0.75,     0.59 
10MeNH2MeNH2105                                   ,    -4.01,    -3.22,    -3.55,    -3.80,     0.79,     0.46,     0.21 
10MeNH2MeNH2110                                   ,    -3.75,    -3.10,    -3.37,    -3.57,     0.65,     0.38,     0.18 
10MeNH2MeNH2125                                   ,    -2.79,    -2.43,    -2.52,    -2.59,     0.36,     0.27,     0.20 
10MeNH2MeNH2150                                   ,    -1.31,    -1.19,    -1.22,    -1.24,     0.12,     0.09,     0.07 
10MeNH2MeNH2200                                   ,    -0.39,    -0.37,    -0.37,    -0.37,     0.02,     0.02,     0.02 
11MeNH2Peptide090                                 ,    -4.95,    -3.22,    -4.00,    -4.57,     1.73,     0.95,     0.38 
11MeNH2Peptide095                                 ,    -5.36,    -3.89,    -4.53,    -5.00,     1.47,     0.83,     0.36 
11MeNH2Peptide100                                 ,    -5.41,    -4.17,    -4.69,    -5.07,     1.24,     0.72,     0.34 
11MeNH2Peptide105                                 ,    -5.24,    -4.19,    -4.53,    -4.78,     1.05,     0.71,     0.46 
11MeNH2Peptide110                                 ,    -4.94,    -4.06,    -4.33,    -4.53,     0.88,     0.61,     0.41 
11MeNH2Peptide125                                 ,    -3.21,    -2.80,    -2.92,    -3.00,     0.41,     0.29,     0.21 
11MeNH2Peptide150                                 ,    -1.40,    -1.30,    -1.43,    -1.52,     0.10,    -0.03,    -0.12 
11MeNH2Peptide200                                 ,    -0.46,    -0.44,    -0.44,    -0.45,     0.02,     0.02,     0.01 
12MeNH2Water090                                   ,    -6.75,    -5.34,    -5.90,    -6.31,     1.41,     0.85,     0.44 
12MeNH2Water095                                   ,    -7.20,    -6.00,    -6.39,    -6.68,     1.20,     0.81,     0.52 
12MeNH2Water100                                   ,    -7.25,    -6.22,    -6.52,    -6.73,     1.03,     0.73,     0.52 
12MeNH2Water105                                   ,    -7.03,    -6.16,    -6.58,    -6.89,     0.87,     0.45,     0.14 
12MeNH2Water110                                   ,    -6.66,    -5.92,    -6.28,    -6.55,     0.74,     0.38,     0.11 
12MeNH2Water125                                   ,    -5.22,    -4.74,    -4.88,    -4.98,     0.48,     0.34,     0.24 
12MeNH2Water150                                   ,    -3.15,    -2.94,    -3.00,    -3.05,     0.21,     0.15,     0.10 
12MeNH2Water200                                   ,    -1.20,    -1.15,    -1.15,    -1.15,     0.05,     0.05,     0.05 
13PeptideMeOH090                                  ,    -5.67,    -4.27,    -4.99,    -5.51,     1.40,     0.68,     0.16 
13PeptideMeOH095                                  ,    -6.11,    -4.93,    -5.48,    -5.88,     1.18,     0.63,     0.23 
13PeptideMeOH100                                  ,    -6.18,    -5.20,    -5.63,    -5.95,     0.98,     0.55,     0.23 
13PeptideMeOH105                                  ,    -6.03,    -5.19,    -5.56,    -5.83,     0.84,     0.47,     0.20 
13PeptideMeOH110                                  ,    -5.74,    -5.03,    -5.33,    -5.55,     0.71,     0.41,     0.19 
13PeptideMeOH125                                  ,    -4.60,    -4.18,    -4.21,    -4.24,     0.42,     0.39,     0.36 
13PeptideMeOH150                                  ,    -2.95,    -2.76,    -2.82,    -2.86,     0.19,     0.13,     0.09 
13PeptideMeOH200                                  ,    -1.30,    -1.27,    -1.28,    -1.28,     0.03,     0.02,     0.02 
14PeptideMeNH2090                                 ,    -6.81,    -5.24,    -6.05,    -6.64,     1.57,     0.76,     0.17 
14PeptideMeNH2095                                 ,    -7.34,    -6.00,    -6.47,    -6.81,     1.34,     0.87,     0.53 
14PeptideMeNH2100                                 ,    -7.45,    -6.31,    -6.69,    -6.97,     1.14,     0.76,     0.48 
14PeptideMeNH2105                                 ,    -7.29,    -8.91,    -6.65,    -5.01,    -1.62,     0.64,     2.28 
14PeptideMeNH2110                                 ,    -6.97,    -6.14,    -6.35,    -6.51,     0.83,     0.62,     0.46 
14PeptideMeNH2125                                 ,    -5.61,    -5.10,    -5.31,    -5.46,     0.51,     0.30,     0.15 
14PeptideMeNH2150                                 ,    -3.55,    -3.31,    -3.54,    -3.70,     0.24,     0.01,    -0.15 
14PeptideMeNH2200                                 ,    -1.49,    -1.43,    -1.44,    -1.45,     0.06,     0.05,     0.04 
15PeptidePeptide090                               ,    -8.02,    -6.32,    -7.07,    -7.62,     1.70,     0.95,     0.40 
15PeptidePeptide095                               ,    -8.53,    -7.08,    -7.67,    -8.11,     1.45,     0.86,     0.42 
15PeptidePeptide100                               ,    -8.62,    -7.38,    -7.94,    -8.34,     1.24,     0.68,     0.28 
15PeptidePeptide105                               ,    -8.45,    -7.38,    -7.86,    -8.22,     1.07,     0.59,     0.23 
15PeptidePeptide110                               ,    -8.10,    -7.18,    -7.30,    -7.40,     0.92,     0.80,     0.70 
15PeptidePeptide125                               ,    -6.66,    -6.08,    -6.57,    -6.93,     0.58,     0.09,    -0.27 
15PeptidePeptide150                               ,    -4.42,    -4.13,    -4.44,    -4.67,     0.29,    -0.02,    -0.25 
15PeptidePeptide200                               ,    -1.77,    -1.71,    -2.03,    -2.26,     0.06,    -0.26,    -0.49 
16PeptideWater090                                 ,    -4.70,    -3.65,    -3.92,    -4.12,     1.05,     0.78,     0.58 
16PeptideWater095                                 ,    -5.06,    -4.18,    -4.57,    -4.87,     0.88,     0.49,     0.19 
16PeptideWater100                                 ,    -5.12,    -4.38,    -4.88,    -5.25,     0.74,     0.24,    -0.13 
16PeptideWater105                                 ,    -4.98,    -4.36,    -4.50,    -4.59,     0.62,     0.48,     0.39 
16PeptideWater110                                 ,    -4.74,    -4.22,    -4.26,    -4.29,     0.52,     0.48,     0.45 
16PeptideWater125                                 ,    -3.79,    -3.49,    -3.51,    -3.53,     0.30,     0.28,     0.26 
16PeptideWater150                                 ,    -2.45,    -2.30,    -2.35,    -2.39,     0.15,     0.10,     0.06 
16PeptideWater200                                 ,    -1.13,    -1.11,    -1.09,    -1.08,     0.02,     0.04,     0.05 
17UracilUracilBP090                               ,   -15.70,   -13.18,   -14.44,   -15.37,     2.52,     1.26,     0.33 
17UracilUracilBP095                               ,   -16.90,   -14.73,   -15.61,   -16.25,     2.17,     1.29,     0.65 
17UracilUracilBP100                               ,   -17.18,   -15.34,   -15.89,   -16.29,     1.84,     1.29,     0.89 
17UracilUracilBP105                               ,   -16.86,   -15.28,   -16.13,   -16.76,     1.58,     0.73,     0.10 
17UracilUracilBP110                               ,   -16.17,   -14.84,   -15.31,   -15.65,     1.33,     0.86,     0.52 
17UracilUracilBP125                               ,   -13.15,   -12.32,   -12.70,   -12.98,     0.83,     0.45,     0.17 
17UracilUracilBP150                               ,    -8.35,    -7.98,    -8.21,    -8.38,     0.37,     0.14,    -0.03 
17UracilUracilBP200                               ,    -3.33,    -3.28,    -3.28,    -3.29,     0.05,     0.05,     0.04 
18WaterPyridine090                                ,    -6.39,    -5.33,    -5.80,    -6.14,     1.06,     0.59,     0.25 
18WaterPyridine095                                ,    -6.80,    -5.91,    -6.55,    -7.01,     0.89,     0.25,    -0.21 
18WaterPyridine100                                ,    -6.83,    -6.10,    -6.39,    -6.60,     0.73,     0.44,     0.23 
18WaterPyridine105                                ,    -6.62,    -6.00,    -6.10,    -6.18,     0.62,     0.52,     0.44 
18WaterPyridine110                                ,    -6.27,    -5.75,    -5.83,    -5.88,     0.52,     0.44,     0.39 
18WaterPyridine125                                ,    -4.93,    -4.64,    -4.65,    -4.66,     0.29,     0.28,     0.27 
18WaterPyridine150                                ,    -3.01,    -2.89,    -2.88,    -2.87,     0.12,     0.13,     0.14 
18WaterPyridine200                                ,    -1.19,    -1.18,    -1.15,    -1.13,     0.01,     0.04,     0.06 
19MeOHPyridine090                                 ,    -6.78,    -5.44,    -6.07,    -6.54,     1.34,     0.71,     0.24 
19MeOHPyridine095                                 ,    -7.31,    -6.16,    -6.86,    -7.36,     1.15,     0.45,    -0.05 
19MeOHPyridine100                                 ,    -7.40,    -6.42,    -6.77,    -7.02,     0.98,     0.63,     0.38 
19MeOHPyridine105                                 ,    -7.23,    -6.39,    -6.68,    -6.89,     0.84,     0.55,     0.34 
19MeOHPyridine110                                 ,    -6.88,    -6.18,    -6.39,    -6.55,     0.70,     0.49,     0.33 
19MeOHPyridine125                                 ,    -5.48,    -5.05,    -5.31,    -5.50,     0.43,     0.17,    -0.02 
19MeOHPyridine150                                 ,    -3.38,    -3.21,    -3.19,    -3.18,     0.17,     0.19,     0.20 
19MeOHPyridine200                                 ,    -1.33,    -1.31,    -0.81,    -0.45,     0.02,     0.52,     0.88 
20AcOHAcOH090                                     ,   -17.45,   -14.42,   -15.67,   -16.58,     3.03,     1.78,     0.87 
20AcOHAcOH095                                     ,   -18.79,   -16.15,   -17.29,   -18.13,     2.64,     1.50,     0.66 
20AcOHAcOH100                                     ,   -19.09,   -16.84,   -17.73,   -18.38,     2.25,     1.36,     0.71 
20AcOHAcOH105                                     ,   -18.72,   -16.72,   -17.50,   -18.07,     2.00,     1.22,     0.65 
20AcOHAcOH110                                     ,   -17.94,   -16.19,   -17.40,   -18.28,     1.75,     0.54,    -0.34 
20AcOHAcOH125                                     ,   -14.56,   -13.39,   -14.04,   -14.52,     1.17,     0.52,     0.04 
20AcOHAcOH150                                     ,    -9.21,    -8.61,    -8.74,    -8.83,     0.60,     0.47,     0.38 
20AcOHAcOH200                                     ,    -3.59,    -3.45,    -3.48,    -3.50,     0.14,     0.11,     0.09 
21AcNH2AcNH2090                                   ,   -14.93,   -12.52,   -13.59,   -14.38,     2.41,     1.34,     0.55 
21AcNH2AcNH2095                                   ,   -16.03,   -13.97,   -15.07,   -15.88,     2.06,     0.96,     0.15 
21AcNH2AcNH2100                                   ,   -16.26,   -14.50,   -15.34,   -15.95,     1.76,     0.92,     0.31 
21AcNH2AcNH2105                                   ,   -15.94,   -14.42,   -15.01,   -15.44,     1.52,     0.93,     0.50 
21AcNH2AcNH2110                                   ,   -15.26,   -13.97,   -14.47,   -14.83,     1.29,     0.79,     0.43 
21AcNH2AcNH2125                                   ,   -12.42,   -11.60,   -12.10,   -12.46,     0.82,     0.32,    -0.04 
21AcNH2AcNH2150                                   ,    -8.00,    -7.61,    -7.81,    -7.96,     0.39,     0.19,     0.04 
21AcNH2AcNH2200                                   ,    -3.00,    -2.94,    -2.98,    -3.01,     0.06,     0.02,    -0.01 
22AcOHUracil090                                   ,   -17.90,   -15.08,   -16.51,   -17.56,     2.82,     1.39,     0.34 
22AcOHUracil095                                   ,   -19.19,   -16.75,   -17.92,   -18.77,     2.44,     1.27,     0.42 
22AcOHUracil100                                   ,   -19.49,   -17.38,   -18.22,   -18.84,     2.11,     1.27,     0.65 
22AcOHUracil105                                   ,   -19.15,   -17.33,   -17.84,   -18.21,     1.82,     1.31,     0.94 
22AcOHUracil110                                   ,   -18.41,   -16.83,   -17.62,   -18.19,     1.58,     0.79,     0.22 
22AcOHUracil125                                   ,   -15.14,   -14.12,   -14.56,   -14.89,     1.02,     0.58,     0.25 
22AcOHUracil150                                   ,    -9.86,    -9.36,    -9.36,    -9.37,     0.50,     0.50,     0.49 
22AcOHUracil200                                   ,    -4.15,    -4.04,    -4.12,    -4.17,     0.11,     0.03,    -0.02 
23AcNH2Uracil090                                  ,   -17.70,   -15.13,   -16.24,   -17.04,     2.57,     1.46,     0.66 
23AcNH2Uracil095                                  ,   -18.89,   -16.68,   -17.43,   -17.98,     2.21,     1.46,     0.91 
23AcNH2Uracil100                                  ,   -19.19,   -17.29,   -18.59,   -19.55,     1.90,     0.60,    -0.36 
23AcNH2Uracil105                                  ,   -18.90,   -17.26,   -17.85,   -18.29,     1.64,     1.05,     0.61 
23AcNH2Uracil110                                  ,   -18.22,   -16.82,   -17.15,   -17.39,     1.40,     1.07,     0.83 
23AcNH2Uracil125                                  ,   -15.21,   -14.30,   -14.50,   -14.64,     0.91,     0.71,     0.57 
23AcNH2Uracil150                                  ,   -10.23,    -9.79,   -10.35,   -10.76,     0.44,    -0.12,    -0.53 
23AcNH2Uracil200                                  ,    -4.65,    -4.56,    -4.61,    -4.66,     0.09,     0.04,    -0.01 
24BenzeneBenzenepipi090                           ,    -0.23,     2.91,     0.74,    -0.84,     3.14,     0.97,    -0.61 
24BenzeneBenzenepipi095                           ,    -2.07,     0.26,    -1.11,    -2.10,     2.33,     0.96,    -0.03 
24BenzeneBenzenepipi100                           ,    -2.74,    -1.02,    -1.96,    -2.64,     1.72,     0.78,     0.10 
24BenzeneBenzenepipi105                           ,    -2.80,    -1.53,    -2.17,    -2.63,     1.27,     0.63,     0.17 
24BenzeneBenzenepipi110                           ,    -2.58,    -1.63,    -1.93,    -2.15,     0.95,     0.65,     0.43 
24BenzeneBenzenepipi125                           ,    -1.54,    -1.15,    -1.43,    -1.63,     0.39,     0.11,    -0.09 
24BenzeneBenzenepipi150                           ,    -0.49,    -0.39,    -0.45,    -0.48,     0.10,     0.04,     0.01 
24BenzeneBenzenepipi200                           ,    -0.06,    -0.04,    -0.12,    -0.17,     0.02,    -0.06,    -0.11 
25PyridinePyridinepipi090                         ,    -1.32,     1.94,     0.20,    -1.07,     3.26,     1.52,     0.25 
25PyridinePyridinepipi095                         ,    -3.17,    -0.76,    -2.29,    -3.41,     2.41,     0.88,    -0.24 
25PyridinePyridinepipi100                         ,    -3.83,    -2.04,    -3.26,    -4.14,     1.79,     0.57,    -0.31 
25PyridinePyridinepipi105                         ,    -3.86,    -2.54,    -3.15,    -3.61,     1.32,     0.71,     0.25 
25PyridinePyridinepipi110                         ,    -3.58,    -2.60,    -2.87,    -3.07,     0.98,     0.71,     0.51 
25PyridinePyridinepipi125                         ,    -2.36,    -1.96,    -2.15,    -2.30,     0.40,     0.21,     0.06 
25PyridinePyridinepipi150                         ,    -0.96,    -0.85,    -0.94,    -1.00,     0.11,     0.02,    -0.04 
25PyridinePyridinepipi200                         ,    -0.24,    -0.22,    -0.15,    -0.10,     0.02,     0.09,     0.14 
26UracilUracilpipi090                             ,    -7.86,    -3.19,    -6.02,    -8.09,     4.67,     1.84,    -0.23 
26UracilUracilpipi095                             ,    -9.50,    -5.76,    -8.54,   -10.57,     3.74,     0.96,    -1.07 
26UracilUracilpipi100                             ,    -9.82,    -6.90,    -9.03,   -10.59,     2.92,     0.79,    -0.77 
26UracilUracilpipi105                             ,    -9.43,    -7.05,    -8.38,    -9.34,     2.38,     1.05,     0.09 
26UracilUracilpipi110                             ,    -8.69,    -6.82,    -7.82,    -8.54,     1.87,     0.87,     0.15 
26UracilUracilpipi125                             ,    -6.07,    -5.10,    -6.14,    -6.89,     0.97,    -0.07,    -0.82 
26UracilUracilpipi150                             ,    -3.10,    -2.77,    -2.89,    -2.98,     0.33,     0.21,     0.12 
26UracilUracilpipi200                             ,    -0.99,    -0.93,    -1.03,    -1.10,     0.06,    -0.04,    -0.11 
27BenzenePyridinepipi090                          ,    -0.73,     2.53,     0.62,    -0.77,     3.26,     1.35,    -0.04 
27BenzenePyridinepipi095                          ,    -2.69,    -0.06,    -1.59,    -2.71,     2.63,     1.10,    -0.02 
27BenzenePyridinepipi100                          ,    -3.37,    -1.61,    -2.74,    -3.57,     1.76,     0.63,    -0.20 
27BenzenePyridinepipi105                          ,    -3.40,    -2.10,    -2.76,    -3.23,     1.30,     0.64,     0.17 
27BenzenePyridinepipi110                          ,    -3.13,    -2.17,    -2.87,    -3.37,     0.96,     0.26,    -0.24 
27BenzenePyridinepipi125                          ,    -1.97,    -1.58,    -1.74,    -1.85,     0.39,     0.23,     0.12 
27BenzenePyridinepipi150                          ,    -0.72,    -0.63,    -0.73,    -0.81,     0.09,    -0.01,    -0.09 
27BenzenePyridinepipi200                          ,    -0.15,    -0.13,    -0.03,     0.04,     0.02,     0.12,     0.19 
28BenzeneUracilpipi090                            ,    -3.53,     0.55,    -2.37,    -4.50,     4.08,     1.16,    -0.97 
28BenzeneUracilpipi095                            ,    -5.22,    -2.04,    -4.14,    -5.68,     3.18,     1.08,    -0.46 
28BenzeneUracilpipi100                            ,    -5.71,    -3.24,    -4.83,    -5.99,     2.47,     0.88,    -0.28 
28BenzeneUracilpipi105                            ,    -5.55,    -3.65,    -4.60,    -5.29,     1.90,     0.95,     0.26 
28BenzeneUracilpipi110                            ,    -5.08,    -3.61,    -4.44,    -5.04,     1.47,     0.64,     0.04 
28BenzeneUracilpipi125                            ,    -3.29,    -2.59,    -3.05,    -3.37,     0.70,     0.24,    -0.08 
28BenzeneUracilpipi150                            ,    -1.36,    -1.15,    -1.20,    -1.24,     0.21,     0.16,     0.12 
28BenzeneUracilpipi200                            ,    -0.25,    -0.18,    -0.48,    -0.71,     0.07,    -0.23,    -0.46 
29PyridineUracilpipi090                           ,    -3.74,     0.63,    -2.26,    -4.38,     4.37,     1.48,    -0.64 
29PyridineUracilpipi095                           ,    -6.17,    -2.97,    -5.34,    -7.07,     3.20,     0.83,    -0.90 
29PyridineUracilpipi100                           ,    -6.81,    -4.44,    -6.06,    -7.24,     2.37,     0.75,    -0.43 
29PyridineUracilpipi105                           ,    -6.58,    -4.82,    -5.98,    -6.82,     1.76,     0.60,    -0.24 
29PyridineUracilpipi110                           ,    -5.97,    -4.67,    -5.27,    -5.71,     1.30,     0.70,     0.26 
29PyridineUracilpipi125                           ,    -3.87,    -3.33,    -3.85,    -4.23,     0.54,     0.02,    -0.36 
29PyridineUracilpipi150                           ,    -1.78,    -1.68,    -3.51,    -4.85,     0.10,    -1.73,    -3.07 
29PyridineUracilpipi200                           ,    -0.53,    -0.53,    -0.51,    -0.49,     0.00,     0.02,     0.04 
30BenzeneEthene090                                ,    -0.26,     1.91,     0.80,    -0.02,     2.17,     1.06,     0.24 
30BenzeneEthene095                                ,    -1.13,     0.49,    -0.32,    -0.92,     1.62,     0.81,     0.21 
30BenzeneEthene100                                ,    -1.41,    -0.20,    -0.77,    -1.18,     1.21,     0.64,     0.23 
30BenzeneEthene105                                ,    -1.40,    -0.50,    -0.89,    -1.18,     0.90,     0.51,     0.22 
30BenzeneEthene110                                ,    -1.26,    -0.59,    -0.82,    -0.99,     0.67,     0.44,     0.27 
30BenzeneEthene125                                ,    -0.69,    -0.41,    -0.54,    -0.63,     0.28,     0.15,     0.06 
30BenzeneEthene150                                ,    -0.17,    -0.10,     0.00,     0.08,     0.07,     0.17,     0.25 
30BenzeneEthene200                                ,     0.01,     0.02,     0.01,    -0.00,     0.01,    -0.00,    -0.01 
31UracilEthene090                                 ,    -2.57,    -0.26,    -1.81,    -2.94,     2.31,     0.76,    -0.37 
31UracilEthene095                                 ,    -3.24,    -1.45,    -2.48,    -3.23,     1.79,     0.76,     0.01 
31UracilEthene100                                 ,    -3.38,    -1.98,    -2.76,    -3.33,     1.40,     0.62,     0.05 
31UracilEthene105                                 ,    -3.24,    -2.15,    -2.73,    -3.16,     1.09,     0.51,     0.08 
31UracilEthene110                                 ,    -2.96,    -2.11,    -2.54,    -2.85,     0.85,     0.42,     0.11 
31UracilEthene125                                 ,    -1.99,    -1.59,    -1.73,    -1.83,     0.40,     0.26,     0.16 
31UracilEthene150                                 ,    -0.93,    -0.79,    -0.89,    -0.97,     0.14,     0.04,    -0.04 
31UracilEthene200                                 ,    -0.25,    -0.23,    -0.23,    -0.23,     0.02,     0.02,     0.02 
32UracilEthyne090                                 ,    -2.79,    -0.37,    -1.78,    -2.80,     2.42,     1.01,    -0.01 
32UracilEthyne095                                 ,    -3.56,    -1.75,    -2.80,    -3.57,     1.81,     0.76,    -0.01 
32UracilEthyne100                                 ,    -3.74,    -2.25,    -3.09,    -3.71,     1.49,     0.65,     0.03 
32UracilEthyne105                                 ,    -3.59,    -2.42,    -3.08,    -3.56,     1.17,     0.51,     0.03 
32UracilEthyne110                                 ,    -3.29,    -2.37,    -2.87,    -3.23,     0.92,     0.42,     0.06 
32UracilEthyne125                                 ,    -2.23,    -1.77,    -2.02,    -2.20,     0.46,     0.21,     0.03 
32UracilEthyne150                                 ,    -1.04,    -0.80,    -0.96,    -1.08,     0.24,     0.08,    -0.04 
32UracilEthyne200                                 ,    -0.27,    -0.25,    -0.25,    -0.24,     0.02,     0.02,     0.03 
33PyridineEthene090                               ,    -0.89,     1.26,     0.16,    -0.65,     2.15,     1.05,     0.24 
33PyridineEthene095                               ,    -1.62,     0.04,    -0.79,    -1.39,     1.66,     0.83,     0.23 
33PyridineEthene100                               ,    -1.86,    -0.60,    -1.20,    -1.64,     1.26,     0.66,     0.22 
33PyridineEthene105                               ,    -1.83,    -0.86,    -1.29,    -1.60,     0.97,     0.54,     0.23 
33PyridineEthene110                               ,    -1.67,    -0.95,    -1.53,    -1.95,     0.72,     0.14,    -0.28 
33PyridineEthene125                               ,    -1.03,    -0.72,    -0.79,    -0.85,     0.31,     0.24,     0.18 
33PyridineEthene150                               ,    -0.37,    -0.28,    -0.41,    -0.51,     0.09,    -0.04,    -0.14 
33PyridineEthene200                               ,    -0.05,    -0.04,    -0.01,     0.01,     0.01,     0.04,     0.06 
34PentanePentane090                               ,    -2.86,    -0.84,    -1.59,    -2.14,     2.02,     1.27,     0.72 
34PentanePentane095                               ,    -3.62,    -2.09,    -2.85,    -3.41,     1.53,     0.77,     0.21 
34PentanePentane100                               ,    -3.77,    -2.61,    -3.19,    -3.61,     1.16,     0.58,     0.16 
34PentanePentane105                               ,    -3.61,    -2.73,    -3.17,    -3.48,     0.88,     0.44,     0.13 
34PentanePentane110                               ,    -3.30,    -2.65,    -2.97,    -3.20,     0.65,     0.33,     0.10 
34PentanePentane125                               ,    -2.24,    -1.89,    -1.70,    -1.57,     0.35,     0.54,     0.67 
34PentanePentane150                               ,    -1.05,    -1.01,    -0.77,    -0.59,     0.04,     0.28,     0.46 
34PentanePentane200                               ,    -0.27,    -0.26,    -0.25,    -0.24,     0.01,     0.02,     0.03 
35NeopentanePentane090                            ,    -1.85,    -0.60,    -1.24,    -1.71,     1.25,     0.61,     0.14 
35NeopentanePentane095                            ,    -2.49,    -1.56,    -1.91,    -2.18,     0.93,     0.58,     0.31 
35NeopentanePentane100                            ,    -2.61,    -1.92,    -2.13,    -2.28,     0.69,     0.48,     0.33 
35NeopentanePentane105                            ,    -2.48,    -1.86,    -2.13,    -2.33,     0.62,     0.35,     0.15 
35NeopentanePentane110                            ,    -2.25,    -1.78,    -1.87,    -1.94,     0.47,     0.38,     0.31 
35NeopentanePentane125                            ,    -1.50,    -1.32,    -1.28,    -1.25,     0.18,     0.22,     0.25 
35NeopentanePentane150                            ,    -0.70,    -0.66,    -0.64,    -0.63,     0.04,     0.06,     0.07 
35NeopentanePentane200                            ,    -0.18,    -0.18,    -0.17,    -0.16,     0.00,     0.01,     0.02 
36NeopentaneNeopentane090                         ,    -1.45,    -0.80,    -1.35,    -1.75,     0.65,     0.10,    -0.30 
36NeopentaneNeopentane095                         ,    -1.74,    -1.07,    -1.73,    -2.20,     0.67,     0.01,    -0.46 
36NeopentaneNeopentane100                         ,    -1.77,    -1.26,    -0.74,    -0.36,     0.51,     1.03,     1.41 
36NeopentaneNeopentane105                         ,    -1.68,    -1.29,    -1.41,    -1.50,     0.39,     0.27,     0.18 
36NeopentaneNeopentane110                         ,    -1.54,    -1.24,    -1.54,    -1.76,     0.30,    -0.00,    -0.22 
36NeopentaneNeopentane125                         ,    -1.05,    -0.95,    -0.83,    -0.74,     0.10,     0.22,     0.31 
36NeopentaneNeopentane150                         ,    -0.50,    -0.53,    -0.48,    -0.44,    -0.03,     0.02,     0.06 
36NeopentaneNeopentane200                         ,    -0.14,    -0.14,    -0.13,    -0.13,     0.00,     0.01,     0.01 
37CyclopentaneNeopentane090                       ,    -1.61,    -0.25,    -0.74,    -1.10,     1.36,     0.87,     0.51 
37CyclopentaneNeopentane095                       ,    -2.25,    -1.18,    -1.70,    -2.08,     1.07,     0.55,     0.17 
37CyclopentaneNeopentane100                       ,    -2.41,    -1.57,    -2.18,    -2.62,     0.84,     0.23,    -0.21 
37CyclopentaneNeopentane105                       ,    -2.33,    -1.66,    -2.22,    -2.63,     0.67,     0.11,    -0.30 
37CyclopentaneNeopentane110                       ,    -2.14,    -1.63,    -1.79,    -1.91,     0.51,     0.35,     0.23 
37CyclopentaneNeopentane125                       ,    -1.47,    -1.24,    -1.28,    -1.31,     0.23,     0.19,     0.16 
37CyclopentaneNeopentane150                       ,    -0.71,    -0.68,    -0.65,    -0.62,     0.03,     0.06,     0.09 
37CyclopentaneNeopentane200                       ,    -0.19,    -0.19,    -0.18,    -0.16,    -0.00,     0.01,     0.03 
38CyclopentaneCyclopentane090                     ,    -2.24,    -0.62,    -1.70,    -2.49,     1.62,     0.54,    -0.25 
38CyclopentaneCyclopentane095                     ,    -2.84,    -1.60,    -2.21,    -2.66,     1.24,     0.63,     0.18 
38CyclopentaneCyclopentane100                     ,    -3.00,    -2.01,    -2.23,    -2.39,     0.99,     0.77,     0.61 
38CyclopentaneCyclopentane105                     ,    -2.86,    -2.10,    -2.52,    -2.83,     0.76,     0.34,     0.03 
38CyclopentaneCyclopentane110                     ,    -2.60,    -2.01,    -2.32,    -2.55,     0.59,     0.28,     0.05 
38CyclopentaneCyclopentane125                     ,    -1.71,    -1.45,    -1.28,    -1.16,     0.26,     0.43,     0.55 
38CyclopentaneCyclopentane150                     ,    -0.79,    -0.74,    -0.73,    -0.73,     0.05,     0.06,     0.06 
38CyclopentaneCyclopentane200                     ,    -0.20,    -0.21,    -0.21,    -0.21,    -0.01,    -0.01,    -0.01 
39BenzeneCyclopentane090                          ,    -2.16,     0.08,    -1.23,    -2.18,     2.24,     0.93,    -0.02 
39BenzeneCyclopentane095                          ,    -3.24,    -1.47,    -2.47,    -3.21,     1.77,     0.77,     0.03 
39BenzeneCyclopentane100                          ,    -3.57,    -2.22,    -3.00,    -3.58,     1.35,     0.57,    -0.01 
39BenzeneCyclopentane105                          ,    -3.47,    -2.45,    -2.86,    -3.17,     1.02,     0.61,     0.30 
39BenzeneCyclopentane110                          ,    -3.17,    -2.40,    -2.68,    -2.88,     0.77,     0.49,     0.29 
39BenzeneCyclopentane125                          ,    -2.07,    -1.75,    -1.95,    -2.09,     0.32,     0.12,    -0.02 
39BenzeneCyclopentane150                          ,    -0.90,    -0.83,    -0.85,    -0.86,     0.07,     0.05,     0.04 
39BenzeneCyclopentane200                          ,    -0.19,    -0.18,    -0.13,    -0.09,     0.01,     0.06,     0.10 
40BenzeneNeopentane090                            ,    -1.86,    -0.27,    -1.13,    -1.77,     1.59,     0.73,     0.09 
40BenzeneNeopentane095                            ,    -2.68,    -1.45,    -2.07,    -2.52,     1.23,     0.61,     0.16 
40BenzeneNeopentane100                            ,    -2.89,    -1.97,    -2.70,    -3.24,     0.92,     0.19,    -0.35 
40BenzeneNeopentane105                            ,    -2.80,    -2.11,    -2.46,    -2.71,     0.69,     0.34,     0.09 
40BenzeneNeopentane110                            ,    -2.57,    -2.06,    -2.31,    -2.48,     0.51,     0.26,     0.09 
40BenzeneNeopentane125                            ,    -1.70,    -1.38,    -1.57,    -1.72,     0.32,     0.13,    -0.02 
40BenzeneNeopentane150                            ,    -0.77,    -0.73,    -0.73,    -0.73,     0.04,     0.04,     0.04 
40BenzeneNeopentane200                            ,    -0.19,    -0.18,    -0.22,    -0.25,     0.01,    -0.03,    -0.06 
41UracilPentane090                                ,    -3.83,    -1.02,    -2.86,    -4.20,     2.81,     0.97,    -0.37 
41UracilPentane095                                ,    -4.69,    -2.44,    -3.52,    -4.31,     2.25,     1.17,     0.38 
41UracilPentane100                                ,    -4.84,    -3.07,    -3.86,    -4.44,     1.77,     0.98,     0.40 
41UracilPentane105                                ,    -4.60,    -3.21,    -4.04,    -4.64,     1.39,     0.56,    -0.04 
41UracilPentane110                                ,    -4.08,    -3.02,    -3.39,    -3.65,     1.06,     0.69,     0.43 
41UracilPentane125                                ,    -2.44,    -2.05,    -2.15,    -2.23,     0.39,     0.29,     0.21 
41UracilPentane150                                ,    -0.98,    -0.86,    -0.70,    -0.57,     0.12,     0.28,     0.41 
41UracilPentane200                                ,    -0.21,    -0.19,    -0.17,    -0.16,     0.02,     0.04,     0.05 
42UracilCyclopentane090                           ,    -3.05,    -0.61,    -2.17,    -3.31,     2.44,     0.88,    -0.26 
42UracilCyclopentane095                           ,    -3.97,    -1.98,    -3.13,    -3.96,     1.99,     0.84,     0.01 
42UracilCyclopentane100                           ,    -4.13,    -2.58,    -3.35,    -3.90,     1.55,     0.78,     0.23 
42UracilCyclopentane105                           ,    -3.92,    -2.59,    -3.39,    -3.98,     1.33,     0.53,    -0.06 
42UracilCyclopentane110                           ,    -3.54,    -2.52,    -2.98,    -3.32,     1.02,     0.56,     0.22 
42UracilCyclopentane125                           ,    -2.29,    -1.80,    -1.99,    -2.13,     0.49,     0.30,     0.16 
42UracilCyclopentane150                           ,    -1.02,    -0.87,    -1.16,    -1.36,     0.15,    -0.14,    -0.34 
42UracilCyclopentane200                           ,    -0.25,    -0.22,    -0.22,    -0.22,     0.03,     0.03,     0.03 
43UracilNeopentane090                             ,    -2.87,    -2.08,    -2.20,    -2.30,     0.79,     0.67,     0.57 
43UracilNeopentane095                             ,    -3.60,    -2.12,    -2.98,    -3.61,     1.48,     0.62,    -0.01 
43UracilNeopentane100                             ,    -3.70,    -2.53,    -3.17,    -3.63,     1.17,     0.53,     0.07 
43UracilNeopentane105                             ,    -3.49,    -2.61,    -2.99,    -3.27,     0.88,     0.50,     0.22 
43UracilNeopentane110                             ,    -3.15,    -2.49,    -2.76,    -2.96,     0.66,     0.39,     0.19 
43UracilNeopentane125                             ,    -2.05,    -1.73,    -1.59,    -1.49,     0.32,     0.46,     0.56 
43UracilNeopentane150                             ,    -0.92,    -0.82,    -0.88,    -0.91,     0.10,     0.05,     0.01 
43UracilNeopentane200                             ,    -0.23,    -0.22,    -0.21,    -0.20,     0.01,     0.02,     0.03 
44EthenePentane090                                ,    -1.66,    -0.42,    -0.86,    -1.18,     1.24,     0.80,     0.48 
44EthenePentane095                                ,    -1.97,    -0.95,    -1.36,    -1.65,     1.02,     0.61,     0.32 
44EthenePentane100                                ,    -1.99,    -1.20,    -1.65,    -1.98,     0.79,     0.34,     0.01 
44EthenePentane105                                ,    -1.86,    -1.25,    -1.62,    -1.89,     0.61,     0.24,    -0.03 
44EthenePentane110                                ,    -1.67,    -1.19,    -1.21,    -1.21,     0.48,     0.46,     0.46 
44EthenePentane125                                ,    -1.09,    -0.86,    -0.97,    -1.05,     0.23,     0.12,     0.04 
44EthenePentane150                                ,    -0.49,    -0.43,    -0.49,    -0.54,     0.06,    -0.00,    -0.05 
44EthenePentane200                                ,    -0.12,    -0.10,    -0.10,    -0.10,     0.02,     0.02,     0.02 
45EthynePentane090                                ,    -1.13,     0.28,    -0.56,    -1.17,     1.41,     0.57,    -0.04 
45EthynePentane095                                ,    -1.63,    -0.52,    -1.22,    -1.72,     1.11,     0.41,    -0.09 
45EthynePentane100                                ,    -1.75,    -0.87,    -1.46,    -1.88,     0.88,     0.29,    -0.13 
45EthynePentane105                                ,    -1.68,    -0.99,    -1.33,    -1.58,     0.69,     0.35,     0.10 
45EthynePentane110                                ,    -1.52,    -0.98,    -1.25,    -1.44,     0.54,     0.27,     0.08 
45EthynePentane125                                ,    -0.98,    -0.72,    -0.83,    -0.91,     0.26,     0.15,     0.07 
45EthynePentane150                                ,    -0.42,     0.33,    -0.37,    -0.88,     0.75,     0.05,    -0.46 
45EthynePentane200                                ,    -0.10,    -0.08,    -0.08,    -0.07,     0.02,     0.02,     0.03 
46PeptidePentane090                               ,    -3.75,    -1.58,    -2.64,    -3.41,     2.17,     1.11,     0.34 
46PeptidePentane095                               ,    -4.21,    -2.47,    -3.28,    -3.88,     1.74,     0.93,     0.33 
46PeptidePentane100                               ,    -4.24,    -2.85,    -3.59,    -4.13,     1.39,     0.65,     0.11 
46PeptidePentane105                               ,    -4.05,    -2.88,    -3.32,    -3.63,     1.17,     0.73,     0.42 
46PeptidePentane110                               ,    -3.73,    -2.80,    -3.35,    -3.76,     0.93,     0.38,    -0.03 
46PeptidePentane125                               ,    -2.63,    -2.10,    -2.54,    -2.85,     0.53,     0.09,    -0.22 
46PeptidePentane150                               ,    -1.19,    -1.03,    -1.18,    -1.28,     0.16,     0.01,    -0.09 
46PeptidePentane200                               ,    -0.29,    -0.26,    -0.24,    -0.23,     0.03,     0.05,     0.06 
47BenzeneBenzeneTS090                             ,    -1.64,     0.16,    -0.97,    -1.78,     1.80,     0.67,    -0.14 
47BenzeneBenzeneTS095                             ,    -2.58,    -1.20,    -2.03,    -2.63,     1.38,     0.55,    -0.05 
47BenzeneBenzeneTS100                             ,    -2.87,    -1.81,    -2.36,    -2.77,     1.06,     0.51,     0.10 
47BenzeneBenzeneTS105                             ,    -2.82,    -2.00,    -2.41,    -2.71,     0.82,     0.41,     0.11 
47BenzeneBenzeneTS110                             ,    -2.60,    -1.98,    -2.26,    -2.46,     0.62,     0.34,     0.14 
47BenzeneBenzeneTS125                             ,    -1.77,    -1.50,    -1.57,    -1.63,     0.27,     0.20,     0.14 
47BenzeneBenzeneTS150                             ,    -0.83,    -0.77,    -0.77,    -0.77,     0.06,     0.06,     0.06 
47BenzeneBenzeneTS200                             ,    -0.22,    -0.22,    -0.35,    -0.44,    -0.00,    -0.13,    -0.22 
48PyridinePyridineTS090                           ,    -2.53,    -0.73,    -1.65,    -2.31,     1.80,     0.88,     0.22 
48PyridinePyridineTS095                           ,    -3.31,    -1.90,    -2.83,    -3.51,     1.41,     0.48,    -0.20 
48PyridinePyridineTS100                           ,    -3.53,    -2.43,    -3.14,    -3.66,     1.10,     0.39,    -0.13 
48PyridinePyridineTS105                           ,    -3.45,    -2.59,    -3.02,    -3.33,     0.86,     0.43,     0.12 
48PyridinePyridineTS110                           ,    -3.22,    -2.55,    -2.83,    -3.03,     0.67,     0.39,     0.19 
48PyridinePyridineTS125                           ,    -2.29,    -1.97,    -2.16,    -2.30,     0.32,     0.13,    -0.01 
48PyridinePyridineTS150                           ,    -1.18,    -1.11,    -1.07,    -1.03,     0.07,     0.11,     0.15 
48PyridinePyridineTS200                           ,    -0.37,     0.23,    -0.30,    -0.69,     0.60,     0.07,    -0.32 
49BenzenePyridineTS090                            ,    -2.09,    -0.29,    -1.39,    -2.20,     1.80,     0.70,    -0.11 
49BenzenePyridineTS095                            ,    -3.04,    -1.66,    -2.35,    -2.85,     1.38,     0.69,     0.19 
49BenzenePyridineTS100                            ,    -3.32,    -2.26,    -2.80,    -3.18,     1.06,     0.52,     0.14 
49BenzenePyridineTS105                            ,    -3.26,    -2.44,    -3.23,    -3.80,     0.82,     0.03,    -0.54 
49BenzenePyridineTS110                            ,    -3.02,    -2.38,    -2.68,    -2.90,     0.64,     0.34,     0.12 
49BenzenePyridineTS125                            ,    -2.10,    -1.82,    -1.83,    -1.84,     0.28,     0.27,     0.26 
49BenzenePyridineTS150                            ,    -1.05,    -1.00,    -0.99,    -0.97,     0.05,     0.06,     0.08 
49BenzenePyridineTS200                            ,    -0.33,    -0.32,    -0.44,    -0.53,     0.01,    -0.11,    -0.20 
50BenzeneEthyneCHpi090                            ,    -1.87,    -0.37,    -1.25,    -1.89,     1.50,     0.62,    -0.02 
50BenzeneEthyneCHpi095                            ,    -2.65,    -1.40,    -2.15,    -2.70,     1.25,     0.50,    -0.05 
50BenzeneEthyneCHpi100                            ,    -2.86,    -1.89,    -2.47,    -2.89,     0.97,     0.39,    -0.03 
50BenzeneEthyneCHpi105                            ,    -2.79,    -2.04,    -2.47,    -2.79,     0.75,     0.32,    -0.00 
50BenzeneEthyneCHpi110                            ,    -2.58,    -1.99,    -2.32,    -2.57,     0.59,     0.26,     0.01 
50BenzeneEthyneCHpi125                            ,    -1.79,    -1.54,    -1.65,    -1.72,     0.25,     0.14,     0.07 
50BenzeneEthyneCHpi150                            ,    -0.89,    -0.85,    -0.86,    -0.86,     0.04,     0.03,     0.03 
50BenzeneEthyneCHpi200                            ,    -0.27,    -0.29,    -0.41,    -0.50,    -0.02,    -0.14,    -0.23 
51EthyneEthyneTS090                               ,    -1.21,    -0.55,    -0.85,    -1.06,     0.66,     0.36,     0.15 
51EthyneEthyneTS095                               ,    -1.47,    -0.88,    -1.18,    -1.41,     0.59,     0.29,     0.06 
51EthyneEthyneTS100                               ,    -1.52,    -1.06,    -1.29,    -1.46,     0.46,     0.23,     0.06 
51EthyneEthyneTS105                               ,    -1.46,    -1.08,    -1.28,    -1.42,     0.38,     0.18,     0.04 
51EthyneEthyneTS110                               ,    -1.35,    -1.05,    -1.20,    -1.31,     0.30,     0.15,     0.04 
51EthyneEthyneTS125                               ,    -0.93,    -0.79,    -0.85,    -0.90,     0.14,     0.08,     0.03 
51EthyneEthyneTS150                               ,    -0.46,    -0.43,    -0.43,    -0.42,     0.03,     0.03,     0.04 
51EthyneEthyneTS200                               ,    -0.14,    -0.14,    -0.12,    -0.11,     0.00,     0.02,     0.03 
52BenzeneAcOHOHpi090                              ,    -3.97,    -2.02,    -3.11,    -3.89,     1.95,     0.86,     0.08 
52BenzeneAcOHOHpi095                              ,    -4.58,    -2.96,    -4.42,    -5.48,     1.62,     0.16,    -0.90 
52BenzeneAcOHOHpi100                              ,    -4.70,    -3.37,    -4.64,    -5.56,     1.33,     0.06,    -0.86 
52BenzeneAcOHOHpi105                              ,    -4.55,    -3.43,    -4.14,    -4.65,     1.12,     0.41,    -0.10 
52BenzeneAcOHOHpi110                              ,    -4.25,    -3.32,    -3.91,    -4.34,     0.93,     0.34,    -0.09 
52BenzeneAcOHOHpi125                              ,    -3.13,    -2.58,    -3.06,    -3.41,     0.55,     0.07,    -0.28 
52BenzeneAcOHOHpi150                              ,    -1.70,    -1.48,    -1.77,    -1.98,     0.22,    -0.07,    -0.28 
52BenzeneAcOHOHpi200                              ,    -0.55,    -0.50,    -0.57,    -0.62,     0.05,    -0.02,    -0.07 
53BenzeneAcNH2NHpi090                             ,    -3.79,    -2.20,    -3.38,    -4.24,     1.59,     0.41,    -0.45 
53BenzeneAcNH2NHpi095                             ,    -4.27,    -2.92,    -3.82,    -4.47,     1.35,     0.45,    -0.20 
53BenzeneAcNH2NHpi100                             ,    -4.36,    -3.24,    -3.73,    -4.09,     1.12,     0.63,     0.27 
53BenzeneAcNH2NHpi105                             ,    -4.23,    -3.30,    -3.59,    -3.80,     0.93,     0.64,     0.43 
53BenzeneAcNH2NHpi110                             ,    -3.97,    -3.19,    -3.37,    -3.50,     0.78,     0.60,     0.47 
53BenzeneAcNH2NHpi125                             ,    -2.97,    -2.53,    -2.80,    -3.00,     0.44,     0.17,    -0.03 
53BenzeneAcNH2NHpi150                             ,    -1.65,    -1.48,    -1.59,    -1.67,     0.17,     0.06,    -0.02 
53BenzeneAcNH2NHpi200                             ,    -0.48,    -0.46,    -0.32,    -0.22,     0.02,     0.16,     0.26 
54BenzeneWaterOHpi090                             ,    -2.80,    -1.49,    -2.29,    -2.88,     1.31,     0.51,    -0.08 
54BenzeneWaterOHpi095                             ,    -3.21,    -2.15,    -2.72,    -3.14,     1.06,     0.49,     0.07 
54BenzeneWaterOHpi100                             ,    -3.27,    -2.40,    -2.81,    -3.11,     0.87,     0.46,     0.16 
54BenzeneWaterOHpi105                             ,    -3.13,    -2.43,    -2.77,    -3.01,     0.70,     0.36,     0.12 
54BenzeneWaterOHpi110                             ,    -2.90,    -2.33,    -2.59,    -2.78,     0.57,     0.31,     0.12 
54BenzeneWaterOHpi125                             ,    -2.10,    -1.74,    -1.92,    -2.05,     0.36,     0.18,     0.05 
54BenzeneWaterOHpi150                             ,    -1.16,    -1.02,    -1.11,    -1.17,     0.14,     0.05,    -0.01 
54BenzeneWaterOHpi200                             ,    -0.42,    -0.39,    -0.75,    -1.01,     0.03,    -0.33,    -0.59 
55BenzeneMeOHOHpi090                              ,    -3.45,    -1.47,    -2.72,    -3.64,     1.98,     0.73,    -0.19 
55BenzeneMeOHOHpi095                              ,    -4.05,    -2.42,    -3.45,    -4.19,     1.63,     0.60,    -0.14 
55BenzeneMeOHOHpi100                              ,    -4.19,    -2.85,    -3.63,    -4.19,     1.34,     0.56,    -0.00 
55BenzeneMeOHOHpi105                              ,    -4.07,    -2.94,    -3.59,    -4.08,     1.13,     0.48,    -0.01 
55BenzeneMeOHOHpi110                              ,    -3.80,    -2.91,    -3.41,    -3.77,     0.89,     0.39,     0.03 
55BenzeneMeOHOHpi125                              ,    -2.80,    -2.29,    -2.73,    -3.05,     0.51,     0.07,    -0.25 
55BenzeneMeOHOHpi150                              ,    -1.53,    -1.34,    -1.41,    -1.45,     0.19,     0.12,     0.08 
55BenzeneMeOHOHpi200                              ,    -0.52,    -0.47,    -0.50,    -0.51,     0.05,     0.02,     0.01 
56BenzeneMeNH2NHpi090                             ,    -2.51,    -0.70,    -1.89,    -2.76,     1.81,     0.62,    -0.25 
56BenzeneMeNH2NHpi095                             ,    -3.09,    -1.66,    -2.49,    -3.09,     1.43,     0.60,    -0.00 
56BenzeneMeNH2NHpi100                             ,    -3.23,    -2.07,    -2.68,    -3.12,     1.16,     0.55,     0.11 
56BenzeneMeNH2NHpi105                             ,    -3.12,    -2.21,    -2.66,    -2.99,     0.91,     0.46,     0.13 
56BenzeneMeNH2NHpi110                             ,    -2.86,    -2.15,    -2.49,    -2.73,     0.71,     0.37,     0.13 
56BenzeneMeNH2NHpi125                             ,    -1.95,    -1.61,    -1.73,    -1.82,     0.34,     0.22,     0.13 
56BenzeneMeNH2NHpi150                             ,    -0.94,    -0.83,    -0.86,    -0.87,     0.11,     0.08,     0.07 
56BenzeneMeNH2NHpi200                             ,    -0.26,    -0.24,    -0.59,    -0.84,     0.02,    -0.33,    -0.58 
57BenzenePeptideNHpi090                           ,    -3.75,    -1.35,    -2.71,    -3.71,     2.40,     1.04,     0.04 
57BenzenePeptideNHpi095                           ,    -4.96,    -3.09,    -4.05,    -4.74,     1.87,     0.91,     0.22 
57BenzenePeptideNHpi100                           ,    -5.28,    -3.82,    -4.89,    -5.67,     1.46,     0.39,    -0.39 
57BenzenePeptideNHpi105                           ,    -5.14,    -3.94,    -4.79,    -5.42,     1.20,     0.35,    -0.28 
57BenzenePeptideNHpi110                           ,    -4.78,    -3.82,    -4.52,    -5.02,     0.96,     0.26,    -0.24 
57BenzenePeptideNHpi125                           ,    -3.41,    -2.94,    -3.44,    -3.80,     0.47,    -0.03,    -0.39 
57BenzenePeptideNHpi150                           ,    -1.80,    -1.64,    -1.73,    -1.80,     0.16,     0.07,     0.00 
57BenzenePeptideNHpi200                           ,    -0.62,    -0.59,    -0.51,    -0.46,     0.03,     0.11,     0.16 
58PyridinePyridineCHN090                          ,    -2.80,    -1.71,    -2.18,    -2.52,     1.09,     0.62,     0.28 
58PyridinePyridineCHN095                          ,    -3.82,    -2.99,    -3.14,    -3.24,     0.83,     0.68,     0.58 
58PyridinePyridineCHN100                          ,    -4.15,    -3.59,    -3.92,    -4.16,     0.56,     0.23,    -0.01 
58PyridinePyridineCHN105                          ,    -3.89,    -3.51,    -3.76,    -3.94,     0.38,     0.13,    -0.05 
58PyridinePyridineCHN110                          ,    -3.45,    -3.19,    -3.70,    -4.07,     0.26,    -0.25,    -0.62 
58PyridinePyridineCHN125                          ,    -2.18,    -2.11,    -2.08,    -2.05,     0.07,     0.10,     0.13 
58PyridinePyridineCHN150                          ,    -1.01,    -1.02,    -1.01,    -1.00,    -0.01,     0.00,     0.01 
58PyridinePyridineCHN200                          ,    -0.28,    -0.25,    -0.30,    -0.34,     0.03,    -0.02,    -0.06 
59EthyneWaterCHO090                               ,    -2.52,    -1.81,    -2.19,    -2.46,     0.71,     0.33,     0.06 
59EthyneWaterCHO095                               ,    -2.80,    -2.23,    -2.49,    -2.68,     0.57,     0.31,     0.12 
59EthyneWaterCHO100                               ,    -2.85,    -2.39,    -2.58,    -2.71,     0.46,     0.27,     0.14 
59EthyneWaterCHO105                               ,    -2.76,    -2.39,    -2.53,    -2.64,     0.37,     0.23,     0.12 
59EthyneWaterCHO110                               ,    -2.60,    -2.31,    -2.41,    -2.49,     0.29,     0.19,     0.11 
59EthyneWaterCHO125                               ,    -1.98,    -1.82,    -1.88,    -1.92,     0.16,     0.10,     0.06 
59EthyneWaterCHO150                               ,    -1.17,    -1.14,    -1.12,    -1.11,     0.03,     0.05,     0.06 
59EthyneWaterCHO200                               ,    -0.46,    -0.47,    -0.45,    -0.43,    -0.01,     0.01,     0.03 
60EthyneAcOHOHpi090                               ,    -4.28,    -2.76,    -3.39,    -3.86,     1.52,     0.89,     0.42 
60EthyneAcOHOHpi095                               ,    -4.78,    -3.47,    -4.01,    -4.41,     1.31,     0.77,     0.37 
60EthyneAcOHOHpi100                               ,    -4.86,    -3.75,    -4.37,    -4.83,     1.11,     0.49,     0.03 
60EthyneAcOHOHpi105                               ,    -4.69,    -3.75,    -4.30,    -4.70,     0.94,     0.39,    -0.01 
60EthyneAcOHOHpi110                               ,    -4.39,    -3.58,    -4.05,    -4.40,     0.81,     0.34,    -0.01 
60EthyneAcOHOHpi125                               ,    -3.26,    -2.75,    -3.05,    -3.28,     0.51,     0.21,    -0.02 
60EthyneAcOHOHpi150                               ,    -1.77,    -1.54,    -1.65,    -1.72,     0.23,     0.12,     0.05 
60EthyneAcOHOHpi200                               ,    -0.56,    -0.51,    -0.51,    -0.51,     0.05,     0.05,     0.05 
61PentaneAcOH090                                  ,    -2.70,    -1.25,    -1.89,    -2.35,     1.45,     0.81,     0.35 
61PentaneAcOH095                                  ,    -2.90,    -1.72,    -2.24,    -2.61,     1.18,     0.66,     0.29 
61PentaneAcOH100                                  ,    -2.88,    -1.92,    -2.30,    -2.58,     0.96,     0.58,     0.30 
61PentaneAcOH105                                  ,    -2.73,    -1.91,    -2.44,    -2.83,     0.82,     0.29,    -0.10 
61PentaneAcOH110                                  ,    -2.52,    -1.85,    -2.10,    -2.28,     0.67,     0.42,     0.24 
61PentaneAcOH125                                  ,    -1.79,    -1.40,    -1.56,    -1.68,     0.39,     0.23,     0.11 
61PentaneAcOH150                                  ,    -0.78,    -0.67,    -0.68,    -0.69,     0.11,     0.10,     0.09 
61PentaneAcOH200                                  ,    -0.17,    -0.15,    -0.15,    -0.14,     0.02,     0.02,     0.03 
62PentaneAcNH2090                                 ,    -3.15,    -1.05,    -2.33,    -3.26,     2.10,     0.82,    -0.11 
62PentaneAcNH2095                                 ,    -3.50,    -2.02,    -2.58,    -2.99,     1.48,     0.92,     0.51 
62PentaneAcNH2100                                 ,    -3.51,    -2.27,    -2.74,    -3.09,     1.24,     0.77,     0.42 
62PentaneAcNH2105                                 ,    -3.32,    -2.32,    -2.91,    -3.34,     1.00,     0.41,    -0.02 
62PentaneAcNH2110                                 ,    -3.04,    -2.24,    -2.53,    -2.75,     0.80,     0.51,     0.29 
62PentaneAcNH2125                                 ,    -2.12,    -1.69,    -2.01,    -2.24,     0.43,     0.11,    -0.12 
62PentaneAcNH2150                                 ,    -1.04,    -0.90,    -0.95,    -0.99,     0.14,     0.09,     0.05 
62PentaneAcNH2200                                 ,    -0.27,    -0.25,    -0.25,    -0.25,     0.02,     0.02,     0.02 
63BenzeneAcOH090                                  ,    -2.73,    -0.57,    -1.82,    -2.74,     2.16,     0.91,    -0.01 
63BenzeneAcOH095                                  ,    -3.60,    -1.81,    -2.78,    -3.49,     1.79,     0.82,     0.11 
63BenzeneAcOH100                                  ,    -3.80,    -2.42,    -3.43,    -4.16,     1.38,     0.37,    -0.36 
63BenzeneAcOH105                                  ,    -3.65,    -2.58,    -3.10,    -3.49,     1.07,     0.55,     0.16 
63BenzeneAcOH110                                  ,    -3.34,    -2.50,    -2.91,    -3.20,     0.84,     0.43,     0.14 
63BenzeneAcOH125                                  ,    -2.24,    -1.80,    -1.98,    -2.10,     0.44,     0.26,     0.14 
63BenzeneAcOH150                                  ,    -1.02,    -0.89,    -0.95,    -0.99,     0.13,     0.07,     0.03 
63BenzeneAcOH200                                  ,    -0.26,    -0.25,    -0.18,    -0.12,     0.01,     0.08,     0.14 
64PeptideEthene090                                ,    -2.60,    -1.04,    -1.88,    -2.49,     1.56,     0.72,     0.11 
64PeptideEthene095                                ,    -2.95,    -1.68,    -2.35,    -2.84,     1.27,     0.60,     0.11 
64PeptideEthene100                                ,    -2.99,    -1.95,    -2.71,    -3.27,     1.04,     0.28,    -0.28 
64PeptideEthene105                                ,    -2.85,    -2.01,    -2.45,    -2.77,     0.84,     0.40,     0.08 
64PeptideEthene110                                ,    -2.63,    -1.94,    -2.29,    -2.54,     0.69,     0.34,     0.09 
64PeptideEthene125                                ,    -1.86,    -1.49,    -1.64,    -1.75,     0.37,     0.22,     0.11 
64PeptideEthene150                                ,    -0.88,    -0.76,    -0.79,    -0.81,     0.12,     0.09,     0.07 
64PeptideEthene200                                ,    -0.19,    -0.13,    -0.17,    -0.20,     0.06,     0.02,    -0.01 
65PyridineEthyne090                               ,    -3.54,    -2.80,    -3.22,    -3.52,     0.74,     0.32,     0.02 
65PyridineEthyne095                               ,    -3.91,    -3.31,    -3.61,    -3.83,     0.60,     0.30,     0.08 
65PyridineEthyne100                               ,    -3.99,    -3.51,    -3.73,    -3.88,     0.48,     0.26,     0.11 
65PyridineEthyne105                               ,    -3.89,    -3.51,    -3.66,    -3.77,     0.38,     0.23,     0.12 
65PyridineEthyne110                               ,    -3.68,    -3.37,    -3.49,    -3.57,     0.31,     0.19,     0.11 
65PyridineEthyne125                               ,    -2.84,    -2.70,    -2.72,    -2.74,     0.14,     0.12,     0.10 
65PyridineEthyne150                               ,    -1.67,    -1.66,    -1.70,    -1.73,     0.01,    -0.03,    -0.06 
65PyridineEthyne200                               ,    -0.62,    -0.64,    -0.65,    -0.66,    -0.02,    -0.03,    -0.04 
66MeNH2Pyridine090                                ,    -3.45,    -1.75,    -2.66,    -3.32,     1.70,     0.79,     0.13 
66MeNH2Pyridine095                                ,    -3.88,    -2.49,    -3.21,    -3.73,     1.39,     0.67,     0.15 
66MeNH2Pyridine100                                ,    -3.97,    -2.84,    -3.43,    -3.86,     1.13,     0.54,     0.11 
66MeNH2Pyridine105                                ,    -3.85,    -2.93,    -3.42,    -3.78,     0.92,     0.43,     0.07 
66MeNH2Pyridine110                                ,    -3.62,    -2.87,    -3.18,    -3.41,     0.75,     0.44,     0.21 
66MeNH2Pyridine125                                ,    -2.71,    -2.31,    -2.44,    -2.54,     0.40,     0.27,     0.17 
66MeNH2Pyridine150                                ,    -1.50,    -1.34,    -1.60,    -1.80,     0.16,    -0.10,    -0.30 
66MeNH2Pyridine200                                ,    -0.49,    -0.47,    -0.39,    -0.33,     0.02,     0.10,     0.16 
                                                                                                0.24 = (   11.33 percent) (  528.00)

